The two-loop fully differential soft function for $Q\bar{Q}V$ production at lepton colliders

We consider the production of a pair of heavy quarks $Q\bar{Q}$ in association with a generic colour singlet system $V$ at lepton colliders, and present the first analytic calculation of the two-loop soft function differential in the total momentum of the real radiation. The calculation is performed by reducing the relevant Feynman integrals into a canonical basis of master integrals by means of integration-by-parts identities. The resulting integrals are then evaluated by solving a system of differential equations in the kinematic invariants, whose boundary conditions are determined analytically with some care due to the presence of Coulomb singularities. The fully differential soft function is expressed in terms of Goncharov polylogarithms. This result is an essential ingredient for a range of N$^3$LL resummations for key collider observables at lepton colliders, such as the $Q\bar{Q}V$ production cross section at threshold and observables sensitive to the total transverse momentum of the radiation in heavy-quark final states. Moreover, it constitutes the complete final-final dipole contribution to the fully differential soft function needed for the description of $Q\bar{Q}V$ production at hadron colliders, which plays an important role in the LHC physics programme.

==> anc/cS2_FA.m <==
(* ::Package:: *)

(* The coefficient of CF*CA for the NNLO non-logarithm term of the exclusive soft function in Laplace space. *)
(-11*(Pi^2 - (24*(G[l0[1], l0[2], t] - G[l0[2], l0[2], t] + 
       G[l0[3], l0[2], t]))/Sqrt[1 - y^(-2)] - 
    (24*(G[l0[1], l0[2], u] - G[l0[2], l0[2], u] + G[l0[3], l0[2], u]))/
     Sqrt[1 - z^(-2)] + (3*x*((Pi^2*G[l0[2], r])/3 + 
       8*(G[le[1], r] - G[le[2], r] - G[le[3], r] + G[le[4], r])*
        (G[l0[1], l0[2], t] - G[l0[2], l0[2], t] + G[l0[3], l0[2], t]) + 
       8*(G[le[1], r] - G[le[2], r] + G[le[3], r] - G[le[4], r])*
        (G[l0[1], l0[2], u] - G[l0[2], l0[2], u] + G[l0[3], l0[2], u]) - 
       4*G[l0[2], t]*(2*G[l0[1], le[1], r] - 2*G[l0[1], le[2], r] - 
         2*G[l0[1], le[3], r] + 2*G[l0[1], le[4], r] + 2*G[l0[3], le[1], r] - 
         2*G[l0[3], le[2], r] - 2*G[l0[3], le[3], r] + 2*G[l0[3], le[4], r] - 
         G[le[1], le[1], r] + G[le[1], le[2], r] + G[le[1], le[3], r] - 
         G[le[1], le[4], r] - G[le[2], le[1], r] + G[le[2], le[2], r] + 
         G[le[2], le[3], r] - G[le[2], le[4], r] - G[le[3], le[1], r] + 
         G[le[3], le[2], r] + G[le[3], le[3], r] - G[le[3], le[4], r] - 
         G[le[4], le[1], r] + G[le[4], le[2], r] + G[le[4], le[3], r] - 
         G[le[4], le[4], r]) - 4*G[l0[2], u]*(2*G[l0[1], le[1], r] - 
         2*G[l0[1], le[2], r] + 2*G[l0[1], le[3], r] - 2*G[l0[1], le[4], r] + 
         2*G[l0[3], le[1], r] - 2*G[l0[3], le[2], r] + 2*G[l0[3], le[3], r] - 
         2*G[l0[3], le[4], r] - G[le[1], le[1], r] + G[le[1], le[2], r] - 
         G[le[1], le[3], r] + G[le[1], le[4], r] - G[le[2], le[1], r] + 
         G[le[2], le[2], r] - G[le[2], le[3], r] + G[le[2], le[4], r] - 
         G[le[3], le[1], r] + G[le[3], le[2], r] - G[le[3], le[3], r] + 
         G[le[3], le[4], r] - G[le[4], le[1], r] + G[le[4], le[2], r] - 
         G[le[4], le[3], r] + G[le[4], le[4], r]) + 
       4*(4*G[l0[1], l0[1], l0[2], r] + 4*G[l0[1], l0[3], l0[2], r] - 
         2*G[l0[1], le[1], l0[2], r] - 2*G[l0[1], le[2], l0[2], r] - 
         2*G[l0[1], le[3], l0[2], r] - 2*G[l0[1], le[4], l0[2], r] + 
         4*G[l0[3], l0[1], l0[2], r] + 4*G[l0[3], l0[3], l0[2], r] - 
         2*G[l0[3], le[1], l0[2], r] - 2*G[l0[3], le[2], l0[2], r] - 
         2*G[l0[3], le[3], l0[2], r] - 2*G[l0[3], le[4], l0[2], r] - 
         2*G[le[1], l0[1], l0[2], r] - 2*G[le[1], l0[3], l0[2], r] + 
         G[le[1], le[1], l0[2], r] + G[le[1], le[2], l0[2], r] + 
         G[le[1], le[3], l0[2], r] + G[le[1], le[4], l0[2], r] - 
         2*G[le[2], l0[1], l0[2], r] - 2*G[le[2], l0[3], l0[2], r] + 
         G[le[2], le[1], l0[2], r] + G[le[2], le[2], l0[2], r] + 
         G[le[2], le[3], l0[2], r] + G[le[2], le[4], l0[2], r] - 
         2*G[le[3], l0[1], l0[2], r] - 2*G[le[3], l0[3], l0[2], r] + 
         G[le[3], le[1], l0[2], r] + G[le[3], le[2], l0[2], r] + 
         G[le[3], le[3], l0[2], r] + G[le[3], le[4], l0[2], r] - 
         2*G[le[4], l0[1], l0[2], r] - 2*G[le[4], l0[3], l0[2], r] + 
         G[le[4], le[1], l0[2], r] + G[le[4], le[2], l0[2], r] + 
         G[le[4], le[3], l0[2], r] + G[le[4], le[4], l0[2], r])))/
     Sqrt[-1 + x^2]))/9 - 
 8*(-1/9*(Pi^2*(-11*Sqrt[-1 + x^2] + 11*x^2*Sqrt[-1 + x^2] - 
       11*x*G[l0[2], r] + 11*x^3*G[l0[2], r]))/(-1 + x^2)^(3/2) + 
   (32 - (28*Pi^2)/3 + (-1888 + 357*Pi^2)/27 + 
     (16*x*(-2 + y^2 + z^2)*G[l0[2], t]*G[l0[2], u])/
      ((-1 + x^2)*Sqrt[(-1 + y^2)*(-1 + z^2)]) - 32*G[l0[2], l0[2], r] + 
     32*G[l0[2], l0[2], t] + (8*(1 + x^2 - 2*y^2)*G[l0[2], l0[2], t])/
      ((-1 + x^2)*(-1 + y^2)) + (72 - 11*Pi^2 + 48*G[l0[2], l0[2], t])/3 + 
     32*G[l0[2], l0[2], u] + (8*(1 + x^2 - 2*z^2)*G[l0[2], l0[2], u])/
      ((-1 + x^2)*(-1 + z^2)) + (72 - 11*Pi^2 + 48*G[l0[2], l0[2], u])/3 - 
     (x*y*(16*Pi^2*G[l0[2], t] + 32*G[l0[2], r]*G[l0[2], t] + 
        4*G[l0[2], t]*(-8*G[l0[1], l0[2], r] + 8*G[l0[2], l0[2], r] - 
          8*G[l0[3], l0[2], r]) + 32*G[l0[2], r]*(-G[l0[1], l0[2], t] + 
          G[l0[2], l0[2], t] - G[l0[3], l0[2], t])))/
      (2*Sqrt[-1 + x^2]*Sqrt[-1 + y^2]) + 
     (16*y*(2*G[l0[2], t] - G[l0[1], l0[2], t] + G[l0[2], l0[2], t] - 
        G[l0[3], l0[2], t]))/Sqrt[-1 + y^2] - 
     (y*((-124*G[l0[2], t])/9 - (176*(G[l0[1], l0[2], t] - 
           G[l0[2], l0[2], t] + G[l0[3], l0[2], t]))/3))/Sqrt[-1 + y^2] - 
     (x*z*(16*Pi^2*G[l0[2], u] + 32*G[l0[2], r]*G[l0[2], u] + 
        4*G[l0[2], u]*(-8*G[l0[1], l0[2], r] + 8*G[l0[2], l0[2], r] - 
          8*G[l0[3], l0[2], r]) + 32*G[l0[2], r]*(-G[l0[1], l0[2], u] + 
          G[l0[2], l0[2], u] - G[l0[3], l0[2], u])))/
      (2*Sqrt[-1 + x^2]*Sqrt[-1 + z^2]) - 
     (z*((-124*G[l0[2], u])/9 - (176*(G[l0[1], l0[2], u] - 
           G[l0[2], l0[2], u] + G[l0[3], l0[2], u]))/3))/Sqrt[-1 + z^2] - 
     (4*(2*(-1 + x^2)*z - 4*(x*y + z - 2*x^2*z))*G[l0[2], u] + 
       16*(x*y + z - 2*x^2*z)*(G[l0[1], l0[2], u] - G[l0[2], l0[2], u] + 
         G[l0[3], l0[2], u]))/((-1 + x^2)*Sqrt[-1 + z^2]) - 
     (x*((-2 + x^2)*y + x*z)*(8*G[l0[2], t]*G[l0[2], u]*
         (G[le[1], r] - G[le[2], r] + G[le[3], r] - G[le[4], r]) + 
        16*(G[le[1], r] - G[le[2], r] - G[le[3], r] + G[le[4], r])*
         G[l0[2], l0[2], t] + 16*G[l0[2], r]*(G[l0[1], l0[2], t] - 
          G[l0[2], l0[2], t] + G[l0[3], l0[2], t]) - 
        4*G[l0[2], t]*(4*G[l0[1], l0[2], r] + 4*G[l0[3], l0[2], r] - 
          2*G[le[1], l0[2], r] - 2*G[le[2], l0[2], r] - 
          2*G[le[3], l0[2], r] - 2*G[le[4], l0[2], r])))/
      (2*(-1 + x^2)^(3/2)*Sqrt[-1 + y^2]) - 
     (x*(x*y + (-2 + x^2)*z)*(8*G[l0[2], t]*G[l0[2], u]*
         (G[le[1], r] - G[le[2], r] - G[le[3], r] + G[le[4], r]) + 
        16*(G[le[1], r] - G[le[2], r] + G[le[3], r] - G[le[4], r])*
         G[l0[2], l0[2], u] + 16*G[l0[2], r]*(G[l0[1], l0[2], u] - 
          G[l0[2], l0[2], u] + G[l0[3], l0[2], u]) - 
        4*G[l0[2], u]*(4*G[l0[1], l0[2], r] + 4*G[l0[3], l0[2], r] - 
          2*G[le[1], l0[2], r] - 2*G[le[2], l0[2], r] - 
          2*G[le[3], l0[2], r] - 2*G[le[4], l0[2], r])))/
      (2*(-1 + x^2)^(3/2)*Sqrt[-1 + z^2]) - 
     (x*(x*y - z)*(-16*G[l0[2], t] + 8*(-2*G[l0[2], r]*G[l0[2], t] - 
          2*G[l0[2], t]*G[l0[2], u] + G[l0[2], t]*G[le[1], r] + 
          G[l0[2], u]*G[le[1], r] + G[l0[2], t]*G[le[2], r] + 
          G[l0[2], u]*G[le[2], r] + G[l0[2], t]*G[le[3], r] - 
          G[l0[2], u]*G[le[3], r] + G[l0[2], t]*G[le[4], r] - 
          G[l0[2], u]*G[le[4], r] + 2*G[l0[2], t]*G[le[17], u] + 
          2*G[l0[2], t]*G[le[18], u] + 6*G[l0[1], l0[2], t] - 
          4*G[l0[2], l0[2], t] + 2*G[l0[3], l0[2], t] + G[le[1], l0[2], r] - 
          G[le[2], l0[2], r] - G[le[3], l0[2], r] + G[le[4], l0[2], r] + 
          2*G[le[17], l0[2], u] - 2*G[le[18], l0[2], u])))/
      ((-1 + x^2)*Sqrt[-1 + y^2]) - 
     (x*(-y + x*z)*(-16*G[l0[2], u] + 8*(-2*G[l0[2], r]*G[l0[2], u] + 
          G[l0[2], t]*G[le[1], r] + G[l0[2], u]*G[le[1], r] + 
          G[l0[2], t]*G[le[2], r] + G[l0[2], u]*G[le[2], r] - 
          G[l0[2], t]*G[le[3], r] + G[l0[2], u]*G[le[3], r] - 
          G[l0[2], t]*G[le[4], r] + G[l0[2], u]*G[le[4], r] + 
          G[le[1], l0[2], r] - G[le[2], l0[2], r] + G[le[3], l0[2], r] - 
          G[le[4], l0[2], r]) + 16*(G[l0[2], t]*G[le[17], u] - 
          G[l0[2], t]*G[le[18], u] + G[l0[1], l0[2], u] - 
          2*G[l0[2], l0[2], u] + G[l0[3], l0[2], u] + G[le[17], l0[2], u] + 
          G[le[18], l0[2], u])))/((-1 + x^2)*Sqrt[-1 + z^2]) - 
     8*(3*G[l0[2], l0[2], t] - 2*G[l0[1], l0[2], l0[2], t] - 
       G[l0[2], l0[1], l0[2], t] + 3*G[l0[2], l0[2], l0[2], t] - 
       G[l0[2], l0[3], l0[2], t] - 2*G[l0[3], l0[2], l0[2], t]) - 
     8*(3*G[l0[2], l0[2], u] - 2*G[l0[1], l0[2], l0[2], u] - 
       G[l0[2], l0[1], l0[2], u] + 3*G[l0[2], l0[2], l0[2], u] - 
       G[l0[2], l0[3], l0[2], u] - 2*G[l0[3], l0[2], l0[2], u]) - 
     (4*(-2*(-1 + x^2)*y - 4*(y - 2*x^2*y + x*z))*G[l0[2], t] + 
       8*(2*(-1 + x^2)*y + 2*(y - 2*x^2*y + x*z))*(G[l0[1], l0[2], t] - 
         G[l0[2], l0[2], t] + G[l0[3], l0[2], t]) + 
       (2*(-1 + x^2)*y*(7*Pi^2*G[l0[2], t] - 24*G[l0[1], l0[1], l0[2], t] + 
          24*G[l0[1], l0[2], l0[2], t] - 24*G[l0[1], l0[3], l0[2], t] + 
          24*G[l0[2], l0[1], l0[2], t] - 24*G[l0[2], l0[2], l0[2], t] + 
          24*G[l0[2], l0[3], l0[2], t] - 24*G[l0[3], l0[1], l0[2], t] + 
          24*G[l0[3], l0[2], l0[2], t] - 24*G[l0[3], l0[3], l0[2], t]))/3)/
      ((-1 + x^2)*Sqrt[-1 + y^2]) + 
     (2*z*(24*G[l0[2], u] + 11*Pi^2*G[l0[2], u] - 
        24*G[l0[1], l0[1], l0[2], u] + 24*G[l0[1], l0[2], l0[2], u] - 
        24*G[l0[1], l0[3], l0[2], u] + 24*G[l0[2], l0[1], l0[2], u] - 
        72*G[l0[2], l0[2], l0[2], u] + 24*G[l0[2], l0[3], l0[2], u] - 
        24*G[l0[3], l0[1], l0[2], u] + 24*G[l0[3], l0[2], l0[2], u] - 
        24*G[l0[3], l0[3], l0[2], u]))/(3*Sqrt[-1 + z^2]) + 
     (4*(-2 + x^2)*(-y + x*z)*(-(G[l0[2], t]*G[l0[2], u]*G[le[1], r]) + 
        G[l0[2], t]*G[l0[2], u]*G[le[2], r] + G[l0[2], t]*G[l0[2], u]*
         G[le[3], r] - G[l0[2], t]*G[l0[2], u]*G[le[4], r] + 
        2*G[l0[2], r]*G[l0[2], t]*G[le[17], u] - 2*G[l0[2], r]*G[l0[2], t]*
         G[le[18], u] - 2*G[l0[2], u]*G[l0[2], l0[2], r] - 
        G[le[1], r]*G[l0[2], l0[2], t] + G[le[2], r]*G[l0[2], l0[2], t] - 
        G[le[3], r]*G[l0[2], l0[2], t] + G[le[4], r]*G[l0[2], l0[2], t] - 
        2*G[l0[2], r]*G[l0[2], l0[2], u] - G[le[1], r]*G[l0[2], l0[2], u] + 
        G[le[2], r]*G[l0[2], l0[2], u] - G[le[3], r]*G[l0[2], l0[2], u] + 
        G[le[4], r]*G[l0[2], l0[2], u] + G[l0[2], t]*G[l0[2], le[1], r] + 
        G[l0[2], u]*G[l0[2], le[1], r] + G[l0[2], t]*G[l0[2], le[2], r] + 
        G[l0[2], u]*G[l0[2], le[2], r] - G[l0[2], t]*G[l0[2], le[3], r] + 
        G[l0[2], u]*G[l0[2], le[3], r] - G[l0[2], t]*G[l0[2], le[4], r] + 
        G[l0[2], u]*G[l0[2], le[4], r] + 2*G[l0[2], r]*G[le[17], l0[2], u] + 
        2*G[l0[2], r]*G[le[18], l0[2], u] + G[l0[2], le[1], l0[2], r] - 
        G[l0[2], le[2], l0[2], r] + G[l0[2], le[3], l0[2], r] - 
        G[l0[2], le[4], l0[2], r] + G[le[1], l0[2], l0[2], r] - 
        G[le[2], l0[2], l0[2], r] + G[le[3], l0[2], l0[2], r] - 
        G[le[4], l0[2], l0[2], r]))/((-1 + x^2)^(3/2)*Sqrt[-1 + z^2]) + 
     (4*x^2*(y - x*z)*(2*G[l0[2], r]*G[l0[2], t]*G[le[17], u] - 
        2*G[l0[2], r]*G[l0[2], t]*G[le[18], u] - 2*G[l0[2], u]*
         G[l0[1], l0[2], r] + 2*G[l0[2], r]*G[l0[1], l0[2], u] - 
        2*G[l0[2], u]*G[l0[2], l0[2], r] - G[le[1], r]*G[l0[2], l0[2], t] + 
        G[le[2], r]*G[l0[2], l0[2], t] - G[le[3], r]*G[l0[2], l0[2], t] + 
        G[le[4], r]*G[l0[2], l0[2], t] - 4*G[l0[2], r]*G[l0[2], l0[2], u] + 
        G[le[1], r]*G[l0[2], l0[2], u] - G[le[2], r]*G[l0[2], l0[2], u] + 
        G[le[3], r]*G[l0[2], l0[2], u] - G[le[4], r]*G[l0[2], l0[2], u] + 
        G[l0[2], t]*G[l0[2], le[1], r] + G[l0[2], u]*G[l0[2], le[1], r] + 
        G[l0[2], t]*G[l0[2], le[2], r] + G[l0[2], u]*G[l0[2], le[2], r] - 
        G[l0[2], t]*G[l0[2], le[3], r] + G[l0[2], u]*G[l0[2], le[3], r] - 
        G[l0[2], t]*G[l0[2], le[4], r] + G[l0[2], u]*G[l0[2], le[4], r] - 
        2*G[l0[2], u]*G[l0[3], l0[2], r] + 2*G[l0[2], r]*G[l0[3], l0[2], u] + 
        G[l0[2], u]*G[le[1], l0[2], r] + G[l0[2], u]*G[le[2], l0[2], r] + 
        G[l0[2], u]*G[le[3], l0[2], r] + G[l0[2], u]*G[le[4], l0[2], r] + 
        2*G[l0[2], r]*G[le[17], l0[2], u] + 2*G[l0[2], r]*
         G[le[18], l0[2], u] + G[l0[2], le[1], l0[2], r] - 
        G[l0[2], le[2], l0[2], r] + G[l0[2], le[3], l0[2], r] - 
        G[l0[2], le[4], l0[2], r] + G[le[1], l0[2], l0[2], r] - 
        G[le[2], l0[2], l0[2], r] + G[le[3], l0[2], l0[2], r] - 
        G[le[4], l0[2], l0[2], r]))/((-1 + x^2)^(3/2)*Sqrt[-1 + z^2]) - 
     (4*(-2 + x^2)*(x*y - z)*(2*G[l0[2], r]*G[l0[2], t]*G[l0[2], u] + 
        G[l0[2], t]*G[l0[2], u]*G[le[1], r] - G[l0[2], t]*G[l0[2], u]*
         G[le[2], r] + G[l0[2], t]*G[l0[2], u]*G[le[3], r] - 
        G[l0[2], t]*G[l0[2], u]*G[le[4], r] - 2*G[l0[2], r]*G[l0[2], t]*
         G[le[17], u] - 2*G[l0[2], r]*G[l0[2], t]*G[le[18], u] - 
        4*G[l0[2], r]*G[l0[1], l0[2], t] + 2*G[l0[2], t]*G[l0[2], l0[2], r] + 
        2*G[l0[2], r]*G[l0[2], l0[2], t] + G[le[1], r]*G[l0[2], l0[2], t] - 
        G[le[2], r]*G[l0[2], l0[2], t] - G[le[3], r]*G[l0[2], l0[2], t] + 
        G[le[4], r]*G[l0[2], l0[2], t] + G[le[1], r]*G[l0[2], l0[2], u] - 
        G[le[2], r]*G[l0[2], l0[2], u] - G[le[3], r]*G[l0[2], l0[2], u] + 
        G[le[4], r]*G[l0[2], l0[2], u] - G[l0[2], t]*G[l0[2], le[1], r] - 
        G[l0[2], u]*G[l0[2], le[1], r] - G[l0[2], t]*G[l0[2], le[2], r] - 
        G[l0[2], u]*G[l0[2], le[2], r] - G[l0[2], t]*G[l0[2], le[3], r] + 
        G[l0[2], u]*G[l0[2], le[3], r] - G[l0[2], t]*G[l0[2], le[4], r] + 
        G[l0[2], u]*G[l0[2], le[4], r] - 2*G[l0[2], r]*G[le[17], l0[2], u] + 
        2*G[l0[2], r]*G[le[18], l0[2], u] - G[l0[2], le[1], l0[2], r] + 
        G[l0[2], le[2], l0[2], r] + G[l0[2], le[3], l0[2], r] - 
        G[l0[2], le[4], l0[2], r] - G[le[1], l0[2], l0[2], r] + 
        G[le[2], l0[2], l0[2], r] + G[le[3], l0[2], l0[2], r] - 
        G[le[4], l0[2], l0[2], r]))/((-1 + x^2)^(3/2)*Sqrt[-1 + y^2]) + 
     (4*x^2*(-(x*y) + z)*(-2*G[l0[2], r]*G[l0[2], t]*G[l0[2], u] + 
        2*G[l0[2], r]*G[l0[2], t]*G[le[17], u] + 2*G[l0[2], r]*G[l0[2], t]*
         G[le[18], u] - 2*G[l0[2], t]*G[l0[1], l0[2], r] + 
        6*G[l0[2], r]*G[l0[1], l0[2], t] - 2*G[l0[2], t]*G[l0[2], l0[2], r] - 
        4*G[l0[2], r]*G[l0[2], l0[2], t] + G[le[1], r]*G[l0[2], l0[2], t] - 
        G[le[2], r]*G[l0[2], l0[2], t] - G[le[3], r]*G[l0[2], l0[2], t] + 
        G[le[4], r]*G[l0[2], l0[2], t] - G[le[1], r]*G[l0[2], l0[2], u] + 
        G[le[2], r]*G[l0[2], l0[2], u] + G[le[3], r]*G[l0[2], l0[2], u] - 
        G[le[4], r]*G[l0[2], l0[2], u] + G[l0[2], t]*G[l0[2], le[1], r] + 
        G[l0[2], u]*G[l0[2], le[1], r] + G[l0[2], t]*G[l0[2], le[2], r] + 
        G[l0[2], u]*G[l0[2], le[2], r] + G[l0[2], t]*G[l0[2], le[3], r] - 
        G[l0[2], u]*G[l0[2], le[3], r] + G[l0[2], t]*G[l0[2], le[4], r] - 
        G[l0[2], u]*G[l0[2], le[4], r] - 2*G[l0[2], t]*G[l0[3], l0[2], r] + 
        2*G[l0[2], r]*G[l0[3], l0[2], t] + G[l0[2], t]*G[le[1], l0[2], r] + 
        G[l0[2], t]*G[le[2], l0[2], r] + G[l0[2], t]*G[le[3], l0[2], r] + 
        G[l0[2], t]*G[le[4], l0[2], r] + 2*G[l0[2], r]*G[le[17], l0[2], u] - 
        2*G[l0[2], r]*G[le[18], l0[2], u] + G[l0[2], le[1], l0[2], r] - 
        G[l0[2], le[2], l0[2], r] - G[l0[2], le[3], l0[2], r] + 
        G[l0[2], le[4], l0[2], r] + G[le[1], l0[2], l0[2], r] - 
        G[le[2], l0[2], l0[2], r] - G[le[3], l0[2], l0[2], r] + 
        G[le[4], l0[2], l0[2], r]))/((-1 + x^2)^(3/2)*Sqrt[-1 + y^2]) - 
     (x*((1504*G[l0[2], r])/27 - 
        (31*(4*G[l0[2], t]*(-4*G[le[1], r] + 4*G[le[2], r] + 4*G[le[3], r] - 
             4*G[le[4], r]) + 4*G[l0[2], u]*(-4*G[le[1], r] + 4*G[le[2], r] - 
             4*G[le[3], r] + 4*G[le[4], r]) + 8*(4*G[l0[1], l0[2], r] + 
             4*G[l0[3], l0[2], r] - 2*G[le[1], l0[2], r] - 
             2*G[le[2], l0[2], r] - 2*G[le[3], l0[2], r] - 
             2*G[le[4], l0[2], r])))/9 - 
        (5*((28*Pi^2*G[l0[2], r])/3 + 8*(-4*G[le[1], r] + 4*G[le[2], r] + 
             4*G[le[3], r] - 4*G[le[4], r])*(2*G[l0[1], l0[2], t] - 
             2*G[l0[2], l0[2], t] + 2*G[l0[3], l0[2], t]) + 
           8*(-4*G[le[1], r] + 4*G[le[2], r] - 4*G[le[3], r] + 4*G[le[4], r])*
            (2*G[l0[1], l0[2], u] - 2*G[l0[2], l0[2], u] + 
             2*G[l0[3], l0[2], u]) + 4*G[l0[2], t]*(16*G[l0[1], le[1], r] - 
             16*G[l0[1], le[2], r] - 16*G[l0[1], le[3], r] + 
             16*G[l0[1], le[4], r] + 16*G[l0[3], le[1], r] - 
             16*G[l0[3], le[2], r] - 16*G[l0[3], le[3], r] + 
             16*G[l0[3], le[4], r] - 8*G[le[1], le[1], r] + 
             8*G[le[1], le[2], r] + 8*G[le[1], le[3], r] - 
             8*G[le[1], le[4], r] - 8*G[le[2], le[1], r] + 
             8*G[le[2], le[2], r] + 8*G[le[2], le[3], r] - 
             8*G[le[2], le[4], r] - 8*G[le[3], le[1], r] + 
             8*G[le[3], le[2], r] + 8*G[le[3], le[3], r] - 
             8*G[le[3], le[4], r] - 8*G[le[4], le[1], r] + 
             8*G[le[4], le[2], r] + 8*G[le[4], le[3], r] - 
             8*G[le[4], le[4], r]) + 4*G[l0[2], u]*(16*G[l0[1], le[1], r] - 
             16*G[l0[1], le[2], r] + 16*G[l0[1], le[3], r] - 
             16*G[l0[1], le[4], r] + 16*G[l0[3], le[1], r] - 
             16*G[l0[3], le[2], r] + 16*G[l0[3], le[3], r] - 
             16*G[l0[3], le[4], r] - 8*G[le[1], le[1], r] + 
             8*G[le[1], le[2], r] - 8*G[le[1], le[3], r] + 
             8*G[le[1], le[4], r] - 8*G[le[2], le[1], r] + 
             8*G[le[2], le[2], r] - 8*G[le[2], le[3], r] + 
             8*G[le[2], le[4], r] - 8*G[le[3], le[1], r] + 
             8*G[le[3], le[2], r] - 8*G[le[3], le[3], r] + 
             8*G[le[3], le[4], r] - 8*G[le[4], le[1], r] + 
             8*G[le[4], le[2], r] - 8*G[le[4], le[3], r] + 
             8*G[le[4], le[4], r]) + 8*(-16*G[l0[1], l0[1], l0[2], r] - 
             16*G[l0[1], l0[3], l0[2], r] + 8*G[l0[1], le[1], l0[2], r] + 
             8*G[l0[1], le[2], l0[2], r] + 8*G[l0[1], le[3], l0[2], r] + 
             8*G[l0[1], le[4], l0[2], r] - 16*G[l0[3], l0[1], l0[2], r] - 
             16*G[l0[3], l0[3], l0[2], r] + 8*G[l0[3], le[1], l0[2], r] + 
             8*G[l0[3], le[2], l0[2], r] + 8*G[l0[3], le[3], l0[2], r] + 
             8*G[l0[3], le[4], l0[2], r] + 8*G[le[1], l0[1], l0[2], r] + 
             8*G[le[1], l0[3], l0[2], r] - 4*G[le[1], le[1], l0[2], r] - 
             4*G[le[1], le[2], l0[2], r] - 4*G[le[1], le[3], l0[2], r] - 
             4*G[le[1], le[4], l0[2], r] + 8*G[le[2], l0[1], l0[2], r] + 
             8*G[le[2], l0[3], l0[2], r] - 4*G[le[2], le[1], l0[2], r] - 
             4*G[le[2], le[2], l0[2], r] - 4*G[le[2], le[3], l0[2], r] - 
             4*G[le[2], le[4], l0[2], r] + 8*G[le[3], l0[1], l0[2], r] + 
             8*G[le[3], l0[3], l0[2], r] - 4*G[le[3], le[1], l0[2], r] - 
             4*G[le[3], le[2], l0[2], r] - 4*G[le[3], le[3], l0[2], r] - 
             4*G[le[3], le[4], l0[2], r] + 8*G[le[4], l0[1], l0[2], r] + 
             8*G[le[4], l0[3], l0[2], r] - 4*G[le[4], le[1], l0[2], r] - 
             4*G[le[4], le[2], l0[2], r] - 4*G[le[4], le[3], l0[2], r] - 
             4*G[le[4], le[4], l0[2], r])))/3))/(4*Sqrt[-1 + x^2]) - 
     (x*((56*Pi^2*G[l0[2], r])/3 + 8*(-4*G[le[1], r] + 4*G[le[2], r] + 
          4*G[le[3], r] - 4*G[le[4], r])*(G[l0[1], l0[2], t] - 
          G[l0[2], l0[2], t] + G[l0[3], l0[2], t]) + 
        8*(-4*G[le[1], r] + 4*G[le[2], r] - 4*G[le[3], r] + 4*G[le[4], r])*
         (G[l0[1], l0[2], u] - G[l0[2], l0[2], u] + G[l0[3], l0[2], u]) + 
        4*G[l0[2], t]*(8*G[l0[1], le[1], r] - 8*G[l0[1], le[2], r] - 
          8*G[l0[1], le[3], r] + 8*G[l0[1], le[4], r] + 
          8*G[l0[3], le[1], r] - 8*G[l0[3], le[2], r] - 
          8*G[l0[3], le[3], r] + 8*G[l0[3], le[4], r] - 
          4*G[le[1], le[1], r] + 4*G[le[1], le[2], r] + 
          4*G[le[1], le[3], r] - 4*G[le[1], le[4], r] - 
          4*G[le[2], le[1], r] + 4*G[le[2], le[2], r] + 
          4*G[le[2], le[3], r] - 4*G[le[2], le[4], r] - 
          4*G[le[3], le[1], r] + 4*G[le[3], le[2], r] + 
          4*G[le[3], le[3], r] - 4*G[le[3], le[4], r] - 
          4*G[le[4], le[1], r] + 4*G[le[4], le[2], r] + 
          4*G[le[4], le[3], r] - 4*G[le[4], le[4], r]) + 
        4*G[l0[2], u]*(8*G[l0[1], le[1], r] - 8*G[l0[1], le[2], r] + 
          8*G[l0[1], le[3], r] - 8*G[l0[1], le[4], r] + 
          8*G[l0[3], le[1], r] - 8*G[l0[3], le[2], r] + 
          8*G[l0[3], le[3], r] - 8*G[l0[3], le[4], r] - 
          4*G[le[1], le[1], r] + 4*G[le[1], le[2], r] - 
          4*G[le[1], le[3], r] + 4*G[le[1], le[4], r] - 
          4*G[le[2], le[1], r] + 4*G[le[2], le[2], r] - 
          4*G[le[2], le[3], r] + 4*G[le[2], le[4], r] - 
          4*G[le[3], le[1], r] + 4*G[le[3], le[2], r] - 
          4*G[le[3], le[3], r] + 4*G[le[3], le[4], r] - 
          4*G[le[4], le[1], r] + 4*G[le[4], le[2], r] - 
          4*G[le[4], le[3], r] + 4*G[le[4], le[4], r]) + 
        8*(-8*G[l0[1], l0[1], l0[2], r] - 8*G[l0[1], l0[3], l0[2], r] + 
          4*G[l0[1], le[1], l0[2], r] + 4*G[l0[1], le[2], l0[2], r] + 
          4*G[l0[1], le[3], l0[2], r] + 4*G[l0[1], le[4], l0[2], r] - 
          8*G[l0[3], l0[1], l0[2], r] - 8*G[l0[3], l0[3], l0[2], r] + 
          4*G[l0[3], le[1], l0[2], r] + 4*G[l0[3], le[2], l0[2], r] + 
          4*G[l0[3], le[3], l0[2], r] + 4*G[l0[3], le[4], l0[2], r] + 
          4*G[le[1], l0[1], l0[2], r] + 4*G[le[1], l0[3], l0[2], r] - 
          2*G[le[1], le[1], l0[2], r] - 2*G[le[1], le[2], l0[2], r] - 
          2*G[le[1], le[3], l0[2], r] - 2*G[le[1], le[4], l0[2], r] + 
          4*G[le[2], l0[1], l0[2], r] + 4*G[le[2], l0[3], l0[2], r] - 
          2*G[le[2], le[1], l0[2], r] - 2*G[le[2], le[2], l0[2], r] - 
          2*G[le[2], le[3], l0[2], r] - 2*G[le[2], le[4], l0[2], r] + 
          4*G[le[3], l0[1], l0[2], r] + 4*G[le[3], l0[3], l0[2], r] - 
          2*G[le[3], le[1], l0[2], r] - 2*G[le[3], le[2], l0[2], r] - 
          2*G[le[3], le[3], l0[2], r] - 2*G[le[3], le[4], l0[2], r] + 
          4*G[le[4], l0[1], l0[2], r] + 4*G[le[4], l0[3], l0[2], r] - 
          2*G[le[4], le[1], l0[2], r] - 2*G[le[4], le[2], l0[2], r] - 
          2*G[le[4], le[3], l0[2], r] - 2*G[le[4], le[4], l0[2], r])))/
      (2*Sqrt[-1 + x^2]) - ((2 - 6*x^2)*(8*G[l0[2], l0[2], r] - 
         8*G[l0[2], l0[2], t]) + (1 - x^2)*
        (-8*(-2*G[l0[2], u] + 2*G[l0[4], u] + 2*G[l0[5], u])*
          G[l0[2], l0[2], t] - 8*(-4*G[l0[2], r] + 2*G[le[9], r] + 
           2*G[le[10], r] + 2*G[le[11], r] + 2*G[le[12], r])*
          G[l0[2], l0[2], t] + 8*(2*G[le[9], r] + 2*G[le[10], r] - 
           2*G[le[11], r] - 2*G[le[12], r])*(2*G[l0[1], l0[2], u] - 
           2*G[l0[2], l0[2], u] + 2*G[l0[3], l0[2], u]) + 
         4*G[l0[2], t]*(4*G[l0[2], le[17], u] - 4*G[l0[2], le[18], u] + 
           4*G[l0[4], le[17], u] - 4*G[l0[4], le[18], u] - 
           4*G[l0[5], le[17], u] + 4*G[l0[5], le[18], u]) + 
         4*G[l0[2], t]*(4*G[l0[2], le[1], r] - 4*G[l0[2], le[2], r] - 
           4*G[l0[2], le[3], r] + 4*G[l0[2], le[4], r] - 
           2*G[le[9], le[1], r] - 2*G[le[9], le[2], r] + 
           2*G[le[9], le[3], r] + 2*G[le[9], le[4], r] - 
           2*G[le[10], le[1], r] - 2*G[le[10], le[2], r] + 
           2*G[le[10], le[3], r] + 2*G[le[10], le[4], r] + 
           2*G[le[11], le[1], r] + 2*G[le[11], le[2], r] - 
           2*G[le[11], le[3], r] - 2*G[le[11], le[4], r] + 
           2*G[le[12], le[1], r] + 2*G[le[12], le[2], r] - 
           2*G[le[12], le[3], r] - 2*G[le[12], le[4], r]) + 
         4*G[l0[2], u]*(8*G[l0[2], le[1], r] - 8*G[l0[2], le[2], r] + 
           8*G[l0[2], le[3], r] - 8*G[l0[2], le[4], r] - 
           8*G[l0[2], le[9], r] - 8*G[l0[2], le[10], r] + 
           8*G[l0[2], le[11], r] + 8*G[l0[2], le[12], r] - 
           4*G[le[9], le[1], r] - 4*G[le[9], le[2], r] - 
           4*G[le[9], le[3], r] - 4*G[le[9], le[4], r] + 
           8*G[le[9], le[9], r] + 8*G[le[9], le[10], r] - 
           4*G[le[10], le[1], r] - 4*G[le[10], le[2], r] - 
           4*G[le[10], le[3], r] - 4*G[le[10], le[4], r] + 
           8*G[le[10], le[9], r] + 8*G[le[10], le[10], r] + 
           4*G[le[11], le[1], r] + 4*G[le[11], le[2], r] + 
           4*G[le[11], le[3], r] + 4*G[le[11], le[4], r] - 
           8*G[le[11], le[11], r] - 8*G[le[11], le[12], r] + 
           4*G[le[12], le[1], r] + 4*G[le[12], le[2], r] + 
           4*G[le[12], le[3], r] + 4*G[le[12], le[4], r] - 
           8*G[le[12], le[11], r] - 8*G[le[12], le[12], r]) + 
         8*G[l0[2], u]*(-2*G[l0[2], le[1], r] + 2*G[l0[2], le[2], r] - 
           2*G[l0[2], le[3], r] + 2*G[l0[2], le[4], r] + 
           4*G[l0[2], le[9], r] + 4*G[l0[2], le[10], r] - 
           4*G[l0[2], le[11], r] - 4*G[l0[2], le[12], r] + 
           2*G[le[9], l0[2], r] + G[le[9], le[1], r] + G[le[9], le[2], r] + 
           G[le[9], le[3], r] + G[le[9], le[4], r] - 4*G[le[9], le[9], r] - 
           4*G[le[9], le[10], r] + 2*G[le[10], l0[2], r] + 
           G[le[10], le[1], r] + G[le[10], le[2], r] + G[le[10], le[3], r] + 
           G[le[10], le[4], r] - 4*G[le[10], le[9], r] - 
           4*G[le[10], le[10], r] - 2*G[le[11], l0[2], r] - 
           G[le[11], le[1], r] - G[le[11], le[2], r] - G[le[11], le[3], r] - 
           G[le[11], le[4], r] + 4*G[le[11], le[11], r] + 
           4*G[le[11], le[12], r] - 2*G[le[12], l0[2], r] - 
           G[le[12], le[1], r] - G[le[12], le[2], r] - G[le[12], le[3], r] - 
           G[le[12], le[4], r] + 4*G[le[12], le[11], r] + 
           4*G[le[12], le[12], r]) + (-G[le[9], r] - G[le[10], r] + 
           G[le[11], r] + G[le[12], r])*(4*G[l0[2], t]*(4*G[le[17], u] - 
             4*G[le[18], u]) + 8*(2*G[l0[1], l0[2], u] - 
             4*G[l0[2], l0[2], u] + 2*G[l0[3], l0[2], u] + 
             2*G[le[17], l0[2], u] + 2*G[le[18], l0[2], u])) - 
         16*(4*G[l0[1], l0[2], l0[2], t] + G[l0[2], l0[1], l0[2], t] - 
           3*G[l0[2], l0[2], l0[2], t] + G[l0[2], l0[3], l0[2], t]) + 
         8*(-2*G[l0[2], l0[1], l0[2], u] - 2*G[l0[2], l0[3], l0[2], u] + 
           2*G[l0[2], le[17], l0[2], u] + 2*G[l0[2], le[18], l0[2], u] - 
           2*G[l0[4], l0[1], l0[2], u] - 2*G[l0[4], l0[3], l0[2], u] + 
           2*G[l0[4], le[17], l0[2], u] + 2*G[l0[4], le[18], l0[2], u] + 
           2*G[l0[5], l0[1], l0[2], u] + 2*G[l0[5], l0[3], l0[2], u] - 
           2*G[l0[5], le[17], l0[2], u] - 2*G[l0[5], le[18], l0[2], u]) + 
         8*(-6*G[l0[2], l0[1], l0[2], r] - 2*G[l0[2], l0[2], l0[2], r] - 
           6*G[l0[2], l0[3], l0[2], r] + 2*G[l0[2], le[1], l0[2], r] + 
           2*G[l0[2], le[2], l0[2], r] + 2*G[l0[2], le[3], l0[2], r] + 
           2*G[l0[2], le[4], l0[2], r] + 2*G[le[9], l0[2], l0[2], r] - 
           G[le[9], le[1], l0[2], r] + G[le[9], le[2], l0[2], r] - 
           G[le[9], le[3], l0[2], r] + G[le[9], le[4], l0[2], r] + 
           2*G[le[10], l0[2], l0[2], r] - G[le[10], le[1], l0[2], r] + 
           G[le[10], le[2], l0[2], r] - G[le[10], le[3], l0[2], r] + 
           G[le[10], le[4], l0[2], r] + 2*G[le[11], l0[2], l0[2], r] + 
           G[le[11], le[1], l0[2], r] - G[le[11], le[2], l0[2], r] + 
           G[le[11], le[3], l0[2], r] - G[le[11], le[4], l0[2], r] + 
           2*G[le[12], l0[2], l0[2], r] + G[le[12], le[1], l0[2], r] - 
           G[le[12], le[2], l0[2], r] + G[le[12], le[3], l0[2], r] - 
           G[le[12], le[4], l0[2], r])))/(2*(-1 + x^2)) - 
     ((2 - 6*x^2)*(8*G[l0[2], l0[2], r] - 8*G[l0[2], l0[2], u]) + 
       (1 - x^2)*(16*(G[l0[2], l0[1], l0[2], t] - G[l0[2], l0[3], l0[2], 
            t]) - 8*(-2*G[l0[2], t]*G[l0[2], u]*G[le[5], r] - 
           2*G[l0[2], t]*G[l0[2], u]*G[le[6], r] + 2*G[l0[2], t]*G[l0[2], u]*
            G[le[7], r] + 2*G[l0[2], t]*G[l0[2], u]*G[le[8], r] + 
           2*G[l0[2], t]*G[le[5], r]*G[le[17], u] + 2*G[l0[2], t]*G[le[6], r]*
            G[le[17], u] - 2*G[l0[2], t]*G[le[7], r]*G[le[17], u] - 
           2*G[l0[2], t]*G[le[8], r]*G[le[17], u] + 2*G[l0[2], t]*G[le[5], r]*
            G[le[18], u] + 2*G[l0[2], t]*G[le[6], r]*G[le[18], u] - 
           2*G[l0[2], t]*G[le[7], r]*G[le[18], u] - 2*G[l0[2], t]*G[le[8], r]*
            G[le[18], u] + 2*G[le[5], r]*G[l0[1], l0[2], t] + 
           2*G[le[6], r]*G[l0[1], l0[2], t] - 2*G[le[7], r]*
            G[l0[1], l0[2], t] - 2*G[le[8], r]*G[l0[1], l0[2], t] - 
           4*G[l0[2], r]*G[l0[2], l0[2], u] + 2*G[le[5], r]*
            G[l0[2], l0[2], u] + 2*G[le[6], r]*G[l0[2], l0[2], u] + 
           2*G[le[7], r]*G[l0[2], l0[2], u] + 2*G[le[8], r]*
            G[l0[2], l0[2], u] - 2*G[l0[2], t]*G[l0[2], le[1], r] - 
           2*G[l0[2], u]*G[l0[2], le[1], r] + 2*G[l0[2], t]*
            G[l0[2], le[2], r] + 2*G[l0[2], u]*G[l0[2], le[2], r] + 
           2*G[l0[2], t]*G[l0[2], le[3], r] - 2*G[l0[2], u]*
            G[l0[2], le[3], r] - 2*G[l0[2], t]*G[l0[2], le[4], r] + 
           2*G[l0[2], u]*G[l0[2], le[4], r] - 2*G[le[5], r]*
            G[l0[3], l0[2], t] - 2*G[le[6], r]*G[l0[3], l0[2], t] + 
           2*G[le[7], r]*G[l0[3], l0[2], t] + 2*G[le[8], r]*
            G[l0[3], l0[2], t] - 2*G[l0[2], t]*G[le[5], l0[2], r] + 
           G[l0[2], t]*G[le[5], le[1], r] + G[l0[2], u]*G[le[5], le[1], r] + 
           G[l0[2], t]*G[le[5], le[2], r] + G[l0[2], u]*G[le[5], le[2], r] + 
           G[l0[2], t]*G[le[5], le[3], r] - G[l0[2], u]*G[le[5], le[3], r] + 
           G[l0[2], t]*G[le[5], le[4], r] - G[l0[2], u]*G[le[5], le[4], r] - 
           2*G[l0[2], t]*G[le[6], l0[2], r] + G[l0[2], t]*G[le[6], le[1], 
             r] + G[l0[2], u]*G[le[6], le[1], r] + G[l0[2], t]*
            G[le[6], le[2], r] + G[l0[2], u]*G[le[6], le[2], r] + 
           G[l0[2], t]*G[le[6], le[3], r] - G[l0[2], u]*G[le[6], le[3], r] + 
           G[l0[2], t]*G[le[6], le[4], r] - G[l0[2], u]*G[le[6], le[4], r] + 
           2*G[l0[2], t]*G[le[7], l0[2], r] - G[l0[2], t]*G[le[7], le[1], 
             r] - G[l0[2], u]*G[le[7], le[1], r] - G[l0[2], t]*
            G[le[7], le[2], r] - G[l0[2], u]*G[le[7], le[2], r] - 
           G[l0[2], t]*G[le[7], le[3], r] + G[l0[2], u]*G[le[7], le[3], r] - 
           G[l0[2], t]*G[le[7], le[4], r] + G[l0[2], u]*G[le[7], le[4], r] + 
           2*G[l0[2], t]*G[le[8], l0[2], r] - G[l0[2], t]*G[le[8], le[1], 
             r] - G[l0[2], u]*G[le[8], le[1], r] - G[l0[2], t]*
            G[le[8], le[2], r] - G[l0[2], u]*G[le[8], le[2], r] - 
           G[l0[2], t]*G[le[8], le[3], r] + G[l0[2], u]*G[le[8], le[3], r] - 
           G[l0[2], t]*G[le[8], le[4], r] + G[l0[2], u]*G[le[8], le[4], r] + 
           2*G[le[5], r]*G[le[17], l0[2], u] + 2*G[le[6], r]*
            G[le[17], l0[2], u] - 2*G[le[7], r]*G[le[17], l0[2], u] - 
           2*G[le[8], r]*G[le[17], l0[2], u] - 2*G[le[5], r]*
            G[le[18], l0[2], u] - 2*G[le[6], r]*G[le[18], l0[2], u] + 
           2*G[le[7], r]*G[le[18], l0[2], u] + 2*G[le[8], r]*
            G[le[18], l0[2], u] + 6*G[l0[2], l0[1], l0[2], r] + 
           2*G[l0[2], l0[2], l0[2], r] + 6*G[l0[2], l0[3], l0[2], r] - 
           2*G[l0[2], le[1], l0[2], r] - 2*G[l0[2], le[2], l0[2], r] - 
           2*G[l0[2], le[3], l0[2], r] - 2*G[l0[2], le[4], l0[2], r] - 
           2*G[le[5], l0[2], l0[2], r] + G[le[5], le[1], l0[2], r] - 
           G[le[5], le[2], l0[2], r] - G[le[5], le[3], l0[2], r] + 
           G[le[5], le[4], l0[2], r] - 2*G[le[6], l0[2], l0[2], r] + 
           G[le[6], le[1], l0[2], r] - G[le[6], le[2], l0[2], r] - 
           G[le[6], le[3], l0[2], r] + G[le[6], le[4], l0[2], r] - 
           2*G[le[7], l0[2], l0[2], r] - G[le[7], le[1], l0[2], r] + 
           G[le[7], le[2], l0[2], r] + G[le[7], le[3], l0[2], r] - 
           G[le[7], le[4], l0[2], r] - 2*G[le[8], l0[2], l0[2], r] - 
           G[le[8], le[1], l0[2], r] + G[le[8], le[2], l0[2], r] + 
           G[le[8], le[3], l0[2], r] - G[le[8], le[4], l0[2], r]) + 
         16*(G[le[13], u]*G[l0[1], l0[2], t] + G[le[14], u]*
            G[l0[1], l0[2], t] - G[le[15], u]*G[l0[1], l0[2], t] - 
           G[le[16], u]*G[l0[1], l0[2], t] - G[le[13], u]*G[l0[3], l0[2], 
             t] - G[le[14], u]*G[l0[3], l0[2], t] + G[le[15], u]*
            G[l0[3], l0[2], t] + G[le[16], u]*G[l0[3], l0[2], t] - 
           G[l0[2], t]*G[le[13], l0[2], u] + G[l0[2], t]*G[le[13], le[17], 
             u] + G[l0[2], t]*G[le[13], le[18], u] - G[l0[2], t]*
            G[le[14], l0[2], u] + G[l0[2], t]*G[le[14], le[17], u] + 
           G[l0[2], t]*G[le[14], le[18], u] + G[l0[2], t]*G[le[15], l0[2], 
             u] - G[l0[2], t]*G[le[15], le[17], u] - G[l0[2], t]*
            G[le[15], le[18], u] + G[l0[2], t]*G[le[16], l0[2], u] - 
           G[l0[2], t]*G[le[16], le[17], u] - G[l0[2], t]*G[le[16], le[18], 
             u] - G[l0[2], l0[1], l0[2], u] + 3*G[l0[2], l0[2], l0[2], u] - 
           G[l0[2], l0[3], l0[2], u] - G[le[13], l0[2], l0[2], u] + 
           G[le[13], le[17], l0[2], u] - G[le[13], le[18], l0[2], u] - 
           G[le[14], l0[2], l0[2], u] + G[le[14], le[17], l0[2], u] - 
           G[le[14], le[18], l0[2], u] - G[le[15], l0[2], l0[2], u] - 
           G[le[15], le[17], l0[2], u] + G[le[15], le[18], l0[2], u] - 
           G[le[16], l0[2], l0[2], u] - G[le[16], le[17], l0[2], u] + 
           G[le[16], le[18], l0[2], u])))/(2*(-1 + x^2)) + 
     (2*z*(-8*G[l0[2], u] + 8*Pi^2*(G[le[1], r]/8 - G[le[2], r]/8 + 
          G[le[3], r]/8 - G[le[4], r]/8) + 8*Pi^2*(-1/8*G[le[1], r] + 
          G[le[2], r]/8 - G[le[3], r]/8 + G[le[4], r]/8) - 
        8*(-1/2*G[le[1], r] - G[le[2], r]/2 + G[le[3], r]/2 + G[le[4], r]/2)*
         (-G[l0[1], l0[2], t] + G[l0[2], l0[2], t] - G[l0[3], l0[2], t]) - 
        8*(-G[l0[2], r] + G[le[1], r]/2 + G[le[2], r]/2 + G[le[3], r]/2 + 
          G[le[4], r]/2)*(-G[l0[1], l0[2], u] + G[l0[2], l0[2], u] - 
          G[l0[3], l0[2], u]) + (-8*(4*G[l0[1], t] - 2*G[l0[2], t]) - 
          16*(-2*G[l0[1], t] + G[l0[2], t]) - 16*(G[l0[2], u] - 
            G[le[17], u] - G[le[18], u]) - 8*(-2*G[l0[2], u] + 
            2*G[le[17], u] + 2*G[le[18], u]))*(-1/4*G[le[1], l0[2], r] + 
          G[le[2], l0[2], r]/4 - G[le[3], l0[2], r]/4 + G[le[4], l0[2], r]/
           4) - 2*G[l0[2], u]*(2*G[le[1], le[2], r] - 2*G[le[1], le[3], r] + 
          2*G[le[2], le[1], r] - 2*G[le[2], le[4], r] - 
          2*G[le[3], le[1], r] + 2*G[le[3], le[4], r] - 
          2*G[le[4], le[2], r] + 2*G[le[4], le[3], r]) + 
        4*G[l0[2], t]*(G[le[1], le[1], r] - G[le[1], le[2], r] - 
          G[le[1], le[3], r] + G[le[1], le[4], r] - G[le[2], le[1], r] + 
          G[le[2], le[2], r] + G[le[2], le[3], r] - G[le[2], le[4], r] + 
          G[le[3], le[1], r] - G[le[3], le[2], r] - G[le[3], le[3], r] + 
          G[le[3], le[4], r] - G[le[4], le[1], r] + G[le[4], le[2], r] + 
          G[le[4], le[3], r] - G[le[4], le[4], r]) + 
        4*G[l0[2], u]*(2*G[l0[2], l0[2], r] + G[le[1], le[1], r]/2 - 
          G[le[1], le[2], r]/2 + G[le[1], le[3], r]/2 - G[le[1], le[4], r]/
           2 - G[le[2], le[1], r]/2 + G[le[2], le[2], r]/2 - 
          G[le[2], le[3], r]/2 + G[le[2], le[4], r]/2 + G[le[3], le[1], r]/
           2 - G[le[3], le[2], r]/2 + G[le[3], le[3], r]/2 - 
          G[le[3], le[4], r]/2 - G[le[4], le[1], r]/2 + G[le[4], le[2], r]/
           2 - G[le[4], le[3], r]/2 + G[le[4], le[4], r]/2) + 
        4*G[l0[2], t]*(G[le[1], l0[2], r] - G[le[1], le[1], r]/2 - 
          G[le[1], le[2], r]/2 - G[le[1], le[3], r]/2 - G[le[1], le[4], r]/
           2 + G[le[2], l0[2], r] - G[le[2], le[1], r]/2 - 
          G[le[2], le[2], r]/2 - G[le[2], le[3], r]/2 - G[le[2], le[4], r]/
           2 - G[le[3], l0[2], r] + G[le[3], le[1], r]/2 + 
          G[le[3], le[2], r]/2 + G[le[3], le[3], r]/2 + G[le[3], le[4], r]/
           2 - G[le[4], l0[2], r] + G[le[4], le[1], r]/2 + 
          G[le[4], le[2], r]/2 + G[le[4], le[3], r]/2 + G[le[4], le[4], r]/
           2) + (G[le[1], r] + G[le[2], r] - G[le[3], r] - G[le[4], r])*
         (4*G[l0[2], t]*(G[l0[2], u] - G[le[17], u] - G[le[18], u]) - 
          8*(-1/4*G[l0[1], l0[2], t] + G[l0[2], l0[1], t]/2 + 
            G[l0[2], l0[2], t]/2 - (5*G[l0[3], l0[2], t])/4) - 
          8*(-1/2*G[l0[1], l0[2], t] - G[l0[2], l0[1], t] + 
            G[l0[2], l0[2], t] - G[l0[3], l0[2], t]/2) - 
          8*(-1/4*G[l0[1], l0[2], t] + G[l0[2], l0[1], t]/2 - 
            G[l0[3], l0[2], t]/4) - 8*(G[le[17], l0[2], u]/2 - 
            G[le[18], l0[2], u]/2) - 8*(G[le[17], l0[2], u]/4 - 
            G[le[18], l0[2], u]/4) - 8*(-1/4*G[le[17], l0[2], u] + 
            G[le[18], l0[2], u]/4)) - 
        2*(2*(-2*G[l0[2], r]*G[l0[2], u] + G[l0[2], t]*G[le[1], r] + 
            G[l0[2], u]*G[le[1], r] + G[l0[2], t]*G[le[2], r] + 
            G[l0[2], u]*G[le[2], r] - G[l0[2], t]*G[le[3], r] + 
            G[l0[2], u]*G[le[3], r] - G[l0[2], t]*G[le[4], r] + 
            G[l0[2], u]*G[le[4], r] + G[le[1], l0[2], r] - 
            G[le[2], l0[2], r] + G[le[3], l0[2], r] - G[le[4], l0[2], r]) + 
          4*(G[l0[2], t]*G[le[17], u] - G[l0[2], t]*G[le[18], u] - 
            3*G[l0[1], l0[2], u] + 2*G[l0[2], l0[2], u] - 
            3*G[l0[3], l0[2], u] + G[le[17], l0[2], u] + G[le[18], l0[2], 
             u])) - 8*(G[le[1], l0[1], l0[2], r]/4 - 
          G[le[1], l0[2], l0[2], r]/2 + G[le[1], l0[2], le[1], r]/8 + 
          G[le[1], l0[2], le[2], r]/8 + G[le[1], l0[2], le[3], r]/8 + 
          G[le[1], l0[2], le[4], r]/8 + G[le[1], l0[3], l0[2], r]/4 + 
          G[le[1], le[1], l0[2], r]/8 - G[le[1], le[2], l0[2], r]/8 - 
          G[le[1], le[3], l0[2], r]/8 + G[le[1], le[4], l0[2], r]/8 - 
          G[le[2], l0[1], l0[2], r]/4 + G[le[2], l0[2], l0[2], r]/2 - 
          G[le[2], l0[2], le[1], r]/8 - G[le[2], l0[2], le[2], r]/8 - 
          G[le[2], l0[2], le[3], r]/8 - G[le[2], l0[2], le[4], r]/8 - 
          G[le[2], l0[3], l0[2], r]/4 + G[le[2], le[1], l0[2], r]/8 - 
          G[le[2], le[2], l0[2], r]/8 - G[le[2], le[3], l0[2], r]/8 + 
          G[le[2], le[4], l0[2], r]/8 + G[le[3], l0[1], l0[2], r]/4 - 
          G[le[3], l0[2], l0[2], r]/2 + G[le[3], l0[2], le[1], r]/8 + 
          G[le[3], l0[2], le[2], r]/8 + G[le[3], l0[2], le[3], r]/8 + 
          G[le[3], l0[2], le[4], r]/8 + G[le[3], l0[3], l0[2], r]/4 - 
          G[le[3], le[1], l0[2], r]/8 + G[le[3], le[2], l0[2], r]/8 + 
          G[le[3], le[3], l0[2], r]/8 - G[le[3], le[4], l0[2], r]/8 - 
          G[le[4], l0[1], l0[2], r]/4 + G[le[4], l0[2], l0[2], r]/2 - 
          G[le[4], l0[2], le[1], r]/8 - G[le[4], l0[2], le[2], r]/8 - 
          G[le[4], l0[2], le[3], r]/8 - G[le[4], l0[2], le[4], r]/8 - 
          G[le[4], l0[3], l0[2], r]/4 - G[le[4], le[1], l0[2], r]/8 + 
          G[le[4], le[2], l0[2], r]/8 + G[le[4], le[3], l0[2], r]/8 - 
          G[le[4], le[4], l0[2], r]/8) - 8*(-1/4*G[le[1], l0[1], l0[2], r] + 
          G[le[1], l0[2], le[1], r]/8 + G[le[1], l0[2], le[2], r]/8 + 
          G[le[1], l0[2], le[3], r]/8 + G[le[1], l0[2], le[4], r]/8 - 
          G[le[1], l0[3], l0[2], r]/4 - G[le[1], le[1], l0[2], r]/8 + 
          G[le[1], le[2], l0[2], r]/8 + G[le[1], le[3], l0[2], r]/8 - 
          G[le[1], le[4], l0[2], r]/8 + G[le[2], l0[1], l0[2], r]/4 - 
          G[le[2], l0[2], le[1], r]/8 - G[le[2], l0[2], le[2], r]/8 - 
          G[le[2], l0[2], le[3], r]/8 - G[le[2], l0[2], le[4], r]/8 + 
          G[le[2], l0[3], l0[2], r]/4 - G[le[2], le[1], l0[2], r]/8 + 
          G[le[2], le[2], l0[2], r]/8 + G[le[2], le[3], l0[2], r]/8 - 
          G[le[2], le[4], l0[2], r]/8 - G[le[3], l0[1], l0[2], r]/4 + 
          G[le[3], l0[2], le[1], r]/8 + G[le[3], l0[2], le[2], r]/8 + 
          G[le[3], l0[2], le[3], r]/8 + G[le[3], l0[2], le[4], r]/8 - 
          G[le[3], l0[3], l0[2], r]/4 + G[le[3], le[1], l0[2], r]/8 - 
          G[le[3], le[2], l0[2], r]/8 - G[le[3], le[3], l0[2], r]/8 + 
          G[le[3], le[4], l0[2], r]/8 + G[le[4], l0[1], l0[2], r]/4 - 
          G[le[4], l0[2], le[1], r]/8 - G[le[4], l0[2], le[2], r]/8 - 
          G[le[4], l0[2], le[3], r]/8 - G[le[4], l0[2], le[4], r]/8 + 
          G[le[4], l0[3], l0[2], r]/4 + G[le[4], le[1], l0[2], r]/8 - 
          G[le[4], le[2], l0[2], r]/8 - G[le[4], le[3], l0[2], r]/8 + 
          G[le[4], le[4], l0[2], r]/8) - 8*((3*G[le[1], l0[1], l0[2], r])/2 - 
          G[le[1], l0[2], le[1], r]/4 - G[le[1], l0[2], le[2], r]/4 - 
          G[le[1], l0[2], le[3], r]/4 - G[le[1], l0[2], le[4], r]/4 + 
          (3*G[le[1], l0[3], l0[2], r])/2 - G[le[1], le[1], l0[2], r]/4 - 
          (3*G[le[1], le[2], l0[2], r])/4 - (3*G[le[1], le[3], l0[2], r])/4 - 
          G[le[1], le[4], l0[2], r]/4 - (3*G[le[2], l0[1], l0[2], r])/2 + 
          G[le[2], l0[2], le[1], r]/4 + G[le[2], l0[2], le[2], r]/4 + 
          G[le[2], l0[2], le[3], r]/4 + G[le[2], l0[2], le[4], r]/4 - 
          (3*G[le[2], l0[3], l0[2], r])/2 + (3*G[le[2], le[1], l0[2], r])/4 + 
          G[le[2], le[2], l0[2], r]/4 + G[le[2], le[3], l0[2], r]/4 + 
          (3*G[le[2], le[4], l0[2], r])/4 + (3*G[le[3], l0[1], l0[2], r])/2 - 
          G[le[3], l0[2], le[1], r]/4 - G[le[3], l0[2], le[2], r]/4 - 
          G[le[3], l0[2], le[3], r]/4 - G[le[3], l0[2], le[4], r]/4 + 
          (3*G[le[3], l0[3], l0[2], r])/2 - (3*G[le[3], le[1], l0[2], r])/4 - 
          G[le[3], le[2], l0[2], r]/4 - G[le[3], le[3], l0[2], r]/4 - 
          (3*G[le[3], le[4], l0[2], r])/4 - (3*G[le[4], l0[1], l0[2], r])/2 + 
          G[le[4], l0[2], le[1], r]/4 + G[le[4], l0[2], le[2], r]/4 + 
          G[le[4], l0[2], le[3], r]/4 + G[le[4], l0[2], le[4], r]/4 - 
          (3*G[le[4], l0[3], l0[2], r])/2 + G[le[4], le[1], l0[2], r]/4 + 
          (3*G[le[4], le[2], l0[2], r])/4 + (3*G[le[4], le[3], l0[2], r])/4 + 
          G[le[4], le[4], l0[2], r]/4) + (11*Pi^2*G[l0[2], u] + 
          24*G[le[17], u]*G[l0[1], l0[2], t] - 24*G[le[18], u]*
           G[l0[1], l0[2], t] + 24*G[l0[2], t]*G[l0[1], le[17], u] - 
          24*G[l0[2], t]*G[l0[1], le[18], u] - 48*G[l0[2], u]*
           G[l0[2], l0[2], t] - 48*G[le[17], u]*G[l0[2], l0[2], t] + 
          48*G[le[18], u]*G[l0[2], l0[2], t] - 24*G[l0[2], t]*
           G[l0[2], le[17], u] + 24*G[l0[2], t]*G[l0[2], le[18], u] + 
          72*G[le[17], u]*G[l0[3], l0[2], t] - 72*G[le[18], u]*
           G[l0[3], l0[2], t] + 24*G[l0[2], t]*G[l0[3], le[17], u] - 
          24*G[l0[2], t]*G[l0[3], le[18], u] + 24*G[l0[2], t]*
           G[le[17], l0[2], u] - 24*G[l0[2], t]*G[le[17], le[17], u] - 
          24*G[l0[2], t]*G[le[17], le[18], u] - 24*G[l0[2], t]*
           G[le[18], l0[2], u] + 24*G[l0[2], t]*G[le[18], le[17], u] + 
          24*G[l0[2], t]*G[le[18], le[18], u] - 120*G[l0[1], l0[1], l0[2], 
            u] + 96*G[l0[1], l0[2], l0[2], u] - 120*G[l0[1], l0[3], l0[2], 
            u] + 24*G[l0[1], le[17], l0[2], u] + 24*G[l0[1], le[18], l0[2], 
            u] + 96*G[l0[2], l0[1], l0[2], u] - 72*G[l0[2], l0[2], l0[2], 
            u] + 96*G[l0[2], l0[3], l0[2], u] - 24*G[l0[2], le[17], l0[2], 
            u] - 24*G[l0[2], le[18], l0[2], u] - 120*G[l0[3], l0[1], l0[2], 
            u] + 96*G[l0[3], l0[2], l0[2], u] - 120*G[l0[3], l0[3], l0[2], 
            u] + 24*G[l0[3], le[17], l0[2], u] + 24*G[l0[3], le[18], l0[2], 
            u] + 24*G[le[17], l0[1], l0[2], u] - 24*G[le[17], l0[2], l0[2], 
            u] + 24*G[le[17], l0[3], l0[2], u] - 24*G[le[17], le[17], l0[2], 
            u] + 24*G[le[17], le[18], l0[2], u] + 
          24*G[le[18], l0[1], l0[2], u] - 24*G[le[18], l0[2], l0[2], u] + 
          24*G[le[18], l0[3], l0[2], u] + 24*G[le[18], le[17], l0[2], u] - 
          24*G[le[18], le[18], l0[2], u])/3))/Sqrt[-1 + z^2] + 
     (2*z*(16*G[l0[2], u] - 2*(4*G[l0[2], u]*(G[l0[2], r] - G[le[1], r]/2 - 
            G[le[2], r]/2 - G[le[3], r]/2 - G[le[4], r]/2) + 
          2*G[l0[2], t]*(-G[le[1], r] - G[le[2], r] + G[le[3], r] + 
            G[le[4], r]) + 8*(-1/4*G[le[1], l0[2], r] + G[le[2], l0[2], r]/
             4 - G[le[3], l0[2], r]/4 + G[le[4], l0[2], r]/4) - 
          4*(G[l0[2], t]*G[le[17], u] - G[l0[2], t]*G[le[18], u] - 
            4*G[l0[1], l0[2], u] + 3*G[l0[2], l0[2], u] - 
            4*G[l0[3], l0[2], u] + G[le[17], l0[2], u] + G[le[18], l0[2], 
             u])) + 2*(-2*G[l0[2], t]*G[l0[2], u]*G[le[1], r] - 
          2*G[l0[2], t]*G[l0[2], u]*G[le[2], r] + 2*G[l0[2], t]*G[l0[2], u]*
           G[le[3], r] + 2*G[l0[2], t]*G[l0[2], u]*G[le[4], r] + 
          2*G[l0[2], t]*G[le[1], r]*G[le[17], u] + 2*G[l0[2], t]*G[le[2], r]*
           G[le[17], u] - 2*G[l0[2], t]*G[le[3], r]*G[le[17], u] - 
          2*G[l0[2], t]*G[le[4], r]*G[le[17], u] + 2*G[l0[2], t]*G[le[1], r]*
           G[le[18], u] + 2*G[l0[2], t]*G[le[2], r]*G[le[18], u] - 
          2*G[l0[2], t]*G[le[3], r]*G[le[18], u] - 2*G[l0[2], t]*G[le[4], r]*
           G[le[18], u] - 2*G[le[1], r]*G[l0[1], l0[2], t] - 
          2*G[le[2], r]*G[l0[1], l0[2], t] + 2*G[le[3], r]*
           G[l0[1], l0[2], t] + 2*G[le[4], r]*G[l0[1], l0[2], t] + 
          4*G[l0[2], r]*G[l0[1], l0[2], u] - 2*G[le[1], r]*
           G[l0[1], l0[2], u] - 2*G[le[2], r]*G[l0[1], l0[2], u] - 
          2*G[le[3], r]*G[l0[1], l0[2], u] - 2*G[le[4], r]*
           G[l0[1], l0[2], u] + 4*G[le[1], r]*G[l0[2], l0[2], t] + 
          4*G[le[2], r]*G[l0[2], l0[2], t] - 4*G[le[3], r]*
           G[l0[2], l0[2], t] - 4*G[le[4], r]*G[l0[2], l0[2], t] - 
          4*G[l0[2], r]*G[l0[2], l0[2], u] + 2*G[le[1], r]*
           G[l0[2], l0[2], u] + 2*G[le[2], r]*G[l0[2], l0[2], u] + 
          2*G[le[3], r]*G[l0[2], l0[2], u] + 2*G[le[4], r]*
           G[l0[2], l0[2], u] - 6*G[le[1], r]*G[l0[3], l0[2], t] - 
          6*G[le[2], r]*G[l0[3], l0[2], t] + 6*G[le[3], r]*
           G[l0[3], l0[2], t] + 6*G[le[4], r]*G[l0[3], l0[2], t] + 
          4*G[l0[2], r]*G[l0[3], l0[2], u] - 2*G[le[1], r]*
           G[l0[3], l0[2], u] - 2*G[le[2], r]*G[l0[3], l0[2], u] - 
          2*G[le[3], r]*G[l0[3], l0[2], u] - 2*G[le[4], r]*
           G[l0[3], l0[2], u] - 2*G[l0[2], t]*G[le[1], l0[2], r] - 
          G[l0[2], t]*G[le[1], le[1], r] - G[l0[2], u]*G[le[1], le[1], r] + 
          3*G[l0[2], t]*G[le[1], le[2], r] + 3*G[l0[2], u]*
           G[le[1], le[2], r] + 3*G[l0[2], t]*G[le[1], le[3], r] - 
          3*G[l0[2], u]*G[le[1], le[3], r] - G[l0[2], t]*G[le[1], le[4], r] + 
          G[l0[2], u]*G[le[1], le[4], r] - 2*G[l0[2], t]*G[le[2], l0[2], r] + 
          3*G[l0[2], t]*G[le[2], le[1], r] + 3*G[l0[2], u]*
           G[le[2], le[1], r] - G[l0[2], t]*G[le[2], le[2], r] - 
          G[l0[2], u]*G[le[2], le[2], r] - G[l0[2], t]*G[le[2], le[3], r] + 
          G[l0[2], u]*G[le[2], le[3], r] + 3*G[l0[2], t]*G[le[2], le[4], r] - 
          3*G[l0[2], u]*G[le[2], le[4], r] + 2*G[l0[2], t]*
           G[le[3], l0[2], r] - 3*G[l0[2], t]*G[le[3], le[1], r] - 
          3*G[l0[2], u]*G[le[3], le[1], r] + G[l0[2], t]*G[le[3], le[2], r] + 
          G[l0[2], u]*G[le[3], le[2], r] + G[l0[2], t]*G[le[3], le[3], r] - 
          G[l0[2], u]*G[le[3], le[3], r] - 3*G[l0[2], t]*G[le[3], le[4], r] + 
          3*G[l0[2], u]*G[le[3], le[4], r] + 2*G[l0[2], t]*
           G[le[4], l0[2], r] + G[l0[2], t]*G[le[4], le[1], r] + 
          G[l0[2], u]*G[le[4], le[1], r] - 3*G[l0[2], t]*G[le[4], le[2], r] - 
          3*G[l0[2], u]*G[le[4], le[2], r] - 3*G[l0[2], t]*
           G[le[4], le[3], r] + 3*G[l0[2], u]*G[le[4], le[3], r] + 
          G[l0[2], t]*G[le[4], le[4], r] - G[l0[2], u]*G[le[4], le[4], r] + 
          2*G[le[1], r]*G[le[17], l0[2], u] + 2*G[le[2], r]*
           G[le[17], l0[2], u] - 2*G[le[3], r]*G[le[17], l0[2], u] - 
          2*G[le[4], r]*G[le[17], l0[2], u] - 2*G[le[1], r]*
           G[le[18], l0[2], u] - 2*G[le[2], r]*G[le[18], l0[2], u] + 
          2*G[le[3], r]*G[le[18], l0[2], u] + 2*G[le[4], r]*
           G[le[18], l0[2], u] + 6*G[le[1], l0[1], l0[2], r] - 
          2*G[le[1], l0[2], l0[2], r] + 6*G[le[1], l0[3], l0[2], r] - 
          G[le[1], le[1], l0[2], r] - 3*G[le[1], le[2], l0[2], r] - 
          3*G[le[1], le[3], l0[2], r] - G[le[1], le[4], l0[2], r] - 
          6*G[le[2], l0[1], l0[2], r] + 2*G[le[2], l0[2], l0[2], r] - 
          6*G[le[2], l0[3], l0[2], r] + 3*G[le[2], le[1], l0[2], r] + 
          G[le[2], le[2], l0[2], r] + G[le[2], le[3], l0[2], r] + 
          3*G[le[2], le[4], l0[2], r] + 6*G[le[3], l0[1], l0[2], r] - 
          2*G[le[3], l0[2], l0[2], r] + 6*G[le[3], l0[3], l0[2], r] - 
          3*G[le[3], le[1], l0[2], r] - G[le[3], le[2], l0[2], r] - 
          G[le[3], le[3], l0[2], r] - 3*G[le[3], le[4], l0[2], r] - 
          6*G[le[4], l0[1], l0[2], r] + 2*G[le[4], l0[2], l0[2], r] - 
          6*G[le[4], l0[3], l0[2], r] + G[le[4], le[1], l0[2], r] + 
          3*G[le[4], le[2], l0[2], r] + 3*G[le[4], le[3], l0[2], r] + 
          G[le[4], le[4], l0[2], r]) - 
        (2*(7*Pi^2*G[l0[2], u] + 12*G[le[17], u]*G[l0[1], l0[2], t] - 
           12*G[le[18], u]*G[l0[1], l0[2], t] + 12*G[l0[2], t]*
            G[l0[1], le[17], u] - 12*G[l0[2], t]*G[l0[1], le[18], u] - 
           12*G[l0[2], u]*G[l0[2], l0[2], t] - 24*G[le[17], u]*
            G[l0[2], l0[2], t] + 24*G[le[18], u]*G[l0[2], l0[2], t] - 
           12*G[l0[2], t]*G[l0[2], le[17], u] + 12*G[l0[2], t]*
            G[l0[2], le[18], u] + 36*G[le[17], u]*G[l0[3], l0[2], t] - 
           36*G[le[18], u]*G[l0[3], l0[2], t] + 12*G[l0[2], t]*
            G[l0[3], le[17], u] - 12*G[l0[2], t]*G[l0[3], le[18], u] + 
           12*G[l0[2], t]*G[le[17], l0[2], u] - 12*G[l0[2], t]*
            G[le[17], le[17], u] - 12*G[l0[2], t]*G[le[17], le[18], u] - 
           12*G[l0[2], t]*G[le[18], l0[2], u] + 12*G[l0[2], t]*
            G[le[18], le[17], u] + 12*G[l0[2], t]*G[le[18], le[18], u] - 
           72*G[l0[1], l0[1], l0[2], u] + 60*G[l0[1], l0[2], l0[2], u] - 
           72*G[l0[1], l0[3], l0[2], u] + 12*G[l0[1], le[17], l0[2], u] + 
           12*G[l0[1], le[18], l0[2], u] + 60*G[l0[2], l0[1], l0[2], u] - 
           60*G[l0[2], l0[2], l0[2], u] + 60*G[l0[2], l0[3], l0[2], u] - 
           12*G[l0[2], le[17], l0[2], u] - 12*G[l0[2], le[18], l0[2], u] - 
           72*G[l0[3], l0[1], l0[2], u] + 60*G[l0[3], l0[2], l0[2], u] - 
           72*G[l0[3], l0[3], l0[2], u] + 12*G[l0[3], le[17], l0[2], u] + 
           12*G[l0[3], le[18], l0[2], u] + 12*G[le[17], l0[1], l0[2], u] - 
           12*G[le[17], l0[2], l0[2], u] + 12*G[le[17], l0[3], l0[2], u] - 
           12*G[le[17], le[17], l0[2], u] + 12*G[le[17], le[18], l0[2], u] + 
           12*G[le[18], l0[1], l0[2], u] - 12*G[le[18], l0[2], l0[2], u] + 
           12*G[le[18], l0[3], l0[2], u] + 12*G[le[18], le[17], l0[2], u] - 
           12*G[le[18], le[18], l0[2], u]))/3))/Sqrt[-1 + z^2] - 
     (2*y*(16*G[l0[2], t] + 8*Pi^2*(-1/8*G[le[1], r] + G[le[2], r]/8 + 
          G[le[3], r]/8 - G[le[4], r]/8) + 8*Pi^2*(G[le[1], r]/8 - 
          G[le[2], r]/8 - G[le[3], r]/8 + G[le[4], r]/8) - 
        8*(G[l0[2], r] - G[le[1], r]/2 - G[le[2], r]/2 - G[le[3], r]/2 - 
          G[le[4], r]/2)*(-G[l0[1], l0[2], t] + G[l0[2], l0[2], t] - 
          G[l0[3], l0[2], t]) + (-8*(4*G[l0[1], t] - 2*G[l0[2], t]) - 
          16*(-2*G[l0[1], t] + G[l0[2], t]) - 16*(G[l0[2], u] - 
            G[le[17], u] - G[le[18], u]) - 8*(-2*G[l0[2], u] + 
            2*G[le[17], u] + 2*G[le[18], u]))*(G[le[1], l0[2], r]/4 - 
          G[le[2], l0[2], r]/4 - G[le[3], l0[2], r]/4 + G[le[4], l0[2], r]/
           4) + 4*G[l0[2], u]*(-G[le[1], l0[2], r] + G[le[1], le[2], r] + 
          G[le[1], le[4], r] - G[le[2], l0[2], r] + G[le[2], le[1], r] + 
          G[le[2], le[3], r] + G[le[3], l0[2], r] - G[le[3], le[2], r] - 
          G[le[3], le[4], r] + G[le[4], l0[2], r] - G[le[4], le[1], r] - 
          G[le[4], le[3], r]) + 4*G[l0[2], t]*(2*G[le[1], le[2], r] - 
          2*G[le[1], le[4], r] + 2*G[le[2], le[1], r] - 
          2*G[le[2], le[3], r] - 2*G[le[3], le[2], r] + 
          2*G[le[3], le[4], r] - 2*G[le[4], le[1], r] + 
          2*G[le[4], le[3], r]) - 2*G[l0[2], u]*(G[le[1], le[1], r] - 
          G[le[1], le[2], r] + G[le[1], le[3], r] - G[le[1], le[4], r] - 
          G[le[2], le[1], r] + G[le[2], le[2], r] - G[le[2], le[3], r] + 
          G[le[2], le[4], r] - G[le[3], le[1], r] + G[le[3], le[2], r] - 
          G[le[3], le[3], r] + G[le[3], le[4], r] + G[le[4], le[1], r] - 
          G[le[4], le[2], r] + G[le[4], le[3], r] - G[le[4], le[4], r]) + 
        4*G[l0[2], t]*(-2*G[l0[2], l0[2], r] - G[le[1], le[1], r]/2 - 
          G[le[1], le[2], r]/2 + G[le[1], le[3], r]/2 + G[le[1], le[4], r]/
           2 - G[le[2], le[1], r]/2 - G[le[2], le[2], r]/2 + 
          G[le[2], le[3], r]/2 + G[le[2], le[4], r]/2 + G[le[3], le[1], r]/
           2 + G[le[3], le[2], r]/2 - G[le[3], le[3], r]/2 - 
          G[le[3], le[4], r]/2 + G[le[4], le[1], r]/2 + G[le[4], le[2], r]/
           2 - G[le[4], le[3], r]/2 - G[le[4], le[4], r]/2) + 
        (G[le[1], r] + G[le[2], r] - G[le[3], r] - G[le[4], r])*
         (((-8*(4*G[l0[1], t] - 2*G[l0[2], t]) - 16*(-2*G[l0[1], t] + G[
                l0[2], t]))*G[l0[2], u])/4 + 4*G[l0[2], t]*
           (2*G[le[17], u] - 2*G[le[18], u]) + 4*G[l0[2], t]*
           (-G[le[17], u] + G[le[18], u]) - 8*(G[l0[1], l0[2], u]/4 - 
            G[l0[2], le[17], u]/4 - G[l0[2], le[18], u]/4 + 
            G[l0[3], l0[2], u]/4) - 8*(G[l0[1], l0[2], u]/2 - 
            G[l0[2], l0[2], u] + G[l0[2], le[17], u]/2 + G[l0[2], le[18], u]/
             2 + G[l0[3], l0[2], u]/2) - 8*((3*G[l0[1], l0[2], u])/4 - 
            G[l0[2], le[17], u]/4 - G[l0[2], le[18], u]/4 + 
            (3*G[l0[3], l0[2], u])/4 - G[le[17], l0[2], u]/2 - 
            G[le[18], l0[2], u]/2)) - 
        2*(4*(2*G[l0[1], l0[2], t] - 3*G[l0[2], l0[2], t] + 
            4*G[l0[3], l0[2], t]) - 2*(-2*G[l0[2], r]*G[l0[2], t] + 
            G[l0[2], t]*G[le[1], r] + G[l0[2], u]*G[le[1], r] + 
            G[l0[2], t]*G[le[2], r] + G[l0[2], u]*G[le[2], r] + 
            G[l0[2], t]*G[le[3], r] - G[l0[2], u]*G[le[3], r] + 
            G[l0[2], t]*G[le[4], r] - G[l0[2], u]*G[le[4], r] + 
            G[le[1], l0[2], r] - G[le[2], l0[2], r] - G[le[3], l0[2], r] + 
            G[le[4], l0[2], r]) + 4*(G[l0[2], t]*G[l0[2], u] - 
            G[l0[2], t]*G[le[17], u] - G[l0[2], t]*G[le[18], u] - 
            G[le[17], l0[2], u] + G[le[18], l0[2], u])) - 
        (2*(11*Pi^2*G[l0[2], t] - 24*G[l0[1], l0[1], l0[2], t] + 
           36*G[l0[1], l0[2], l0[2], t] - 48*G[l0[1], l0[3], l0[2], t] + 
           36*G[l0[2], l0[1], l0[2], t] - 72*G[l0[2], l0[2], l0[2], t] + 
           60*G[l0[2], l0[3], l0[2], t] - 48*G[l0[3], l0[1], l0[2], t] + 
           60*G[l0[3], l0[2], l0[2], t] - 72*G[l0[3], l0[3], l0[2], t]))/3 - 
        8*(-1/4*G[le[1], l0[1], l0[2], r] + G[le[1], l0[2], l0[2], r]/2 - 
          G[le[1], l0[2], le[1], r]/8 - G[le[1], l0[2], le[2], r]/8 - 
          G[le[1], l0[2], le[3], r]/8 - G[le[1], l0[2], le[4], r]/8 - 
          G[le[1], l0[3], l0[2], r]/4 - G[le[1], le[1], l0[2], r]/8 + 
          G[le[1], le[2], l0[2], r]/8 - G[le[1], le[3], l0[2], r]/8 + 
          G[le[1], le[4], l0[2], r]/8 + G[le[2], l0[1], l0[2], r]/4 - 
          G[le[2], l0[2], l0[2], r]/2 + G[le[2], l0[2], le[1], r]/8 + 
          G[le[2], l0[2], le[2], r]/8 + G[le[2], l0[2], le[3], r]/8 + 
          G[le[2], l0[2], le[4], r]/8 + G[le[2], l0[3], l0[2], r]/4 - 
          G[le[2], le[1], l0[2], r]/8 + G[le[2], le[2], l0[2], r]/8 - 
          G[le[2], le[3], l0[2], r]/8 + G[le[2], le[4], l0[2], r]/8 + 
          G[le[3], l0[1], l0[2], r]/4 - G[le[3], l0[2], l0[2], r]/2 + 
          G[le[3], l0[2], le[1], r]/8 + G[le[3], l0[2], le[2], r]/8 + 
          G[le[3], l0[2], le[3], r]/8 + G[le[3], l0[2], le[4], r]/8 + 
          G[le[3], l0[3], l0[2], r]/4 + G[le[3], le[1], l0[2], r]/8 - 
          G[le[3], le[2], l0[2], r]/8 + G[le[3], le[3], l0[2], r]/8 - 
          G[le[3], le[4], l0[2], r]/8 - G[le[4], l0[1], l0[2], r]/4 + 
          G[le[4], l0[2], l0[2], r]/2 - G[le[4], l0[2], le[1], r]/8 - 
          G[le[4], l0[2], le[2], r]/8 - G[le[4], l0[2], le[3], r]/8 - 
          G[le[4], l0[2], le[4], r]/8 - G[le[4], l0[3], l0[2], r]/4 + 
          G[le[4], le[1], l0[2], r]/8 - G[le[4], le[2], l0[2], r]/8 + 
          G[le[4], le[3], l0[2], r]/8 - G[le[4], le[4], l0[2], r]/8) - 
        8*(G[le[1], l0[1], l0[2], r]/4 - G[le[1], l0[2], le[1], r]/8 - 
          G[le[1], l0[2], le[2], r]/8 - G[le[1], l0[2], le[3], r]/8 - 
          G[le[1], l0[2], le[4], r]/8 + G[le[1], l0[3], l0[2], r]/4 + 
          G[le[1], le[1], l0[2], r]/8 - G[le[1], le[2], l0[2], r]/8 + 
          G[le[1], le[3], l0[2], r]/8 - G[le[1], le[4], l0[2], r]/8 - 
          G[le[2], l0[1], l0[2], r]/4 + G[le[2], l0[2], le[1], r]/8 + 
          G[le[2], l0[2], le[2], r]/8 + G[le[2], l0[2], le[3], r]/8 + 
          G[le[2], l0[2], le[4], r]/8 - G[le[2], l0[3], l0[2], r]/4 + 
          G[le[2], le[1], l0[2], r]/8 - G[le[2], le[2], l0[2], r]/8 + 
          G[le[2], le[3], l0[2], r]/8 - G[le[2], le[4], l0[2], r]/8 - 
          G[le[3], l0[1], l0[2], r]/4 + G[le[3], l0[2], le[1], r]/8 + 
          G[le[3], l0[2], le[2], r]/8 + G[le[3], l0[2], le[3], r]/8 + 
          G[le[3], l0[2], le[4], r]/8 - G[le[3], l0[3], l0[2], r]/4 - 
          G[le[3], le[1], l0[2], r]/8 + G[le[3], le[2], l0[2], r]/8 - 
          G[le[3], le[3], l0[2], r]/8 + G[le[3], le[4], l0[2], r]/8 + 
          G[le[4], l0[1], l0[2], r]/4 - G[le[4], l0[2], le[1], r]/8 - 
          G[le[4], l0[2], le[2], r]/8 - G[le[4], l0[2], le[3], r]/8 - 
          G[le[4], l0[2], le[4], r]/8 + G[le[4], l0[3], l0[2], r]/4 - 
          G[le[4], le[1], l0[2], r]/8 + G[le[4], le[2], l0[2], r]/8 - 
          G[le[4], le[3], l0[2], r]/8 + G[le[4], le[4], l0[2], r]/8) - 
        8*((-3*G[le[1], l0[1], l0[2], r])/2 + G[le[1], l0[2], le[1], r]/4 + 
          G[le[1], l0[2], le[2], r]/4 + G[le[1], l0[2], le[3], r]/4 + 
          G[le[1], l0[2], le[4], r]/4 - (3*G[le[1], l0[3], l0[2], r])/2 + 
          G[le[1], le[1], l0[2], r]/4 + (3*G[le[1], le[2], l0[2], r])/4 + 
          G[le[1], le[3], l0[2], r]/4 + (3*G[le[1], le[4], l0[2], r])/4 + 
          (3*G[le[2], l0[1], l0[2], r])/2 - G[le[2], l0[2], le[1], r]/4 - 
          G[le[2], l0[2], le[2], r]/4 - G[le[2], l0[2], le[3], r]/4 - 
          G[le[2], l0[2], le[4], r]/4 + (3*G[le[2], l0[3], l0[2], r])/2 - 
          (3*G[le[2], le[1], l0[2], r])/4 - G[le[2], le[2], l0[2], r]/4 - 
          (3*G[le[2], le[3], l0[2], r])/4 - G[le[2], le[4], l0[2], r]/4 + 
          (3*G[le[3], l0[1], l0[2], r])/2 - G[le[3], l0[2], le[1], r]/4 - 
          G[le[3], l0[2], le[2], r]/4 - G[le[3], l0[2], le[3], r]/4 - 
          G[le[3], l0[2], le[4], r]/4 + (3*G[le[3], l0[3], l0[2], r])/2 - 
          G[le[3], le[1], l0[2], r]/4 - (3*G[le[3], le[2], l0[2], r])/4 - 
          G[le[3], le[3], l0[2], r]/4 - (3*G[le[3], le[4], l0[2], r])/4 - 
          (3*G[le[4], l0[1], l0[2], r])/2 + G[le[4], l0[2], le[1], r]/4 + 
          G[le[4], l0[2], le[2], r]/4 + G[le[4], l0[2], le[3], r]/4 + 
          G[le[4], l0[2], le[4], r]/4 - (3*G[le[4], l0[3], l0[2], r])/2 + 
          (3*G[le[4], le[1], l0[2], r])/4 + G[le[4], le[2], l0[2], r]/4 + 
          (3*G[le[4], le[3], l0[2], r])/4 + G[le[4], le[4], l0[2], r]/4) + 
        8*(G[l0[2], u]*G[l0[1], l0[2], t] - G[le[17], u]*G[l0[1], l0[2], t] - 
          G[le[18], u]*G[l0[1], l0[2], t] - G[l0[2], u]*G[l0[2], l0[2], t] + 
          G[le[17], u]*G[l0[2], l0[2], t] + G[le[18], u]*G[l0[2], l0[2], t] + 
          G[l0[2], u]*G[l0[3], l0[2], t] - G[le[17], u]*G[l0[3], l0[2], t] - 
          G[le[18], u]*G[l0[3], l0[2], t] + G[l0[2], t]*G[le[17], le[17], 
            u] - G[l0[2], t]*G[le[17], le[18], u] - G[l0[2], t]*
           G[le[18], le[17], u] + G[l0[2], t]*G[le[18], le[18], u] - 
          3*G[le[17], l0[1], l0[2], u] + 2*G[le[17], l0[2], l0[2], u] - 
          3*G[le[17], l0[3], l0[2], u] + G[le[17], le[17], l0[2], u] + 
          G[le[17], le[18], l0[2], u] + 3*G[le[18], l0[1], l0[2], u] - 
          2*G[le[18], l0[2], l0[2], u] + 3*G[le[18], l0[3], l0[2], u] - 
          G[le[18], le[17], l0[2], u] - G[le[18], le[18], l0[2], u])))/
      Sqrt[-1 + y^2] + (2*y*(8*G[l0[2], t] - 
        2*(4*G[l0[2], t]*(G[l0[2], u] - G[le[17], u] - G[le[18], u]) + 
          4*(G[l0[1], l0[2], t] - 2*G[l0[2], l0[2], t] + 
            3*G[l0[3], l0[2], t]) + 2*(2*G[l0[2], r]*G[l0[2], t] - 
            G[l0[2], t]*G[le[1], r] - G[l0[2], u]*G[le[1], r] - 
            G[l0[2], t]*G[le[2], r] - G[l0[2], u]*G[le[2], r] - 
            G[l0[2], t]*G[le[3], r] + G[l0[2], u]*G[le[3], r] - 
            G[l0[2], t]*G[le[4], r] + G[l0[2], u]*G[le[4], r] - 
            G[le[1], l0[2], r] + G[le[2], l0[2], r] + G[le[3], l0[2], r] - 
            G[le[4], l0[2], r]) + 8*(-1/2*G[le[17], l0[2], u] + 
            G[le[18], l0[2], u]/2)) + (-7*Pi^2*G[l0[2], t] + 
          24*G[l0[1], l0[1], l0[2], t] - 48*G[l0[1], l0[2], l0[2], t] + 
          72*G[l0[1], l0[3], l0[2], t] - 48*G[l0[2], l0[1], l0[2], t] + 
          96*G[l0[2], l0[2], l0[2], t] - 96*G[l0[2], l0[3], l0[2], t] + 
          72*G[l0[3], l0[1], l0[2], t] - 96*G[l0[3], l0[2], l0[2], t] + 
          120*G[l0[3], l0[3], l0[2], t])/3 + 
        2*(2*G[l0[2], t]*G[le[1], r]*G[le[17], u] + 2*G[l0[2], t]*G[le[2], r]*
           G[le[17], u] - 2*G[l0[2], t]*G[le[3], r]*G[le[17], u] - 
          2*G[l0[2], t]*G[le[4], r]*G[le[17], u] - 2*G[l0[2], t]*G[le[1], r]*
           G[le[18], u] - 2*G[l0[2], t]*G[le[2], r]*G[le[18], u] + 
          2*G[l0[2], t]*G[le[3], r]*G[le[18], u] + 2*G[l0[2], t]*G[le[4], r]*
           G[le[18], u] + 4*G[l0[2], r]*G[l0[1], l0[2], t] - 
          2*G[le[1], r]*G[l0[1], l0[2], t] - 2*G[le[2], r]*
           G[l0[1], l0[2], t] - 2*G[le[3], r]*G[l0[1], l0[2], t] - 
          2*G[le[4], r]*G[l0[1], l0[2], t] - 6*G[le[1], r]*
           G[l0[1], l0[2], u] - 6*G[le[2], r]*G[l0[1], l0[2], u] + 
          6*G[le[3], r]*G[l0[1], l0[2], u] + 6*G[le[4], r]*
           G[l0[1], l0[2], u] - 4*G[l0[2], r]*G[l0[2], l0[2], t] + 
          2*G[le[1], r]*G[l0[2], l0[2], t] + 2*G[le[2], r]*
           G[l0[2], l0[2], t] + 2*G[le[3], r]*G[l0[2], l0[2], t] + 
          2*G[le[4], r]*G[l0[2], l0[2], t] + 4*G[le[1], r]*
           G[l0[2], l0[2], u] + 4*G[le[2], r]*G[l0[2], l0[2], u] - 
          4*G[le[3], r]*G[l0[2], l0[2], u] - 4*G[le[4], r]*
           G[l0[2], l0[2], u] + 4*G[l0[2], r]*G[l0[3], l0[2], t] - 
          2*G[le[1], r]*G[l0[3], l0[2], t] - 2*G[le[2], r]*
           G[l0[3], l0[2], t] - 2*G[le[3], r]*G[l0[3], l0[2], t] - 
          2*G[le[4], r]*G[l0[3], l0[2], t] - 6*G[le[1], r]*
           G[l0[3], l0[2], u] - 6*G[le[2], r]*G[l0[3], l0[2], u] + 
          6*G[le[3], r]*G[l0[3], l0[2], u] + 6*G[le[4], r]*
           G[l0[3], l0[2], u] - 2*G[l0[2], u]*G[le[1], l0[2], r] - 
          G[l0[2], t]*G[le[1], le[1], r] - G[l0[2], u]*G[le[1], le[1], r] + 
          3*G[l0[2], t]*G[le[1], le[2], r] + 3*G[l0[2], u]*
           G[le[1], le[2], r] + G[l0[2], t]*G[le[1], le[3], r] - 
          G[l0[2], u]*G[le[1], le[3], r] - 3*G[l0[2], t]*G[le[1], le[4], r] + 
          3*G[l0[2], u]*G[le[1], le[4], r] - 2*G[l0[2], u]*
           G[le[2], l0[2], r] + 3*G[l0[2], t]*G[le[2], le[1], r] + 
          3*G[l0[2], u]*G[le[2], le[1], r] - G[l0[2], t]*G[le[2], le[2], r] - 
          G[l0[2], u]*G[le[2], le[2], r] - 3*G[l0[2], t]*G[le[2], le[3], r] + 
          3*G[l0[2], u]*G[le[2], le[3], r] + G[l0[2], t]*G[le[2], le[4], r] - 
          G[l0[2], u]*G[le[2], le[4], r] + 2*G[l0[2], u]*G[le[3], l0[2], r] + 
          G[l0[2], t]*G[le[3], le[1], r] + G[l0[2], u]*G[le[3], le[1], r] - 
          3*G[l0[2], t]*G[le[3], le[2], r] - 3*G[l0[2], u]*
           G[le[3], le[2], r] - G[l0[2], t]*G[le[3], le[3], r] + 
          G[l0[2], u]*G[le[3], le[3], r] + 3*G[l0[2], t]*G[le[3], le[4], r] - 
          3*G[l0[2], u]*G[le[3], le[4], r] + 2*G[l0[2], u]*
           G[le[4], l0[2], r] - 3*G[l0[2], t]*G[le[4], le[1], r] - 
          3*G[l0[2], u]*G[le[4], le[1], r] + G[l0[2], t]*G[le[4], le[2], r] + 
          G[l0[2], u]*G[le[4], le[2], r] + 3*G[l0[2], t]*G[le[4], le[3], r] - 
          3*G[l0[2], u]*G[le[4], le[3], r] - G[l0[2], t]*G[le[4], le[4], r] + 
          G[l0[2], u]*G[le[4], le[4], r] + 2*G[le[1], r]*G[le[17], l0[2], 
            u] + 2*G[le[2], r]*G[le[17], l0[2], u] - 2*G[le[3], r]*
           G[le[17], l0[2], u] - 2*G[le[4], r]*G[le[17], l0[2], u] + 
          2*G[le[1], r]*G[le[18], l0[2], u] + 2*G[le[2], r]*
           G[le[18], l0[2], u] - 2*G[le[3], r]*G[le[18], l0[2], u] - 
          2*G[le[4], r]*G[le[18], l0[2], u] + 6*G[le[1], l0[1], l0[2], r] - 
          2*G[le[1], l0[2], l0[2], r] + 6*G[le[1], l0[3], l0[2], r] - 
          G[le[1], le[1], l0[2], r] - 3*G[le[1], le[2], l0[2], r] - 
          G[le[1], le[3], l0[2], r] - 3*G[le[1], le[4], l0[2], r] - 
          6*G[le[2], l0[1], l0[2], r] + 2*G[le[2], l0[2], l0[2], r] - 
          6*G[le[2], l0[3], l0[2], r] + 3*G[le[2], le[1], l0[2], r] + 
          G[le[2], le[2], l0[2], r] + 3*G[le[2], le[3], l0[2], r] + 
          G[le[2], le[4], l0[2], r] - 6*G[le[3], l0[1], l0[2], r] + 
          2*G[le[3], l0[2], l0[2], r] - 6*G[le[3], l0[3], l0[2], r] + 
          G[le[3], le[1], l0[2], r] + 3*G[le[3], le[2], l0[2], r] + 
          G[le[3], le[3], l0[2], r] + 3*G[le[3], le[4], l0[2], r] + 
          6*G[le[4], l0[1], l0[2], r] - 2*G[le[4], l0[2], l0[2], r] + 
          6*G[le[4], l0[3], l0[2], r] - 3*G[le[4], le[1], l0[2], r] - 
          G[le[4], le[2], l0[2], r] - 3*G[le[4], le[3], l0[2], r] - 
          G[le[4], le[4], l0[2], r]) + 8*(G[l0[2], u]*G[l0[1], l0[2], t] - 
          G[le[17], u]*G[l0[1], l0[2], t] - G[le[18], u]*G[l0[1], l0[2], t] - 
          G[l0[2], u]*G[l0[2], l0[2], t] + G[le[17], u]*G[l0[2], l0[2], t] + 
          G[le[18], u]*G[l0[2], l0[2], t] - G[l0[2], t]*G[l0[2], l0[2], u] + 
          G[l0[2], u]*G[l0[3], l0[2], t] - G[le[17], u]*G[l0[3], l0[2], t] - 
          G[le[18], u]*G[l0[3], l0[2], t] + G[l0[2], t]*G[le[17], le[17], 
            u] - G[l0[2], t]*G[le[17], le[18], u] - G[l0[2], t]*
           G[le[18], le[17], u] + G[l0[2], t]*G[le[18], le[18], u] - 
          3*G[le[17], l0[1], l0[2], u] + 2*G[le[17], l0[2], l0[2], u] - 
          3*G[le[17], l0[3], l0[2], u] + G[le[17], le[17], l0[2], u] + 
          G[le[17], le[18], l0[2], u] + 3*G[le[18], l0[1], l0[2], u] - 
          2*G[le[18], l0[2], l0[2], u] + 3*G[le[18], l0[3], l0[2], u] - 
          G[le[18], le[17], l0[2], u] - G[le[18], le[18], l0[2], u])))/
      Sqrt[-1 + y^2] - ((-112*Pi^2*G[l0[2], l0[2], r])/3 - 
       8*G[l0[2], l0[2], u]*(-4*G[le[1], le[1], r] + 4*G[le[1], le[2], r] - 
         4*G[le[1], le[3], r] + 4*G[le[1], le[4], r] + 4*G[le[2], le[1], r] - 
         4*G[le[2], le[2], r] + 4*G[le[2], le[3], r] - 4*G[le[2], le[4], r] - 
         4*G[le[3], le[1], r] + 4*G[le[3], le[2], r] - 4*G[le[3], le[3], r] + 
         4*G[le[3], le[4], r] + 4*G[le[4], le[1], r] - 4*G[le[4], le[2], r] + 
         4*G[le[4], le[3], r] - 4*G[le[4], le[4], r]) - 
       8*G[l0[2], l0[2], t]*(-4*G[le[1], le[1], r] + 4*G[le[1], le[2], r] + 
         4*G[le[1], le[3], r] - 4*G[le[1], le[4], r] + 4*G[le[2], le[1], r] - 
         4*G[le[2], le[2], r] - 4*G[le[2], le[3], r] + 4*G[le[2], le[4], r] + 
         4*G[le[3], le[1], r] - 4*G[le[3], le[2], r] - 4*G[le[3], le[3], r] + 
         4*G[le[3], le[4], r] - 4*G[le[4], le[1], r] + 4*G[le[4], le[2], r] + 
         4*G[le[4], le[3], r] - 4*G[le[4], le[4], r]) + 
       (8*G[l0[2], t]*(G[le[13], u] + G[le[14], u] - G[le[15], u] - 
           G[le[16], u]) + 4*G[l0[2], t]*(-2*G[le[13], u] - 2*G[le[14], u] + 
           2*G[le[15], u] + 2*G[le[16], u]) - 8*G[l0[2], l0[2], u])*
        (16*G[l0[2], l0[2], r] + 4*G[le[1], le[1], r] - 
         4*G[le[1], le[2], r] - 4*G[le[1], le[3], r] + 4*G[le[1], le[4], r] - 
         4*G[le[2], le[1], r] + 4*G[le[2], le[2], r] + 4*G[le[2], le[3], r] - 
         4*G[le[2], le[4], r] - 4*G[le[3], le[1], r] + 4*G[le[3], le[2], r] + 
         4*G[le[3], le[3], r] - 4*G[le[3], le[4], r] + 4*G[le[4], le[1], r] - 
         4*G[le[4], le[2], r] - 4*G[le[4], le[3], r] + 
         4*G[le[4], le[4], r]) - 8*G[l0[2], l0[2], t]*
        (16*G[l0[2], l0[2], r] + 4*G[le[1], le[1], r] - 
         4*G[le[1], le[2], r] + 4*G[le[1], le[3], r] - 4*G[le[1], le[4], r] - 
         4*G[le[2], le[1], r] + 4*G[le[2], le[2], r] - 4*G[le[2], le[3], r] + 
         4*G[le[2], le[4], r] + 4*G[le[3], le[1], r] - 4*G[le[3], le[2], r] + 
         4*G[le[3], le[3], r] - 4*G[le[3], le[4], r] - 4*G[le[4], le[1], r] + 
         4*G[le[4], le[2], r] - 4*G[le[4], le[3], r] + 
         4*G[le[4], le[4], r]) + (4*G[l0[2], le[1], r] - 
         4*G[l0[2], le[2], r] - 4*G[l0[2], le[3], r] + 4*G[l0[2], le[4], r] + 
         4*G[le[1], l0[2], r] - 4*G[le[2], l0[2], r] - 4*G[le[3], l0[2], r] + 
         4*G[le[4], l0[2], r])*(8*G[l0[2], t]*(-2*G[l0[2], u] + 
           2*G[le[13], u] + 2*G[le[14], u] + 2*G[le[15], u] + 
           2*G[le[16], u] - 2*G[le[17], u] - 2*G[le[18], u]) + 
         4*G[l0[2], t]*(-4*G[le[13], u] - 4*G[le[14], u] - 4*G[le[15], u] - 
           4*G[le[16], u] + 8*G[le[17], u] + 8*G[le[18], u]) + 
         8*(6*G[l0[1], l0[2], t] - 4*G[l0[2], l0[2], t] + 
           2*G[l0[3], l0[2], t]) + 8*(2*G[le[17], l0[2], u] - 
           2*G[le[18], l0[2], u])) + (4*G[l0[2], le[1], r] - 
         4*G[l0[2], le[2], r] + 4*G[l0[2], le[3], r] - 4*G[l0[2], le[4], r] + 
         4*G[le[1], l0[2], r] - 4*G[le[2], l0[2], r] + 4*G[le[3], l0[2], r] - 
         4*G[le[4], l0[2], r])*(4*G[l0[2], t]*(4*G[le[17], u] - 
           4*G[le[18], u]) + 8*(2*G[l0[1], l0[2], u] - 4*G[l0[2], l0[2], u] + 
           2*G[l0[3], l0[2], u] + 2*G[le[17], l0[2], u] + 
           2*G[le[18], l0[2], u])) + 4*G[l0[2], u]*
        (32*G[l0[2], l0[1], le[1], r] - 32*G[l0[2], l0[1], le[2], r] + 
         32*G[l0[2], l0[1], le[3], r] - 32*G[l0[2], l0[1], le[4], r] - 
         16*G[l0[2], l0[2], le[1], r] + 16*G[l0[2], l0[2], le[2], r] - 
         16*G[l0[2], l0[2], le[3], r] + 16*G[l0[2], l0[2], le[4], r] + 
         32*G[l0[2], l0[3], le[1], r] - 32*G[l0[2], l0[3], le[2], r] + 
         32*G[l0[2], l0[3], le[3], r] - 32*G[l0[2], l0[3], le[4], r] + 
         16*G[l0[2], le[1], le[2], r] - 16*G[l0[2], le[1], le[3], r] - 
         16*G[l0[2], le[2], le[1], r] + 16*G[l0[2], le[2], le[4], r] - 
         16*G[l0[2], le[3], le[1], r] + 16*G[l0[2], le[3], le[4], r] + 
         16*G[l0[2], le[4], le[2], r] - 16*G[l0[2], le[4], le[3], r] + 
         8*G[le[1], l0[2], le[1], r] + 8*G[le[1], l0[2], le[2], r] - 
         8*G[le[1], l0[2], le[3], r] - 8*G[le[1], l0[2], le[4], r] - 
         8*G[le[2], l0[2], le[1], r] - 8*G[le[2], l0[2], le[2], r] + 
         8*G[le[2], l0[2], le[3], r] + 8*G[le[2], l0[2], le[4], r] - 
         8*G[le[3], l0[2], le[1], r] - 8*G[le[3], l0[2], le[2], r] + 
         8*G[le[3], l0[2], le[3], r] + 8*G[le[3], l0[2], le[4], r] + 
         8*G[le[4], l0[2], le[1], r] + 8*G[le[4], l0[2], le[2], r] - 
         8*G[le[4], l0[2], le[3], r] - 8*G[le[4], l0[2], le[4], r]) + 
       4*G[l0[2], t]*(32*G[l0[2], l0[1], le[1], r] - 
         32*G[l0[2], l0[1], le[2], r] - 32*G[l0[2], l0[1], le[3], r] + 
         32*G[l0[2], l0[1], le[4], r] - 16*G[l0[2], l0[2], le[1], r] + 
         16*G[l0[2], l0[2], le[2], r] + 16*G[l0[2], l0[2], le[3], r] - 
         16*G[l0[2], l0[2], le[4], r] + 32*G[l0[2], l0[3], le[1], r] - 
         32*G[l0[2], l0[3], le[2], r] - 32*G[l0[2], l0[3], le[3], r] + 
         32*G[l0[2], l0[3], le[4], r] + 16*G[l0[2], le[1], le[2], r] - 
         16*G[l0[2], le[1], le[4], r] - 16*G[l0[2], le[2], le[1], r] + 
         16*G[l0[2], le[2], le[3], r] + 16*G[l0[2], le[3], le[2], r] - 
         16*G[l0[2], le[3], le[4], r] - 16*G[l0[2], le[4], le[1], r] + 
         16*G[l0[2], le[4], le[3], r] + 8*G[le[1], l0[2], le[1], r] + 
         8*G[le[1], l0[2], le[2], r] - 8*G[le[1], l0[2], le[3], r] - 
         8*G[le[1], l0[2], le[4], r] - 8*G[le[2], l0[2], le[1], r] - 
         8*G[le[2], l0[2], le[2], r] + 8*G[le[2], l0[2], le[3], r] + 
         8*G[le[2], l0[2], le[4], r] + 8*G[le[3], l0[2], le[1], r] + 
         8*G[le[3], l0[2], le[2], r] - 8*G[le[3], l0[2], le[3], r] - 
         8*G[le[3], l0[2], le[4], r] - 8*G[le[4], l0[2], le[1], r] - 
         8*G[le[4], l0[2], le[2], r] + 8*G[le[4], l0[2], le[3], r] + 
         8*G[le[4], l0[2], le[4], r]) + 4*G[l0[2], t]*
        (32*G[l0[2], l0[1], le[1], r] - 32*G[l0[2], l0[1], le[2], r] - 
         32*G[l0[2], l0[1], le[3], r] + 32*G[l0[2], l0[1], le[4], r] - 
         32*G[l0[2], l0[2], le[1], r] + 32*G[l0[2], l0[2], le[2], r] + 
         32*G[l0[2], l0[2], le[3], r] - 32*G[l0[2], l0[2], le[4], r] + 
         32*G[l0[2], l0[2], le[5], r] + 32*G[l0[2], l0[2], le[6], r] - 
         32*G[l0[2], l0[2], le[7], r] - 32*G[l0[2], l0[2], le[8], r] + 
         32*G[l0[2], l0[3], le[1], r] - 32*G[l0[2], l0[3], le[2], r] - 
         32*G[l0[2], l0[3], le[3], r] + 32*G[l0[2], l0[3], le[4], r] + 
         16*G[l0[2], le[1], le[1], r] + 16*G[l0[2], le[1], le[2], r] + 
         16*G[l0[2], le[1], le[3], r] + 16*G[l0[2], le[1], le[4], r] - 
         16*G[l0[2], le[1], le[5], r] - 16*G[l0[2], le[1], le[6], r] - 
         16*G[l0[2], le[1], le[7], r] - 16*G[l0[2], le[1], le[8], r] - 
         16*G[l0[2], le[2], le[1], r] - 16*G[l0[2], le[2], le[2], r] - 
         16*G[l0[2], le[2], le[3], r] - 16*G[l0[2], le[2], le[4], r] + 
         16*G[l0[2], le[2], le[5], r] + 16*G[l0[2], le[2], le[6], r] + 
         16*G[l0[2], le[2], le[7], r] + 16*G[l0[2], le[2], le[8], r] - 
         16*G[l0[2], le[3], le[1], r] - 16*G[l0[2], le[3], le[2], r] - 
         16*G[l0[2], le[3], le[3], r] - 16*G[l0[2], le[3], le[4], r] + 
         16*G[l0[2], le[3], le[5], r] + 16*G[l0[2], le[3], le[6], r] + 
         16*G[l0[2], le[3], le[7], r] + 16*G[l0[2], le[3], le[8], r] + 
         16*G[l0[2], le[4], le[1], r] + 16*G[l0[2], le[4], le[2], r] + 
         16*G[l0[2], le[4], le[3], r] + 16*G[l0[2], le[4], le[4], r] - 
         16*G[l0[2], le[4], le[5], r] - 16*G[l0[2], le[4], le[6], r] - 
         16*G[l0[2], le[4], le[7], r] - 16*G[l0[2], le[4], le[8], r] + 
         16*G[le[1], l0[2], le[1], r] + 16*G[le[1], l0[2], le[2], r] + 
         16*G[le[1], l0[2], le[3], r] + 16*G[le[1], l0[2], le[4], r] - 
         16*G[le[1], l0[2], le[5], r] - 16*G[le[1], l0[2], le[6], r] - 
         16*G[le[1], l0[2], le[7], r] - 16*G[le[1], l0[2], le[8], r] + 
         8*G[le[1], le[1], le[5], r] + 8*G[le[1], le[1], le[6], r] - 
         8*G[le[1], le[1], le[7], r] - 8*G[le[1], le[1], le[8], r] - 
         8*G[le[1], le[2], le[5], r] - 8*G[le[1], le[2], le[6], r] + 
         8*G[le[1], le[2], le[7], r] + 8*G[le[1], le[2], le[8], r] - 
         8*G[le[1], le[3], le[5], r] - 8*G[le[1], le[3], le[6], r] + 
         8*G[le[1], le[3], le[7], r] + 8*G[le[1], le[3], le[8], r] + 
         8*G[le[1], le[4], le[5], r] + 8*G[le[1], le[4], le[6], r] - 
         8*G[le[1], le[4], le[7], r] - 8*G[le[1], le[4], le[8], r] - 
         16*G[le[2], l0[2], le[1], r] - 16*G[le[2], l0[2], le[2], r] - 
         16*G[le[2], l0[2], le[3], r] - 16*G[le[2], l0[2], le[4], r] + 
         16*G[le[2], l0[2], le[5], r] + 16*G[le[2], l0[2], le[6], r] + 
         16*G[le[2], l0[2], le[7], r] + 16*G[le[2], l0[2], le[8], r] - 
         8*G[le[2], le[1], le[5], r] - 8*G[le[2], le[1], le[6], r] + 
         8*G[le[2], le[1], le[7], r] + 8*G[le[2], le[1], le[8], r] + 
         8*G[le[2], le[2], le[5], r] + 8*G[le[2], le[2], le[6], r] - 
         8*G[le[2], le[2], le[7], r] - 8*G[le[2], le[2], le[8], r] + 
         8*G[le[2], le[3], le[5], r] + 8*G[le[2], le[3], le[6], r] - 
         8*G[le[2], le[3], le[7], r] - 8*G[le[2], le[3], le[8], r] - 
         8*G[le[2], le[4], le[5], r] - 8*G[le[2], le[4], le[6], r] + 
         8*G[le[2], le[4], le[7], r] + 8*G[le[2], le[4], le[8], r] - 
         16*G[le[3], l0[2], le[1], r] - 16*G[le[3], l0[2], le[2], r] - 
         16*G[le[3], l0[2], le[3], r] - 16*G[le[3], l0[2], le[4], r] + 
         16*G[le[3], l0[2], le[5], r] + 16*G[le[3], l0[2], le[6], r] + 
         16*G[le[3], l0[2], le[7], r] + 16*G[le[3], l0[2], le[8], r] - 
         8*G[le[3], le[1], le[5], r] - 8*G[le[3], le[1], le[6], r] + 
         8*G[le[3], le[1], le[7], r] + 8*G[le[3], le[1], le[8], r] + 
         8*G[le[3], le[2], le[5], r] + 8*G[le[3], le[2], le[6], r] - 
         8*G[le[3], le[2], le[7], r] - 8*G[le[3], le[2], le[8], r] + 
         8*G[le[3], le[3], le[5], r] + 8*G[le[3], le[3], le[6], r] - 
         8*G[le[3], le[3], le[7], r] - 8*G[le[3], le[3], le[8], r] - 
         8*G[le[3], le[4], le[5], r] - 8*G[le[3], le[4], le[6], r] + 
         8*G[le[3], le[4], le[7], r] + 8*G[le[3], le[4], le[8], r] + 
         16*G[le[4], l0[2], le[1], r] + 16*G[le[4], l0[2], le[2], r] + 
         16*G[le[4], l0[2], le[3], r] + 16*G[le[4], l0[2], le[4], r] - 
         16*G[le[4], l0[2], le[5], r] - 16*G[le[4], l0[2], le[6], r] - 
         16*G[le[4], l0[2], le[7], r] - 16*G[le[4], l0[2], le[8], r] + 
         8*G[le[4], le[1], le[5], r] + 8*G[le[4], le[1], le[6], r] - 
         8*G[le[4], le[1], le[7], r] - 8*G[le[4], le[1], le[8], r] - 
         8*G[le[4], le[2], le[5], r] - 8*G[le[4], le[2], le[6], r] + 
         8*G[le[4], le[2], le[7], r] + 8*G[le[4], le[2], le[8], r] - 
         8*G[le[4], le[3], le[5], r] - 8*G[le[4], le[3], le[6], r] + 
         8*G[le[4], le[3], le[7], r] + 8*G[le[4], le[3], le[8], r] + 
         8*G[le[4], le[4], le[5], r] + 8*G[le[4], le[4], le[6], r] - 
         8*G[le[4], le[4], le[7], r] - 8*G[le[4], le[4], le[8], r]) + 
       8*G[l0[2], t]*(-16*G[l0[1], l0[2], le[1], r] + 
         16*G[l0[1], l0[2], le[2], r] + 16*G[l0[1], l0[2], le[3], r] - 
         16*G[l0[1], l0[2], le[4], r] - 16*G[l0[1], le[1], l0[2], r] + 
         16*G[l0[1], le[2], l0[2], r] + 16*G[l0[1], le[3], l0[2], r] - 
         16*G[l0[1], le[4], l0[2], r] - 24*G[l0[2], l0[1], le[1], r] + 
         24*G[l0[2], l0[1], le[2], r] + 24*G[l0[2], l0[1], le[3], r] - 
         24*G[l0[2], l0[1], le[4], r] + 8*G[l0[2], l0[2], le[1], r] - 
         8*G[l0[2], l0[2], le[2], r] - 8*G[l0[2], l0[2], le[3], r] + 
         8*G[l0[2], l0[2], le[4], r] - 16*G[l0[2], l0[2], le[5], r] - 
         16*G[l0[2], l0[2], le[6], r] + 16*G[l0[2], l0[2], le[7], r] + 
         16*G[l0[2], l0[2], le[8], r] - 24*G[l0[2], l0[3], le[1], r] + 
         24*G[l0[2], l0[3], le[2], r] + 24*G[l0[2], l0[3], le[3], r] - 
         24*G[l0[2], l0[3], le[4], r] - 8*G[l0[2], le[1], l0[2], r] + 
         4*G[l0[2], le[1], le[1], r] - 12*G[l0[2], le[1], le[2], r] - 
         12*G[l0[2], le[1], le[3], r] + 4*G[l0[2], le[1], le[4], r] + 
         8*G[l0[2], le[1], le[5], r] + 8*G[l0[2], le[1], le[6], r] + 
         8*G[l0[2], le[1], le[7], r] + 8*G[l0[2], le[1], le[8], r] + 
         8*G[l0[2], le[2], l0[2], r] + 12*G[l0[2], le[2], le[1], r] - 
         4*G[l0[2], le[2], le[2], r] - 4*G[l0[2], le[2], le[3], r] + 
         12*G[l0[2], le[2], le[4], r] - 8*G[l0[2], le[2], le[5], r] - 
         8*G[l0[2], le[2], le[6], r] - 8*G[l0[2], le[2], le[7], r] - 
         8*G[l0[2], le[2], le[8], r] + 8*G[l0[2], le[3], l0[2], r] + 
         12*G[l0[2], le[3], le[1], r] - 4*G[l0[2], le[3], le[2], r] - 
         4*G[l0[2], le[3], le[3], r] + 12*G[l0[2], le[3], le[4], r] - 
         8*G[l0[2], le[3], le[5], r] - 8*G[l0[2], le[3], le[6], r] - 
         8*G[l0[2], le[3], le[7], r] - 8*G[l0[2], le[3], le[8], r] - 
         8*G[l0[2], le[4], l0[2], r] + 4*G[l0[2], le[4], le[1], r] - 
         12*G[l0[2], le[4], le[2], r] - 12*G[l0[2], le[4], le[3], r] + 
         4*G[l0[2], le[4], le[4], r] + 8*G[l0[2], le[4], le[5], r] + 
         8*G[l0[2], le[4], le[6], r] + 8*G[l0[2], le[4], le[7], r] + 
         8*G[l0[2], le[4], le[8], r] - 16*G[l0[3], l0[2], le[1], r] + 
         16*G[l0[3], l0[2], le[2], r] + 16*G[l0[3], l0[2], le[3], r] - 
         16*G[l0[3], l0[2], le[4], r] - 16*G[l0[3], le[1], l0[2], r] + 
         16*G[l0[3], le[2], l0[2], r] + 16*G[l0[3], le[3], l0[2], r] - 
         16*G[l0[3], le[4], l0[2], r] - 8*G[le[1], l0[1], l0[2], r] - 
         8*G[le[1], l0[2], l0[2], r] + 4*G[le[1], l0[2], le[1], r] - 
         12*G[le[1], l0[2], le[2], r] - 12*G[le[1], l0[2], le[3], r] + 
         4*G[le[1], l0[2], le[4], r] + 8*G[le[1], l0[2], le[5], r] + 
         8*G[le[1], l0[2], le[6], r] + 8*G[le[1], l0[2], le[7], r] + 
         8*G[le[1], l0[2], le[8], r] - 8*G[le[1], l0[3], l0[2], r] + 
         12*G[le[1], le[1], l0[2], r] - 4*G[le[1], le[1], le[5], r] - 
         4*G[le[1], le[1], le[6], r] + 4*G[le[1], le[1], le[7], r] + 
         4*G[le[1], le[1], le[8], r] - 4*G[le[1], le[2], l0[2], r] + 
         4*G[le[1], le[2], le[5], r] + 4*G[le[1], le[2], le[6], r] - 
         4*G[le[1], le[2], le[7], r] - 4*G[le[1], le[2], le[8], r] - 
         4*G[le[1], le[3], l0[2], r] + 4*G[le[1], le[3], le[5], r] + 
         4*G[le[1], le[3], le[6], r] - 4*G[le[1], le[3], le[7], r] - 
         4*G[le[1], le[3], le[8], r] + 12*G[le[1], le[4], l0[2], r] - 
         4*G[le[1], le[4], le[5], r] - 4*G[le[1], le[4], le[6], r] + 
         4*G[le[1], le[4], le[7], r] + 4*G[le[1], le[4], le[8], r] + 
         8*G[le[2], l0[1], l0[2], r] + 8*G[le[2], l0[2], l0[2], r] + 
         12*G[le[2], l0[2], le[1], r] - 4*G[le[2], l0[2], le[2], r] - 
         4*G[le[2], l0[2], le[3], r] + 12*G[le[2], l0[2], le[4], r] - 
         8*G[le[2], l0[2], le[5], r] - 8*G[le[2], l0[2], le[6], r] - 
         8*G[le[2], l0[2], le[7], r] - 8*G[le[2], l0[2], le[8], r] + 
         8*G[le[2], l0[3], l0[2], r] + 4*G[le[2], le[1], l0[2], r] + 
         4*G[le[2], le[1], le[5], r] + 4*G[le[2], le[1], le[6], r] - 
         4*G[le[2], le[1], le[7], r] - 4*G[le[2], le[1], le[8], r] - 
         12*G[le[2], le[2], l0[2], r] - 4*G[le[2], le[2], le[5], r] - 
         4*G[le[2], le[2], le[6], r] + 4*G[le[2], le[2], le[7], r] + 
         4*G[le[2], le[2], le[8], r] - 12*G[le[2], le[3], l0[2], r] - 
         4*G[le[2], le[3], le[5], r] - 4*G[le[2], le[3], le[6], r] + 
         4*G[le[2], le[3], le[7], r] + 4*G[le[2], le[3], le[8], r] + 
         4*G[le[2], le[4], l0[2], r] + 4*G[le[2], le[4], le[5], r] + 
         4*G[le[2], le[4], le[6], r] - 4*G[le[2], le[4], le[7], r] - 
         4*G[le[2], le[4], le[8], r] + 8*G[le[3], l0[1], l0[2], r] + 
         8*G[le[3], l0[2], l0[2], r] + 12*G[le[3], l0[2], le[1], r] - 
         4*G[le[3], l0[2], le[2], r] - 4*G[le[3], l0[2], le[3], r] + 
         12*G[le[3], l0[2], le[4], r] - 8*G[le[3], l0[2], le[5], r] - 
         8*G[le[3], l0[2], le[6], r] - 8*G[le[3], l0[2], le[7], r] - 
         8*G[le[3], l0[2], le[8], r] + 8*G[le[3], l0[3], l0[2], r] + 
         4*G[le[3], le[1], l0[2], r] + 4*G[le[3], le[1], le[5], r] + 
         4*G[le[3], le[1], le[6], r] - 4*G[le[3], le[1], le[7], r] - 
         4*G[le[3], le[1], le[8], r] - 12*G[le[3], le[2], l0[2], r] - 
         4*G[le[3], le[2], le[5], r] - 4*G[le[3], le[2], le[6], r] + 
         4*G[le[3], le[2], le[7], r] + 4*G[le[3], le[2], le[8], r] - 
         12*G[le[3], le[3], l0[2], r] - 4*G[le[3], le[3], le[5], r] - 
         4*G[le[3], le[3], le[6], r] + 4*G[le[3], le[3], le[7], r] + 
         4*G[le[3], le[3], le[8], r] + 4*G[le[3], le[4], l0[2], r] + 
         4*G[le[3], le[4], le[5], r] + 4*G[le[3], le[4], le[6], r] - 
         4*G[le[3], le[4], le[7], r] - 4*G[le[3], le[4], le[8], r] - 
         8*G[le[4], l0[1], l0[2], r] - 8*G[le[4], l0[2], l0[2], r] + 
         4*G[le[4], l0[2], le[1], r] - 12*G[le[4], l0[2], le[2], r] - 
         12*G[le[4], l0[2], le[3], r] + 4*G[le[4], l0[2], le[4], r] + 
         8*G[le[4], l0[2], le[5], r] + 8*G[le[4], l0[2], le[6], r] + 
         8*G[le[4], l0[2], le[7], r] + 8*G[le[4], l0[2], le[8], r] - 
         8*G[le[4], l0[3], l0[2], r] + 12*G[le[4], le[1], l0[2], r] - 
         4*G[le[4], le[1], le[5], r] - 4*G[le[4], le[1], le[6], r] + 
         4*G[le[4], le[1], le[7], r] + 4*G[le[4], le[1], le[8], r] - 
         4*G[le[4], le[2], l0[2], r] + 4*G[le[4], le[2], le[5], r] + 
         4*G[le[4], le[2], le[6], r] - 4*G[le[4], le[2], le[7], r] - 
         4*G[le[4], le[2], le[8], r] - 4*G[le[4], le[3], l0[2], r] + 
         4*G[le[4], le[3], le[5], r] + 4*G[le[4], le[3], le[6], r] - 
         4*G[le[4], le[3], le[7], r] - 4*G[le[4], le[3], le[8], r] + 
         12*G[le[4], le[4], l0[2], r] - 4*G[le[4], le[4], le[5], r] - 
         4*G[le[4], le[4], le[6], r] + 4*G[le[4], le[4], le[7], r] + 
         4*G[le[4], le[4], le[8], r]) + 4*G[l0[2], u]*
        (32*G[l0[2], l0[1], le[1], r] - 32*G[l0[2], l0[1], le[2], r] + 
         32*G[l0[2], l0[1], le[3], r] - 32*G[l0[2], l0[1], le[4], r] - 
         32*G[l0[2], l0[2], le[1], r] + 32*G[l0[2], l0[2], le[2], r] - 
         32*G[l0[2], l0[2], le[3], r] + 32*G[l0[2], l0[2], le[4], r] + 
         32*G[l0[2], l0[2], le[9], r] + 32*G[l0[2], l0[2], le[10], r] - 
         32*G[l0[2], l0[2], le[11], r] - 32*G[l0[2], l0[2], le[12], r] + 
         32*G[l0[2], l0[3], le[1], r] - 32*G[l0[2], l0[3], le[2], r] + 
         32*G[l0[2], l0[3], le[3], r] - 32*G[l0[2], l0[3], le[4], r] + 
         16*G[l0[2], le[1], le[1], r] + 16*G[l0[2], le[1], le[2], r] + 
         16*G[l0[2], le[1], le[3], r] + 16*G[l0[2], le[1], le[4], r] - 
         16*G[l0[2], le[1], le[9], r] - 16*G[l0[2], le[1], le[10], r] - 
         16*G[l0[2], le[1], le[11], r] - 16*G[l0[2], le[1], le[12], r] - 
         16*G[l0[2], le[2], le[1], r] - 16*G[l0[2], le[2], le[2], r] - 
         16*G[l0[2], le[2], le[3], r] - 16*G[l0[2], le[2], le[4], r] + 
         16*G[l0[2], le[2], le[9], r] + 16*G[l0[2], le[2], le[10], r] + 
         16*G[l0[2], le[2], le[11], r] + 16*G[l0[2], le[2], le[12], r] + 
         16*G[l0[2], le[3], le[1], r] + 16*G[l0[2], le[3], le[2], r] + 
         16*G[l0[2], le[3], le[3], r] + 16*G[l0[2], le[3], le[4], r] - 
         16*G[l0[2], le[3], le[9], r] - 16*G[l0[2], le[3], le[10], r] - 
         16*G[l0[2], le[3], le[11], r] - 16*G[l0[2], le[3], le[12], r] - 
         16*G[l0[2], le[4], le[1], r] - 16*G[l0[2], le[4], le[2], r] - 
         16*G[l0[2], le[4], le[3], r] - 16*G[l0[2], le[4], le[4], r] + 
         16*G[l0[2], le[4], le[9], r] + 16*G[l0[2], le[4], le[10], r] + 
         16*G[l0[2], le[4], le[11], r] + 16*G[l0[2], le[4], le[12], r] + 
         16*G[le[1], l0[2], le[1], r] + 16*G[le[1], l0[2], le[2], r] + 
         16*G[le[1], l0[2], le[3], r] + 16*G[le[1], l0[2], le[4], r] - 
         16*G[le[1], l0[2], le[9], r] - 16*G[le[1], l0[2], le[10], r] - 
         16*G[le[1], l0[2], le[11], r] - 16*G[le[1], l0[2], le[12], r] + 
         8*G[le[1], le[1], le[9], r] + 8*G[le[1], le[1], le[10], r] - 
         8*G[le[1], le[1], le[11], r] - 8*G[le[1], le[1], le[12], r] - 
         8*G[le[1], le[2], le[9], r] - 8*G[le[1], le[2], le[10], r] + 
         8*G[le[1], le[2], le[11], r] + 8*G[le[1], le[2], le[12], r] + 
         8*G[le[1], le[3], le[9], r] + 8*G[le[1], le[3], le[10], r] - 
         8*G[le[1], le[3], le[11], r] - 8*G[le[1], le[3], le[12], r] - 
         8*G[le[1], le[4], le[9], r] - 8*G[le[1], le[4], le[10], r] + 
         8*G[le[1], le[4], le[11], r] + 8*G[le[1], le[4], le[12], r] - 
         16*G[le[2], l0[2], le[1], r] - 16*G[le[2], l0[2], le[2], r] - 
         16*G[le[2], l0[2], le[3], r] - 16*G[le[2], l0[2], le[4], r] + 
         16*G[le[2], l0[2], le[9], r] + 16*G[le[2], l0[2], le[10], r] + 
         16*G[le[2], l0[2], le[11], r] + 16*G[le[2], l0[2], le[12], r] - 
         8*G[le[2], le[1], le[9], r] - 8*G[le[2], le[1], le[10], r] + 
         8*G[le[2], le[1], le[11], r] + 8*G[le[2], le[1], le[12], r] + 
         8*G[le[2], le[2], le[9], r] + 8*G[le[2], le[2], le[10], r] - 
         8*G[le[2], le[2], le[11], r] - 8*G[le[2], le[2], le[12], r] - 
         8*G[le[2], le[3], le[9], r] - 8*G[le[2], le[3], le[10], r] + 
         8*G[le[2], le[3], le[11], r] + 8*G[le[2], le[3], le[12], r] + 
         8*G[le[2], le[4], le[9], r] + 8*G[le[2], le[4], le[10], r] - 
         8*G[le[2], le[4], le[11], r] - 8*G[le[2], le[4], le[12], r] + 
         16*G[le[3], l0[2], le[1], r] + 16*G[le[3], l0[2], le[2], r] + 
         16*G[le[3], l0[2], le[3], r] + 16*G[le[3], l0[2], le[4], r] - 
         16*G[le[3], l0[2], le[9], r] - 16*G[le[3], l0[2], le[10], r] - 
         16*G[le[3], l0[2], le[11], r] - 16*G[le[3], l0[2], le[12], r] + 
         8*G[le[3], le[1], le[9], r] + 8*G[le[3], le[1], le[10], r] - 
         8*G[le[3], le[1], le[11], r] - 8*G[le[3], le[1], le[12], r] - 
         8*G[le[3], le[2], le[9], r] - 8*G[le[3], le[2], le[10], r] + 
         8*G[le[3], le[2], le[11], r] + 8*G[le[3], le[2], le[12], r] + 
         8*G[le[3], le[3], le[9], r] + 8*G[le[3], le[3], le[10], r] - 
         8*G[le[3], le[3], le[11], r] - 8*G[le[3], le[3], le[12], r] - 
         8*G[le[3], le[4], le[9], r] - 8*G[le[3], le[4], le[10], r] + 
         8*G[le[3], le[4], le[11], r] + 8*G[le[3], le[4], le[12], r] - 
         16*G[le[4], l0[2], le[1], r] - 16*G[le[4], l0[2], le[2], r] - 
         16*G[le[4], l0[2], le[3], r] - 16*G[le[4], l0[2], le[4], r] + 
         16*G[le[4], l0[2], le[9], r] + 16*G[le[4], l0[2], le[10], r] + 
         16*G[le[4], l0[2], le[11], r] + 16*G[le[4], l0[2], le[12], r] - 
         8*G[le[4], le[1], le[9], r] - 8*G[le[4], le[1], le[10], r] + 
         8*G[le[4], le[1], le[11], r] + 8*G[le[4], le[1], le[12], r] + 
         8*G[le[4], le[2], le[9], r] + 8*G[le[4], le[2], le[10], r] - 
         8*G[le[4], le[2], le[11], r] - 8*G[le[4], le[2], le[12], r] - 
         8*G[le[4], le[3], le[9], r] - 8*G[le[4], le[3], le[10], r] + 
         8*G[le[4], le[3], le[11], r] + 8*G[le[4], le[3], le[12], r] + 
         8*G[le[4], le[4], le[9], r] + 8*G[le[4], le[4], le[10], r] - 
         8*G[le[4], le[4], le[11], r] - 8*G[le[4], le[4], le[12], r]) + 
       8*G[l0[2], u]*(-16*G[l0[1], l0[2], le[1], r] + 
         16*G[l0[1], l0[2], le[2], r] - 16*G[l0[1], l0[2], le[3], r] + 
         16*G[l0[1], l0[2], le[4], r] - 16*G[l0[1], le[1], l0[2], r] + 
         16*G[l0[1], le[2], l0[2], r] - 16*G[l0[1], le[3], l0[2], r] + 
         16*G[l0[1], le[4], l0[2], r] - 24*G[l0[2], l0[1], le[1], r] + 
         24*G[l0[2], l0[1], le[2], r] - 24*G[l0[2], l0[1], le[3], r] + 
         24*G[l0[2], l0[1], le[4], r] + 8*G[l0[2], l0[2], le[1], r] - 
         8*G[l0[2], l0[2], le[2], r] + 8*G[l0[2], l0[2], le[3], r] - 
         8*G[l0[2], l0[2], le[4], r] - 16*G[l0[2], l0[2], le[9], r] - 
         16*G[l0[2], l0[2], le[10], r] + 16*G[l0[2], l0[2], le[11], r] + 
         16*G[l0[2], l0[2], le[12], r] - 24*G[l0[2], l0[3], le[1], r] + 
         24*G[l0[2], l0[3], le[2], r] - 24*G[l0[2], l0[3], le[3], r] + 
         24*G[l0[2], l0[3], le[4], r] - 8*G[l0[2], le[1], l0[2], r] + 
         4*G[l0[2], le[1], le[1], r] - 12*G[l0[2], le[1], le[2], r] + 
         4*G[l0[2], le[1], le[3], r] - 12*G[l0[2], le[1], le[4], r] + 
         8*G[l0[2], le[1], le[9], r] + 8*G[l0[2], le[1], le[10], r] + 
         8*G[l0[2], le[1], le[11], r] + 8*G[l0[2], le[1], le[12], r] + 
         8*G[l0[2], le[2], l0[2], r] + 12*G[l0[2], le[2], le[1], r] - 
         4*G[l0[2], le[2], le[2], r] + 12*G[l0[2], le[2], le[3], r] - 
         4*G[l0[2], le[2], le[4], r] - 8*G[l0[2], le[2], le[9], r] - 
         8*G[l0[2], le[2], le[10], r] - 8*G[l0[2], le[2], le[11], r] - 
         8*G[l0[2], le[2], le[12], r] - 8*G[l0[2], le[3], l0[2], r] + 
         4*G[l0[2], le[3], le[1], r] - 12*G[l0[2], le[3], le[2], r] + 
         4*G[l0[2], le[3], le[3], r] - 12*G[l0[2], le[3], le[4], r] + 
         8*G[l0[2], le[3], le[9], r] + 8*G[l0[2], le[3], le[10], r] + 
         8*G[l0[2], le[3], le[11], r] + 8*G[l0[2], le[3], le[12], r] + 
         8*G[l0[2], le[4], l0[2], r] + 12*G[l0[2], le[4], le[1], r] - 
         4*G[l0[2], le[4], le[2], r] + 12*G[l0[2], le[4], le[3], r] - 
         4*G[l0[2], le[4], le[4], r] - 8*G[l0[2], le[4], le[9], r] - 
         8*G[l0[2], le[4], le[10], r] - 8*G[l0[2], le[4], le[11], r] - 
         8*G[l0[2], le[4], le[12], r] - 16*G[l0[3], l0[2], le[1], r] + 
         16*G[l0[3], l0[2], le[2], r] - 16*G[l0[3], l0[2], le[3], r] + 
         16*G[l0[3], l0[2], le[4], r] - 16*G[l0[3], le[1], l0[2], r] + 
         16*G[l0[3], le[2], l0[2], r] - 16*G[l0[3], le[3], l0[2], r] + 
         16*G[l0[3], le[4], l0[2], r] - 8*G[le[1], l0[1], l0[2], r] - 
         8*G[le[1], l0[2], l0[2], r] + 4*G[le[1], l0[2], le[1], r] - 
         12*G[le[1], l0[2], le[2], r] + 4*G[le[1], l0[2], le[3], r] - 
         12*G[le[1], l0[2], le[4], r] + 8*G[le[1], l0[2], le[9], r] + 
         8*G[le[1], l0[2], le[10], r] + 8*G[le[1], l0[2], le[11], r] + 
         8*G[le[1], l0[2], le[12], r] - 8*G[le[1], l0[3], l0[2], r] + 
         12*G[le[1], le[1], l0[2], r] - 4*G[le[1], le[1], le[9], r] - 
         4*G[le[1], le[1], le[10], r] + 4*G[le[1], le[1], le[11], r] + 
         4*G[le[1], le[1], le[12], r] - 4*G[le[1], le[2], l0[2], r] + 
         4*G[le[1], le[2], le[9], r] + 4*G[le[1], le[2], le[10], r] - 
         4*G[le[1], le[2], le[11], r] - 4*G[le[1], le[2], le[12], r] + 
         12*G[le[1], le[3], l0[2], r] - 4*G[le[1], le[3], le[9], r] - 
         4*G[le[1], le[3], le[10], r] + 4*G[le[1], le[3], le[11], r] + 
         4*G[le[1], le[3], le[12], r] - 4*G[le[1], le[4], l0[2], r] + 
         4*G[le[1], le[4], le[9], r] + 4*G[le[1], le[4], le[10], r] - 
         4*G[le[1], le[4], le[11], r] - 4*G[le[1], le[4], le[12], r] + 
         8*G[le[2], l0[1], l0[2], r] + 8*G[le[2], l0[2], l0[2], r] + 
         12*G[le[2], l0[2], le[1], r] - 4*G[le[2], l0[2], le[2], r] + 
         12*G[le[2], l0[2], le[3], r] - 4*G[le[2], l0[2], le[4], r] - 
         8*G[le[2], l0[2], le[9], r] - 8*G[le[2], l0[2], le[10], r] - 
         8*G[le[2], l0[2], le[11], r] - 8*G[le[2], l0[2], le[12], r] + 
         8*G[le[2], l0[3], l0[2], r] + 4*G[le[2], le[1], l0[2], r] + 
         4*G[le[2], le[1], le[9], r] + 4*G[le[2], le[1], le[10], r] - 
         4*G[le[2], le[1], le[11], r] - 4*G[le[2], le[1], le[12], r] - 
         12*G[le[2], le[2], l0[2], r] - 4*G[le[2], le[2], le[9], r] - 
         4*G[le[2], le[2], le[10], r] + 4*G[le[2], le[2], le[11], r] + 
         4*G[le[2], le[2], le[12], r] + 4*G[le[2], le[3], l0[2], r] + 
         4*G[le[2], le[3], le[9], r] + 4*G[le[2], le[3], le[10], r] - 
         4*G[le[2], le[3], le[11], r] - 4*G[le[2], le[3], le[12], r] - 
         12*G[le[2], le[4], l0[2], r] - 4*G[le[2], le[4], le[9], r] - 
         4*G[le[2], le[4], le[10], r] + 4*G[le[2], le[4], le[11], r] + 
         4*G[le[2], le[4], le[12], r] - 8*G[le[3], l0[1], l0[2], r] - 
         8*G[le[3], l0[2], l0[2], r] + 4*G[le[3], l0[2], le[1], r] - 
         12*G[le[3], l0[2], le[2], r] + 4*G[le[3], l0[2], le[3], r] - 
         12*G[le[3], l0[2], le[4], r] + 8*G[le[3], l0[2], le[9], r] + 
         8*G[le[3], l0[2], le[10], r] + 8*G[le[3], l0[2], le[11], r] + 
         8*G[le[3], l0[2], le[12], r] - 8*G[le[3], l0[3], l0[2], r] + 
         12*G[le[3], le[1], l0[2], r] - 4*G[le[3], le[1], le[9], r] - 
         4*G[le[3], le[1], le[10], r] + 4*G[le[3], le[1], le[11], r] + 
         4*G[le[3], le[1], le[12], r] - 4*G[le[3], le[2], l0[2], r] + 
         4*G[le[3], le[2], le[9], r] + 4*G[le[3], le[2], le[10], r] - 
         4*G[le[3], le[2], le[11], r] - 4*G[le[3], le[2], le[12], r] + 
         12*G[le[3], le[3], l0[2], r] - 4*G[le[3], le[3], le[9], r] - 
         4*G[le[3], le[3], le[10], r] + 4*G[le[3], le[3], le[11], r] + 
         4*G[le[3], le[3], le[12], r] - 4*G[le[3], le[4], l0[2], r] + 
         4*G[le[3], le[4], le[9], r] + 4*G[le[3], le[4], le[10], r] - 
         4*G[le[3], le[4], le[11], r] - 4*G[le[3], le[4], le[12], r] + 
         8*G[le[4], l0[1], l0[2], r] + 8*G[le[4], l0[2], l0[2], r] + 
         12*G[le[4], l0[2], le[1], r] - 4*G[le[4], l0[2], le[2], r] + 
         12*G[le[4], l0[2], le[3], r] - 4*G[le[4], l0[2], le[4], r] - 
         8*G[le[4], l0[2], le[9], r] - 8*G[le[4], l0[2], le[10], r] - 
         8*G[le[4], l0[2], le[11], r] - 8*G[le[4], l0[2], le[12], r] + 
         8*G[le[4], l0[3], l0[2], r] + 4*G[le[4], le[1], l0[2], r] + 
         4*G[le[4], le[1], le[9], r] + 4*G[le[4], le[1], le[10], r] - 
         4*G[le[4], le[1], le[11], r] - 4*G[le[4], le[1], le[12], r] - 
         12*G[le[4], le[2], l0[2], r] - 4*G[le[4], le[2], le[9], r] - 
         4*G[le[4], le[2], le[10], r] + 4*G[le[4], le[2], le[11], r] + 
         4*G[le[4], le[2], le[12], r] + 4*G[le[4], le[3], l0[2], r] + 
         4*G[le[4], le[3], le[9], r] + 4*G[le[4], le[3], le[10], r] - 
         4*G[le[4], le[3], le[11], r] - 4*G[le[4], le[3], le[12], r] - 
         12*G[le[4], le[4], l0[2], r] - 4*G[le[4], le[4], le[9], r] - 
         4*G[le[4], le[4], le[10], r] + 4*G[le[4], le[4], le[11], r] + 
         4*G[le[4], le[4], le[12], r]) + 
       8*(64*G[l0[1], l0[1], l0[2], l0[2], r] + 
         32*G[l0[1], l0[2], l0[2], l0[2], r] - 16*G[l0[1], l0[2], le[1], 
           l0[2], r] - 16*G[l0[1], l0[2], le[2], l0[2], r] - 
         16*G[l0[1], l0[2], le[3], l0[2], r] - 16*G[l0[1], l0[2], le[4], 
           l0[2], r] + 64*G[l0[1], l0[3], l0[2], l0[2], r] - 
         32*G[l0[1], le[1], l0[2], l0[2], r] - 32*G[l0[1], le[2], l0[2], 
           l0[2], r] - 32*G[l0[1], le[3], l0[2], l0[2], r] - 
         32*G[l0[1], le[4], l0[2], l0[2], r] - 64*G[l0[2], l0[1], l0[1], 
           l0[2], r] + 48*G[l0[2], l0[1], l0[2], l0[2], r] - 
         64*G[l0[2], l0[1], l0[3], l0[2], r] + 8*G[l0[2], l0[1], le[1], 
           l0[2], r] + 8*G[l0[2], l0[1], le[2], l0[2], r] + 
         8*G[l0[2], l0[1], le[3], l0[2], r] + 8*G[l0[2], l0[1], le[4], l0[2], 
           r] + 48*G[l0[2], l0[2], l0[1], l0[2], r] + 
         16*G[l0[2], l0[2], l0[2], l0[2], r] + 48*G[l0[2], l0[2], l0[3], 
           l0[2], r] - 16*G[l0[2], l0[2], le[1], l0[2], r] - 
         16*G[l0[2], l0[2], le[2], l0[2], r] - 16*G[l0[2], l0[2], le[3], 
           l0[2], r] - 16*G[l0[2], l0[2], le[4], l0[2], r] - 
         64*G[l0[2], l0[3], l0[1], l0[2], r] + 48*G[l0[2], l0[3], l0[2], 
           l0[2], r] - 64*G[l0[2], l0[3], l0[3], l0[2], r] + 
         8*G[l0[2], l0[3], le[1], l0[2], r] + 8*G[l0[2], l0[3], le[2], l0[2], 
           r] + 8*G[l0[2], l0[3], le[3], l0[2], r] + 
         8*G[l0[2], l0[3], le[4], l0[2], r] + 8*G[l0[2], le[1], l0[1], l0[2], 
           r] - 16*G[l0[2], le[1], l0[2], l0[2], r] + 
         8*G[l0[2], le[1], l0[3], l0[2], r] + 12*G[l0[2], le[1], le[1], 
           l0[2], r] - 4*G[l0[2], le[1], le[2], l0[2], r] + 
         4*G[l0[2], le[1], le[3], l0[2], r] + 4*G[l0[2], le[1], le[4], l0[2], 
           r] + 8*G[l0[2], le[2], l0[1], l0[2], r] - 
         16*G[l0[2], le[2], l0[2], l0[2], r] + 8*G[l0[2], le[2], l0[3], 
           l0[2], r] - 4*G[l0[2], le[2], le[1], l0[2], r] + 
         12*G[l0[2], le[2], le[2], l0[2], r] + 4*G[l0[2], le[2], le[3], 
           l0[2], r] + 4*G[l0[2], le[2], le[4], l0[2], r] + 
         8*G[l0[2], le[3], l0[1], l0[2], r] - 16*G[l0[2], le[3], l0[2], 
           l0[2], r] + 8*G[l0[2], le[3], l0[3], l0[2], r] + 
         4*G[l0[2], le[3], le[1], l0[2], r] + 4*G[l0[2], le[3], le[2], l0[2], 
           r] + 12*G[l0[2], le[3], le[3], l0[2], r] - 
         4*G[l0[2], le[3], le[4], l0[2], r] + 8*G[l0[2], le[4], l0[1], l0[2], 
           r] - 16*G[l0[2], le[4], l0[2], l0[2], r] + 
         8*G[l0[2], le[4], l0[3], l0[2], r] + 4*G[l0[2], le[4], le[1], l0[2], 
           r] + 4*G[l0[2], le[4], le[2], l0[2], r] - 
         4*G[l0[2], le[4], le[3], l0[2], r] + 12*G[l0[2], le[4], le[4], 
           l0[2], r] + 64*G[l0[3], l0[1], l0[2], l0[2], r] + 
         32*G[l0[3], l0[2], l0[2], l0[2], r] - 16*G[l0[3], l0[2], le[1], 
           l0[2], r] - 16*G[l0[3], l0[2], le[2], l0[2], r] - 
         16*G[l0[3], l0[2], le[3], l0[2], r] - 16*G[l0[3], l0[2], le[4], 
           l0[2], r] + 64*G[l0[3], l0[3], l0[2], l0[2], r] - 
         32*G[l0[3], le[1], l0[2], l0[2], r] - 32*G[l0[3], le[2], l0[2], 
           l0[2], r] - 32*G[l0[3], le[3], l0[2], l0[2], r] - 
         32*G[l0[3], le[4], l0[2], l0[2], r] - 32*G[le[1], l0[1], l0[2], 
           l0[2], r] - 16*G[le[1], l0[2], l0[2], l0[2], r] + 
         16*G[le[1], l0[2], le[1], l0[2], r] + 8*G[le[1], l0[2], le[3], 
           l0[2], r] + 8*G[le[1], l0[2], le[4], l0[2], r] - 
         32*G[le[1], l0[3], l0[2], l0[2], r] + 24*G[le[1], le[1], l0[2], 
           l0[2], r] + 8*G[le[1], le[2], l0[2], l0[2], r] + 
         16*G[le[1], le[3], l0[2], l0[2], r] + 16*G[le[1], le[4], l0[2], 
           l0[2], r] - 32*G[le[2], l0[1], l0[2], l0[2], r] - 
         16*G[le[2], l0[2], l0[2], l0[2], r] + 16*G[le[2], l0[2], le[2], 
           l0[2], r] + 8*G[le[2], l0[2], le[3], l0[2], r] + 
         8*G[le[2], l0[2], le[4], l0[2], r] - 32*G[le[2], l0[3], l0[2], 
           l0[2], r] + 8*G[le[2], le[1], l0[2], l0[2], r] + 
         24*G[le[2], le[2], l0[2], l0[2], r] + 16*G[le[2], le[3], l0[2], 
           l0[2], r] + 16*G[le[2], le[4], l0[2], l0[2], r] - 
         32*G[le[3], l0[1], l0[2], l0[2], r] - 16*G[le[3], l0[2], l0[2], 
           l0[2], r] + 8*G[le[3], l0[2], le[1], l0[2], r] + 
         8*G[le[3], l0[2], le[2], l0[2], r] + 16*G[le[3], l0[2], le[3], 
           l0[2], r] - 32*G[le[3], l0[3], l0[2], l0[2], r] + 
         16*G[le[3], le[1], l0[2], l0[2], r] + 16*G[le[3], le[2], l0[2], 
           l0[2], r] + 24*G[le[3], le[3], l0[2], l0[2], r] + 
         8*G[le[3], le[4], l0[2], l0[2], r] - 32*G[le[4], l0[1], l0[2], 
           l0[2], r] - 16*G[le[4], l0[2], l0[2], l0[2], r] + 
         8*G[le[4], l0[2], le[1], l0[2], r] + 8*G[le[4], l0[2], le[2], l0[2], 
           r] + 16*G[le[4], l0[2], le[4], l0[2], r] - 
         32*G[le[4], l0[3], l0[2], l0[2], r] + 16*G[le[4], le[1], l0[2], 
           l0[2], r] + 16*G[le[4], le[2], l0[2], l0[2], r] + 
         8*G[le[4], le[3], l0[2], l0[2], r] + 24*G[le[4], le[4], l0[2], 
           l0[2], r]))/(8*(-1 + x^(-2))) - 
     ((-224*Pi^2*G[l0[2], l0[2], r])/3 + 8*(G[l0[1], l0[2], u] - 
         G[l0[2], l0[2], u] + G[l0[3], l0[2], u])*(16*G[l0[2], le[1], r] - 
         16*G[l0[2], le[2], r] + 16*G[l0[2], le[3], r] - 
         16*G[l0[2], le[4], r] + 16*G[le[1], l0[2], r] - 
         16*G[le[2], l0[2], r] + 16*G[le[3], l0[2], r] - 
         16*G[le[4], l0[2], r]) + 8*(G[l0[1], l0[2], t] - 
         G[l0[2], l0[2], t] + G[l0[3], l0[2], t])*(16*G[l0[2], le[1], r] - 
         16*G[l0[2], le[2], r] - 16*G[l0[2], le[3], r] + 
         16*G[l0[2], le[4], r] + 16*G[le[1], l0[2], r] - 
         16*G[le[2], l0[2], r] - 16*G[le[3], l0[2], r] + 
         16*G[le[4], l0[2], r]) - 16*G[l0[2], l0[2], u]*
        (-8*G[le[1], le[1], r] + 8*G[le[1], le[2], r] - 
         8*G[le[1], le[3], r] + 8*G[le[1], le[4], r] + 8*G[le[2], le[1], r] - 
         8*G[le[2], le[2], r] + 8*G[le[2], le[3], r] - 8*G[le[2], le[4], r] - 
         8*G[le[3], le[1], r] + 8*G[le[3], le[2], r] - 8*G[le[3], le[3], r] + 
         8*G[le[3], le[4], r] + 8*G[le[4], le[1], r] - 8*G[le[4], le[2], r] + 
         8*G[le[4], le[3], r] - 8*G[le[4], le[4], r]) - 
       16*G[l0[2], l0[2], t]*(-8*G[le[1], le[1], r] + 8*G[le[1], le[2], r] + 
         8*G[le[1], le[3], r] - 8*G[le[1], le[4], r] + 8*G[le[2], le[1], r] - 
         8*G[le[2], le[2], r] - 8*G[le[2], le[3], r] + 8*G[le[2], le[4], r] + 
         8*G[le[3], le[1], r] - 8*G[le[3], le[2], r] - 8*G[le[3], le[3], r] + 
         8*G[le[3], le[4], r] - 8*G[le[4], le[1], r] + 8*G[le[4], le[2], r] + 
         8*G[le[4], le[3], r] - 8*G[le[4], le[4], r]) - 
       8*G[l0[2], t]*G[l0[2], u]*(-16*G[le[1], le[1], r] + 
         16*G[le[1], le[2], r] + 16*G[le[2], le[1], r] - 
         16*G[le[2], le[2], r] + 16*G[le[3], le[3], r] - 
         16*G[le[3], le[4], r] - 16*G[le[4], le[3], r] + 
         16*G[le[4], le[4], r]) + 4*G[l0[2], u]*
        (-64*G[l0[1], l0[2], le[1], r] + 64*G[l0[1], l0[2], le[2], r] - 
         64*G[l0[1], l0[2], le[3], r] + 64*G[l0[1], l0[2], le[4], r] - 
         64*G[l0[1], le[1], l0[2], r] + 64*G[l0[1], le[2], l0[2], r] - 
         64*G[l0[1], le[3], l0[2], r] + 64*G[l0[1], le[4], l0[2], r] - 
         32*G[l0[2], l0[1], le[1], r] + 32*G[l0[2], l0[1], le[2], r] - 
         32*G[l0[2], l0[1], le[3], r] + 32*G[l0[2], l0[1], le[4], r] - 
         32*G[l0[2], l0[3], le[1], r] + 32*G[l0[2], l0[3], le[2], r] - 
         32*G[l0[2], l0[3], le[3], r] + 32*G[l0[2], l0[3], le[4], r] + 
         16*G[l0[2], le[1], le[1], r] - 16*G[l0[2], le[1], le[2], r] + 
         16*G[l0[2], le[1], le[3], r] - 16*G[l0[2], le[1], le[4], r] + 
         16*G[l0[2], le[2], le[1], r] - 16*G[l0[2], le[2], le[2], r] + 
         16*G[l0[2], le[2], le[3], r] - 16*G[l0[2], le[2], le[4], r] + 
         16*G[l0[2], le[3], le[1], r] - 16*G[l0[2], le[3], le[2], r] + 
         16*G[l0[2], le[3], le[3], r] - 16*G[l0[2], le[3], le[4], r] + 
         16*G[l0[2], le[4], le[1], r] - 16*G[l0[2], le[4], le[2], r] + 
         16*G[l0[2], le[4], le[3], r] - 16*G[l0[2], le[4], le[4], r] - 
         64*G[l0[3], l0[2], le[1], r] + 64*G[l0[3], l0[2], le[2], r] - 
         64*G[l0[3], l0[2], le[3], r] + 64*G[l0[3], l0[2], le[4], r] - 
         64*G[l0[3], le[1], l0[2], r] + 64*G[l0[3], le[2], l0[2], r] - 
         64*G[l0[3], le[3], l0[2], r] + 64*G[l0[3], le[4], l0[2], r] - 
         32*G[le[1], l0[1], l0[2], r] + 32*G[le[1], l0[2], le[1], r] - 
         32*G[le[1], l0[2], le[2], r] + 32*G[le[1], l0[2], le[3], r] - 
         32*G[le[1], l0[2], le[4], r] - 32*G[le[1], l0[3], l0[2], r] + 
         48*G[le[1], le[1], l0[2], r] - 16*G[le[1], le[2], l0[2], r] + 
         48*G[le[1], le[3], l0[2], r] - 16*G[le[1], le[4], l0[2], r] + 
         32*G[le[2], l0[1], l0[2], r] + 32*G[le[2], l0[2], le[1], r] - 
         32*G[le[2], l0[2], le[2], r] + 32*G[le[2], l0[2], le[3], r] - 
         32*G[le[2], l0[2], le[4], r] + 32*G[le[2], l0[3], l0[2], r] + 
         16*G[le[2], le[1], l0[2], r] - 48*G[le[2], le[2], l0[2], r] + 
         16*G[le[2], le[3], l0[2], r] - 48*G[le[2], le[4], l0[2], r] - 
         32*G[le[3], l0[1], l0[2], r] + 32*G[le[3], l0[2], le[1], r] - 
         32*G[le[3], l0[2], le[2], r] + 32*G[le[3], l0[2], le[3], r] - 
         32*G[le[3], l0[2], le[4], r] - 32*G[le[3], l0[3], l0[2], r] + 
         48*G[le[3], le[1], l0[2], r] - 16*G[le[3], le[2], l0[2], r] + 
         48*G[le[3], le[3], l0[2], r] - 16*G[le[3], le[4], l0[2], r] + 
         32*G[le[4], l0[1], l0[2], r] + 32*G[le[4], l0[2], le[1], r] - 
         32*G[le[4], l0[2], le[2], r] + 32*G[le[4], l0[2], le[3], r] - 
         32*G[le[4], l0[2], le[4], r] + 32*G[le[4], l0[3], l0[2], r] + 
         16*G[le[4], le[1], l0[2], r] - 48*G[le[4], le[2], l0[2], r] + 
         16*G[le[4], le[3], l0[2], r] - 48*G[le[4], le[4], l0[2], r]) + 
       4*G[l0[2], t]*(-64*G[l0[1], l0[2], le[1], r] + 
         64*G[l0[1], l0[2], le[2], r] + 64*G[l0[1], l0[2], le[3], r] - 
         64*G[l0[1], l0[2], le[4], r] - 64*G[l0[1], le[1], l0[2], r] + 
         64*G[l0[1], le[2], l0[2], r] + 64*G[l0[1], le[3], l0[2], r] - 
         64*G[l0[1], le[4], l0[2], r] - 32*G[l0[2], l0[1], le[1], r] + 
         32*G[l0[2], l0[1], le[2], r] + 32*G[l0[2], l0[1], le[3], r] - 
         32*G[l0[2], l0[1], le[4], r] - 32*G[l0[2], l0[3], le[1], r] + 
         32*G[l0[2], l0[3], le[2], r] + 32*G[l0[2], l0[3], le[3], r] - 
         32*G[l0[2], l0[3], le[4], r] + 16*G[l0[2], le[1], le[1], r] - 
         16*G[l0[2], le[1], le[2], r] - 16*G[l0[2], le[1], le[3], r] + 
         16*G[l0[2], le[1], le[4], r] + 16*G[l0[2], le[2], le[1], r] - 
         16*G[l0[2], le[2], le[2], r] - 16*G[l0[2], le[2], le[3], r] + 
         16*G[l0[2], le[2], le[4], r] + 16*G[l0[2], le[3], le[1], r] - 
         16*G[l0[2], le[3], le[2], r] - 16*G[l0[2], le[3], le[3], r] + 
         16*G[l0[2], le[3], le[4], r] + 16*G[l0[2], le[4], le[1], r] - 
         16*G[l0[2], le[4], le[2], r] - 16*G[l0[2], le[4], le[3], r] + 
         16*G[l0[2], le[4], le[4], r] - 64*G[l0[3], l0[2], le[1], r] + 
         64*G[l0[3], l0[2], le[2], r] + 64*G[l0[3], l0[2], le[3], r] - 
         64*G[l0[3], l0[2], le[4], r] - 64*G[l0[3], le[1], l0[2], r] + 
         64*G[l0[3], le[2], l0[2], r] + 64*G[l0[3], le[3], l0[2], r] - 
         64*G[l0[3], le[4], l0[2], r] - 32*G[le[1], l0[1], l0[2], r] + 
         32*G[le[1], l0[2], le[1], r] - 32*G[le[1], l0[2], le[2], r] - 
         32*G[le[1], l0[2], le[3], r] + 32*G[le[1], l0[2], le[4], r] - 
         32*G[le[1], l0[3], l0[2], r] + 48*G[le[1], le[1], l0[2], r] - 
         16*G[le[1], le[2], l0[2], r] - 16*G[le[1], le[3], l0[2], r] + 
         48*G[le[1], le[4], l0[2], r] + 32*G[le[2], l0[1], l0[2], r] + 
         32*G[le[2], l0[2], le[1], r] - 32*G[le[2], l0[2], le[2], r] - 
         32*G[le[2], l0[2], le[3], r] + 32*G[le[2], l0[2], le[4], r] + 
         32*G[le[2], l0[3], l0[2], r] + 16*G[le[2], le[1], l0[2], r] - 
         48*G[le[2], le[2], l0[2], r] - 48*G[le[2], le[3], l0[2], r] + 
         16*G[le[2], le[4], l0[2], r] + 32*G[le[3], l0[1], l0[2], r] + 
         32*G[le[3], l0[2], le[1], r] - 32*G[le[3], l0[2], le[2], r] - 
         32*G[le[3], l0[2], le[3], r] + 32*G[le[3], l0[2], le[4], r] + 
         32*G[le[3], l0[3], l0[2], r] + 16*G[le[3], le[1], l0[2], r] - 
         48*G[le[3], le[2], l0[2], r] - 48*G[le[3], le[3], l0[2], r] + 
         16*G[le[3], le[4], l0[2], r] - 32*G[le[4], l0[1], l0[2], r] + 
         32*G[le[4], l0[2], le[1], r] - 32*G[le[4], l0[2], le[2], r] - 
         32*G[le[4], l0[2], le[3], r] + 32*G[le[4], l0[2], le[4], r] - 
         32*G[le[4], l0[3], l0[2], r] + 48*G[le[4], le[1], l0[2], r] - 
         16*G[le[4], le[2], l0[2], r] - 16*G[le[4], le[3], l0[2], r] + 
         48*G[le[4], le[4], l0[2], r]) + 
       8*(128*G[l0[1], l0[1], l0[2], l0[2], r] + 
         64*G[l0[1], l0[2], l0[1], l0[2], r] + 64*G[l0[1], l0[2], l0[3], 
           l0[2], r] - 32*G[l0[1], l0[2], le[1], l0[2], r] - 
         32*G[l0[1], l0[2], le[2], l0[2], r] - 32*G[l0[1], l0[2], le[3], 
           l0[2], r] - 32*G[l0[1], l0[2], le[4], l0[2], r] + 
         128*G[l0[1], l0[3], l0[2], l0[2], r] - 
         64*G[l0[1], le[1], l0[2], l0[2], r] - 64*G[l0[1], le[2], l0[2], 
           l0[2], r] - 64*G[l0[1], le[3], l0[2], l0[2], r] - 
         64*G[l0[1], le[4], l0[2], l0[2], r] + 32*G[l0[2], l0[1], l0[1], 
           l0[2], r] + 32*G[l0[2], l0[1], l0[3], l0[2], r] - 
         16*G[l0[2], l0[1], le[1], l0[2], r] - 16*G[l0[2], l0[1], le[2], 
           l0[2], r] - 16*G[l0[2], l0[1], le[3], l0[2], r] - 
         16*G[l0[2], l0[1], le[4], l0[2], r] + 32*G[l0[2], l0[3], l0[1], 
           l0[2], r] + 32*G[l0[2], l0[3], l0[3], l0[2], r] - 
         16*G[l0[2], l0[3], le[1], l0[2], r] - 16*G[l0[2], l0[3], le[2], 
           l0[2], r] - 16*G[l0[2], l0[3], le[3], l0[2], r] - 
         16*G[l0[2], l0[3], le[4], l0[2], r] - 16*G[l0[2], le[1], l0[1], 
           l0[2], r] - 16*G[l0[2], le[1], l0[3], l0[2], r] + 
         8*G[l0[2], le[1], le[1], l0[2], r] + 8*G[l0[2], le[1], le[2], l0[2], 
           r] + 8*G[l0[2], le[1], le[3], l0[2], r] + 
         8*G[l0[2], le[1], le[4], l0[2], r] - 16*G[l0[2], le[2], l0[1], 
           l0[2], r] - 16*G[l0[2], le[2], l0[3], l0[2], r] + 
         8*G[l0[2], le[2], le[1], l0[2], r] + 8*G[l0[2], le[2], le[2], l0[2], 
           r] + 8*G[l0[2], le[2], le[3], l0[2], r] + 
         8*G[l0[2], le[2], le[4], l0[2], r] - 16*G[l0[2], le[3], l0[1], 
           l0[2], r] - 16*G[l0[2], le[3], l0[3], l0[2], r] + 
         8*G[l0[2], le[3], le[1], l0[2], r] + 8*G[l0[2], le[3], le[2], l0[2], 
           r] + 8*G[l0[2], le[3], le[3], l0[2], r] + 
         8*G[l0[2], le[3], le[4], l0[2], r] - 16*G[l0[2], le[4], l0[1], 
           l0[2], r] - 16*G[l0[2], le[4], l0[3], l0[2], r] + 
         8*G[l0[2], le[4], le[1], l0[2], r] + 8*G[l0[2], le[4], le[2], l0[2], 
           r] + 8*G[l0[2], le[4], le[3], l0[2], r] + 
         8*G[l0[2], le[4], le[4], l0[2], r] + 128*G[l0[3], l0[1], l0[2], 
           l0[2], r] + 64*G[l0[3], l0[2], l0[1], l0[2], r] + 
         64*G[l0[3], l0[2], l0[3], l0[2], r] - 32*G[l0[3], l0[2], le[1], 
           l0[2], r] - 32*G[l0[3], l0[2], le[2], l0[2], r] - 
         32*G[l0[3], l0[2], le[3], l0[2], r] - 32*G[l0[3], l0[2], le[4], 
           l0[2], r] + 128*G[l0[3], l0[3], l0[2], l0[2], r] - 
         64*G[l0[3], le[1], l0[2], l0[2], r] - 64*G[l0[3], le[2], l0[2], 
           l0[2], r] - 64*G[l0[3], le[3], l0[2], l0[2], r] - 
         64*G[l0[3], le[4], l0[2], l0[2], r] - 64*G[le[1], l0[1], l0[2], 
           l0[2], r] - 32*G[le[1], l0[2], l0[1], l0[2], r] - 
         32*G[le[1], l0[2], l0[3], l0[2], r] + 16*G[le[1], l0[2], le[1], 
           l0[2], r] + 16*G[le[1], l0[2], le[2], l0[2], r] + 
         16*G[le[1], l0[2], le[3], l0[2], r] + 16*G[le[1], l0[2], le[4], 
           l0[2], r] - 64*G[le[1], l0[3], l0[2], l0[2], r] + 
         32*G[le[1], le[1], l0[2], l0[2], r] + 32*G[le[1], le[2], l0[2], 
           l0[2], r] + 32*G[le[1], le[3], l0[2], l0[2], r] + 
         32*G[le[1], le[4], l0[2], l0[2], r] - 64*G[le[2], l0[1], l0[2], 
           l0[2], r] - 32*G[le[2], l0[2], l0[1], l0[2], r] - 
         32*G[le[2], l0[2], l0[3], l0[2], r] + 16*G[le[2], l0[2], le[1], 
           l0[2], r] + 16*G[le[2], l0[2], le[2], l0[2], r] + 
         16*G[le[2], l0[2], le[3], l0[2], r] + 16*G[le[2], l0[2], le[4], 
           l0[2], r] - 64*G[le[2], l0[3], l0[2], l0[2], r] + 
         32*G[le[2], le[1], l0[2], l0[2], r] + 32*G[le[2], le[2], l0[2], 
           l0[2], r] + 32*G[le[2], le[3], l0[2], l0[2], r] + 
         32*G[le[2], le[4], l0[2], l0[2], r] - 64*G[le[3], l0[1], l0[2], 
           l0[2], r] - 32*G[le[3], l0[2], l0[1], l0[2], r] - 
         32*G[le[3], l0[2], l0[3], l0[2], r] + 16*G[le[3], l0[2], le[1], 
           l0[2], r] + 16*G[le[3], l0[2], le[2], l0[2], r] + 
         16*G[le[3], l0[2], le[3], l0[2], r] + 16*G[le[3], l0[2], le[4], 
           l0[2], r] - 64*G[le[3], l0[3], l0[2], l0[2], r] + 
         32*G[le[3], le[1], l0[2], l0[2], r] + 32*G[le[3], le[2], l0[2], 
           l0[2], r] + 32*G[le[3], le[3], l0[2], l0[2], r] + 
         32*G[le[3], le[4], l0[2], l0[2], r] - 64*G[le[4], l0[1], l0[2], 
           l0[2], r] - 32*G[le[4], l0[2], l0[1], l0[2], r] - 
         32*G[le[4], l0[2], l0[3], l0[2], r] + 16*G[le[4], l0[2], le[1], 
           l0[2], r] + 16*G[le[4], l0[2], le[2], l0[2], r] + 
         16*G[le[4], l0[2], le[3], l0[2], r] + 16*G[le[4], l0[2], le[4], 
           l0[2], r] - 64*G[le[4], l0[3], l0[2], l0[2], r] + 
         32*G[le[4], le[1], l0[2], l0[2], r] + 32*G[le[4], le[2], l0[2], 
           l0[2], r] + 32*G[le[4], le[3], l0[2], l0[2], r] + 
         32*G[le[4], le[4], l0[2], l0[2], r]))/(16*(-1 + x^(-2))) + 
     (x*(-12*Pi^2 + 12*Pi^2*G[l0[1], r] - 24*G[l0[2], r] - Pi^2*G[l0[2], r] + 
        12*Pi^2*G[l0[3], r] + 24*G[l0[1], l0[2], r] - 24*G[l0[2], l0[2], r] - 
        48*G[l0[2], r]*G[l0[2], l0[2], t] + 24*G[l0[3], l0[2], r] - 
        24*G[l0[1], l0[1], l0[2], r] + 24*G[l0[1], l0[2], l0[2], r] - 
        24*G[l0[1], l0[3], l0[2], r] + 24*G[l0[2], l0[1], l0[2], r] - 
        24*G[l0[2], l0[2], l0[2], r] + 24*G[l0[2], l0[3], l0[2], r] - 
        24*G[l0[3], l0[1], l0[2], r] + 24*G[l0[3], l0[2], l0[2], r] - 
        24*G[l0[3], l0[3], l0[2], r] + 12*Pi^2*Log[2]))/(3*Sqrt[-1 + x^2]) + 
     (x*(-12*Pi^2 + 12*Pi^2*G[l0[1], r] - 24*G[l0[2], r] - Pi^2*G[l0[2], r] + 
        12*Pi^2*G[l0[3], r] + 24*G[l0[1], l0[2], r] - 24*G[l0[2], l0[2], r] - 
        48*G[l0[2], r]*G[l0[2], l0[2], u] + 24*G[l0[3], l0[2], r] - 
        24*G[l0[1], l0[1], l0[2], r] + 24*G[l0[1], l0[2], l0[2], r] - 
        24*G[l0[1], l0[3], l0[2], r] + 24*G[l0[2], l0[1], l0[2], r] - 
        24*G[l0[2], l0[2], l0[2], r] + 24*G[l0[2], l0[3], l0[2], r] - 
        24*G[l0[3], l0[1], l0[2], r] + 24*G[l0[3], l0[2], l0[2], r] - 
        24*G[l0[3], l0[3], l0[2], r] + 12*Pi^2*Log[2]))/(3*Sqrt[-1 + x^2]) + 
     (-64*(4/(-1 + x^2) + (12*x^2)/(-1 + x^2) - (8*(1 + x^2))/(-1 + x^2))*
        G[l0[2], l0[2], r] - ((-4*x^2)/(-1 + x^2) + (2*(1 + x^2))/(-1 + x^2))*
        (-32*Pi^2*G[l0[2], r] + 4*G[l0[2], u]*(16*G[l0[2], le[1], r] - 
           16*G[l0[2], le[2], r] + 16*G[l0[2], le[3], r] - 
           16*G[l0[2], le[4], r] + 16*G[le[1], l0[2], r] - 
           16*G[le[2], l0[2], r] + 16*G[le[3], l0[2], r] - 
           16*G[le[4], l0[2], r]) - 8*G[l0[2], t]*(-8*G[l0[2], le[1], r] + 
           8*G[l0[2], le[2], r] + 8*G[l0[2], le[3], r] - 
           8*G[l0[2], le[4], r] - 8*G[le[1], l0[2], r] + 
           8*G[le[2], l0[2], r] + 8*G[le[3], l0[2], r] - 
           8*G[le[4], l0[2], r]) - 8*(32*G[l0[1], l0[2], l0[2], r] + 
           16*G[l0[2], l0[1], l0[2], r] + 16*G[l0[2], l0[3], l0[2], r] - 
           8*G[l0[2], le[1], l0[2], r] - 8*G[l0[2], le[2], l0[2], r] - 
           8*G[l0[2], le[3], l0[2], r] - 8*G[l0[2], le[4], l0[2], r] + 
           32*G[l0[3], l0[2], l0[2], r] - 16*G[le[1], l0[2], l0[2], r] - 
           16*G[le[2], l0[2], l0[2], r] - 16*G[le[3], l0[2], l0[2], r] - 
           16*G[le[4], l0[2], l0[2], r])) - 
       (x^2*(8*Pi^2*G[l0[2], t]*(-8*G[le[1], r] + 8*G[le[2], r] + 
            8*G[le[3], r] - 8*G[le[4], r]) + 16*Pi^2*G[l0[2], u]*
           (-4*G[le[1], r] + 4*G[le[2], r] - 4*G[le[3], r] + 4*G[le[4], r]) - 
          8*G[l0[2], l0[2], r]*((44*Pi^2)/3 - 64*G[l0[2], l0[2], u]) - 
          8*(-G[l0[1], l0[2], u] + G[l0[2], l0[2], u] - G[l0[3], l0[2], u])*
           (16*G[l0[2], le[1], r] - 16*G[l0[2], le[2], r] + 
            16*G[l0[2], le[3], r] - 16*G[l0[2], le[4], r] + 
            16*G[le[1], l0[2], r] - 16*G[le[2], l0[2], r] + 
            16*G[le[3], l0[2], r] - 16*G[le[4], l0[2], r]) + 
          8*Pi^2*(16*G[l0[1], l0[2], r] - 8*G[l0[2], l0[1], r] + 
            8*G[l0[2], l0[2], r] - 8*G[l0[2], l0[3], r] + 
            16*G[l0[3], l0[2], r] - 8*G[le[1], l0[2], r] - 
            8*G[le[2], l0[2], r] - 8*G[le[3], l0[2], r] - 
            8*G[le[4], l0[2], r]) + (-8*G[l0[2], le[1], r] + 
            8*G[l0[2], le[2], r] + 8*G[l0[2], le[3], r] - 
            8*G[l0[2], le[4], r] - 8*G[le[1], l0[2], r] + 
            8*G[le[2], l0[2], r] + 8*G[le[3], l0[2], r] - 
            8*G[le[4], l0[2], r])*(-8*G[l0[2], t]*(2*G[l0[2], u] - 
              2*G[le[17], u] - 2*G[le[18], u]) - 8*(2*G[l0[1], l0[2], t] - 
              4*G[l0[2], l0[2], t] + 6*G[l0[3], l0[2], t]) - 
            8*(-2*G[le[17], l0[2], u] + 2*G[le[18], l0[2], u])) + 
          4*G[l0[2], u]*(-64*G[l0[1], l0[2], le[1], r] + 
            64*G[l0[1], l0[2], le[2], r] - 64*G[l0[1], l0[2], le[3], r] + 
            64*G[l0[1], l0[2], le[4], r] - 64*G[l0[1], le[1], l0[2], r] + 
            64*G[l0[1], le[2], l0[2], r] - 64*G[l0[1], le[3], l0[2], r] + 
            64*G[l0[1], le[4], l0[2], r] - 96*G[l0[2], l0[1], le[1], r] + 
            96*G[l0[2], l0[1], le[2], r] - 96*G[l0[2], l0[1], le[3], r] + 
            96*G[l0[2], l0[1], le[4], r] + 32*G[l0[2], l0[2], le[1], r] - 
            32*G[l0[2], l0[2], le[2], r] + 32*G[l0[2], l0[2], le[3], r] - 
            32*G[l0[2], l0[2], le[4], r] - 96*G[l0[2], l0[3], le[1], r] + 
            96*G[l0[2], l0[3], le[2], r] - 96*G[l0[2], l0[3], le[3], r] + 
            96*G[l0[2], l0[3], le[4], r] + 16*G[l0[2], le[1], le[1], r] - 
            48*G[l0[2], le[1], le[2], r] + 48*G[l0[2], le[1], le[3], r] - 
            16*G[l0[2], le[1], le[4], r] + 48*G[l0[2], le[2], le[1], r] - 
            16*G[l0[2], le[2], le[2], r] + 16*G[l0[2], le[2], le[3], r] - 
            48*G[l0[2], le[2], le[4], r] + 48*G[l0[2], le[3], le[1], r] - 
            16*G[l0[2], le[3], le[2], r] + 16*G[l0[2], le[3], le[3], r] - 
            48*G[l0[2], le[3], le[4], r] + 16*G[l0[2], le[4], le[1], r] - 
            48*G[l0[2], le[4], le[2], r] + 48*G[l0[2], le[4], le[3], r] - 
            16*G[l0[2], le[4], le[4], r] - 64*G[l0[3], l0[2], le[1], r] + 
            64*G[l0[3], l0[2], le[2], r] - 64*G[l0[3], l0[2], le[3], r] + 
            64*G[l0[3], l0[2], le[4], r] - 64*G[l0[3], le[1], l0[2], r] + 
            64*G[l0[3], le[2], l0[2], r] - 64*G[l0[3], le[3], l0[2], r] + 
            64*G[l0[3], le[4], l0[2], r] + 32*G[le[1], l0[1], l0[2], r] - 
            32*G[le[1], l0[2], l0[2], r] + 16*G[le[1], l0[2], le[1], r] - 
            48*G[le[1], l0[2], le[2], r] + 48*G[le[1], l0[2], le[3], r] - 
            16*G[le[1], l0[2], le[4], r] + 32*G[le[1], l0[3], l0[2], r] + 
            16*G[le[1], le[1], l0[2], r] - 48*G[le[1], le[2], l0[2], r] + 
            48*G[le[1], le[3], l0[2], r] - 16*G[le[1], le[4], l0[2], r] - 
            32*G[le[2], l0[1], l0[2], r] + 32*G[le[2], l0[2], l0[2], r] + 
            48*G[le[2], l0[2], le[1], r] - 16*G[le[2], l0[2], le[2], r] + 
            16*G[le[2], l0[2], le[3], r] - 48*G[le[2], l0[2], le[4], r] - 
            32*G[le[2], l0[3], l0[2], r] + 48*G[le[2], le[1], l0[2], r] - 
            16*G[le[2], le[2], l0[2], r] + 16*G[le[2], le[3], l0[2], r] - 
            48*G[le[2], le[4], l0[2], r] + 32*G[le[3], l0[1], l0[2], r] - 
            32*G[le[3], l0[2], l0[2], r] + 48*G[le[3], l0[2], le[1], r] - 
            16*G[le[3], l0[2], le[2], r] + 16*G[le[3], l0[2], le[3], r] - 
            48*G[le[3], l0[2], le[4], r] + 32*G[le[3], l0[3], l0[2], r] + 
            48*G[le[3], le[1], l0[2], r] - 16*G[le[3], le[2], l0[2], r] + 
            16*G[le[3], le[3], l0[2], r] - 48*G[le[3], le[4], l0[2], r] - 
            32*G[le[4], l0[1], l0[2], r] + 32*G[le[4], l0[2], l0[2], r] + 
            16*G[le[4], l0[2], le[1], r] - 48*G[le[4], l0[2], le[2], r] + 
            48*G[le[4], l0[2], le[3], r] - 16*G[le[4], l0[2], le[4], r] - 
            32*G[le[4], l0[3], l0[2], r] + 16*G[le[4], le[1], l0[2], r] - 
            48*G[le[4], le[2], l0[2], r] + 48*G[le[4], le[3], l0[2], r] - 
            16*G[le[4], le[4], l0[2], r]) - 8*G[l0[2], t]*
           (32*G[l0[1], l0[2], le[1], r] - 32*G[l0[1], l0[2], le[2], r] - 
            32*G[l0[1], l0[2], le[3], r] + 32*G[l0[1], l0[2], le[4], r] + 
            32*G[l0[1], le[1], l0[2], r] - 32*G[l0[1], le[2], l0[2], r] - 
            32*G[l0[1], le[3], l0[2], r] + 32*G[l0[1], le[4], l0[2], r] + 
            48*G[l0[2], l0[1], le[1], r] - 48*G[l0[2], l0[1], le[2], r] - 
            48*G[l0[2], l0[1], le[3], r] + 48*G[l0[2], l0[1], le[4], r] - 
            16*G[l0[2], l0[2], le[1], r] + 16*G[l0[2], l0[2], le[2], r] + 
            16*G[l0[2], l0[2], le[3], r] - 16*G[l0[2], l0[2], le[4], r] + 
            48*G[l0[2], l0[3], le[1], r] - 48*G[l0[2], l0[3], le[2], r] - 
            48*G[l0[2], l0[3], le[3], r] + 48*G[l0[2], l0[3], le[4], r] - 
            16*G[l0[2], le[1], l0[2], r] - 8*G[l0[2], le[1], le[1], r] + 
            24*G[l0[2], le[1], le[2], r] + 24*G[l0[2], le[1], le[3], r] - 
            8*G[l0[2], le[1], le[4], r] + 16*G[l0[2], le[2], l0[2], r] - 
            24*G[l0[2], le[2], le[1], r] + 8*G[l0[2], le[2], le[2], r] + 
            8*G[l0[2], le[2], le[3], r] - 24*G[l0[2], le[2], le[4], r] + 
            16*G[l0[2], le[3], l0[2], r] - 24*G[l0[2], le[3], le[1], r] + 
            8*G[l0[2], le[3], le[2], r] + 8*G[l0[2], le[3], le[3], r] - 
            24*G[l0[2], le[3], le[4], r] - 16*G[l0[2], le[4], l0[2], r] - 
            8*G[l0[2], le[4], le[1], r] + 24*G[l0[2], le[4], le[2], r] + 
            24*G[l0[2], le[4], le[3], r] - 8*G[l0[2], le[4], le[4], r] + 
            32*G[l0[3], l0[2], le[1], r] - 32*G[l0[3], l0[2], le[2], r] - 
            32*G[l0[3], l0[2], le[3], r] + 32*G[l0[3], l0[2], le[4], r] + 
            32*G[l0[3], le[1], l0[2], r] - 32*G[l0[3], le[2], l0[2], r] - 
            32*G[l0[3], le[3], l0[2], r] + 32*G[l0[3], le[4], l0[2], r] - 
            16*G[le[1], l0[1], l0[2], r] - 16*G[le[1], l0[2], l0[2], r] - 
            8*G[le[1], l0[2], le[1], r] + 24*G[le[1], l0[2], le[2], r] + 
            24*G[le[1], l0[2], le[3], r] - 8*G[le[1], l0[2], le[4], r] - 
            16*G[le[1], l0[3], l0[2], r] - 8*G[le[1], le[1], l0[2], r] + 
            24*G[le[1], le[2], l0[2], r] + 24*G[le[1], le[3], l0[2], r] - 
            8*G[le[1], le[4], l0[2], r] + 16*G[le[2], l0[1], l0[2], r] + 
            16*G[le[2], l0[2], l0[2], r] - 24*G[le[2], l0[2], le[1], r] + 
            8*G[le[2], l0[2], le[2], r] + 8*G[le[2], l0[2], le[3], r] - 
            24*G[le[2], l0[2], le[4], r] + 16*G[le[2], l0[3], l0[2], r] - 
            24*G[le[2], le[1], l0[2], r] + 8*G[le[2], le[2], l0[2], r] + 
            8*G[le[2], le[3], l0[2], r] - 24*G[le[2], le[4], l0[2], r] + 
            16*G[le[3], l0[1], l0[2], r] + 16*G[le[3], l0[2], l0[2], r] - 
            24*G[le[3], l0[2], le[1], r] + 8*G[le[3], l0[2], le[2], r] + 
            8*G[le[3], l0[2], le[3], r] - 24*G[le[3], l0[2], le[4], r] + 
            16*G[le[3], l0[3], l0[2], r] - 24*G[le[3], le[1], l0[2], r] + 
            8*G[le[3], le[2], l0[2], r] + 8*G[le[3], le[3], l0[2], r] - 
            24*G[le[3], le[4], l0[2], r] - 16*G[le[4], l0[1], l0[2], r] - 
            16*G[le[4], l0[2], l0[2], r] - 8*G[le[4], l0[2], le[1], r] + 
            24*G[le[4], l0[2], le[2], r] + 24*G[le[4], l0[2], le[3], r] - 
            8*G[le[4], l0[2], le[4], r] - 16*G[le[4], l0[3], l0[2], r] - 
            8*G[le[4], le[1], l0[2], r] + 24*G[le[4], le[2], l0[2], r] + 
            24*G[le[4], le[3], l0[2], r] - 8*G[le[4], le[4], l0[2], r]) - 
          8*(-128*G[l0[1], l0[1], l0[2], l0[2], r] - 
            64*G[l0[1], l0[2], l0[1], l0[2], r] - 64*G[l0[1], l0[2], l0[3], 
              l0[2], r] + 32*G[l0[1], l0[2], le[1], l0[2], r] + 
            32*G[l0[1], l0[2], le[2], l0[2], r] + 32*G[l0[1], l0[2], le[3], 
              l0[2], r] + 32*G[l0[1], l0[2], le[4], l0[2], r] - 
            128*G[l0[1], l0[3], l0[2], l0[2], r] + 64*G[l0[1], le[1], l0[2], 
              l0[2], r] + 64*G[l0[1], le[2], l0[2], l0[2], r] + 
            64*G[l0[1], le[3], l0[2], l0[2], r] + 64*G[l0[1], le[4], l0[2], 
              l0[2], r] - 160*G[l0[2], l0[1], l0[1], l0[2], r] + 
            64*G[l0[2], l0[1], l0[2], l0[2], r] - 160*G[l0[2], l0[1], l0[3], 
              l0[2], r] + 48*G[l0[2], l0[1], le[1], l0[2], r] + 
            48*G[l0[2], l0[1], le[2], l0[2], r] + 48*G[l0[2], l0[1], le[3], 
              l0[2], r] + 48*G[l0[2], l0[1], le[4], l0[2], r] + 
            64*G[l0[2], l0[2], l0[1], l0[2], r] - 32*G[l0[2], l0[2], l0[2], 
              l0[2], r] + 64*G[l0[2], l0[2], l0[3], l0[2], r] - 
            16*G[l0[2], l0[2], le[1], l0[2], r] - 16*G[l0[2], l0[2], le[2], 
              l0[2], r] - 16*G[l0[2], l0[2], le[3], l0[2], r] - 
            16*G[l0[2], l0[2], le[4], l0[2], r] - 160*G[l0[2], l0[3], l0[1], 
              l0[2], r] + 64*G[l0[2], l0[3], l0[2], l0[2], r] - 
            160*G[l0[2], l0[3], l0[3], l0[2], r] + 48*G[l0[2], l0[3], le[1], 
              l0[2], r] + 48*G[l0[2], l0[3], le[2], l0[2], r] + 
            48*G[l0[2], l0[3], le[3], l0[2], r] + 48*G[l0[2], l0[3], le[4], 
              l0[2], r] + 48*G[l0[2], le[1], l0[1], l0[2], r] - 
            16*G[l0[2], le[1], l0[2], l0[2], r] + 48*G[l0[2], le[1], l0[3], 
              l0[2], r] - 8*G[l0[2], le[1], le[1], l0[2], r] - 
            24*G[l0[2], le[1], le[2], l0[2], r] - 24*G[l0[2], le[1], le[3], 
              l0[2], r] - 8*G[l0[2], le[1], le[4], l0[2], r] + 
            48*G[l0[2], le[2], l0[1], l0[2], r] - 16*G[l0[2], le[2], l0[2], 
              l0[2], r] + 48*G[l0[2], le[2], l0[3], l0[2], r] - 
            24*G[l0[2], le[2], le[1], l0[2], r] - 8*G[l0[2], le[2], le[2], 
              l0[2], r] - 8*G[l0[2], le[2], le[3], l0[2], r] - 
            24*G[l0[2], le[2], le[4], l0[2], r] + 48*G[l0[2], le[3], l0[1], 
              l0[2], r] - 16*G[l0[2], le[3], l0[2], l0[2], r] + 
            48*G[l0[2], le[3], l0[3], l0[2], r] - 24*G[l0[2], le[3], le[1], 
              l0[2], r] - 8*G[l0[2], le[3], le[2], l0[2], r] - 
            8*G[l0[2], le[3], le[3], l0[2], r] - 24*G[l0[2], le[3], le[4], 
              l0[2], r] + 48*G[l0[2], le[4], l0[1], l0[2], r] - 
            16*G[l0[2], le[4], l0[2], l0[2], r] + 48*G[l0[2], le[4], l0[3], 
              l0[2], r] - 8*G[l0[2], le[4], le[1], l0[2], r] - 
            24*G[l0[2], le[4], le[2], l0[2], r] - 24*G[l0[2], le[4], le[3], 
              l0[2], r] - 8*G[l0[2], le[4], le[4], l0[2], r] - 
            128*G[l0[3], l0[1], l0[2], l0[2], r] - 64*G[l0[3], l0[2], l0[1], 
              l0[2], r] - 64*G[l0[3], l0[2], l0[3], l0[2], r] + 
            32*G[l0[3], l0[2], le[1], l0[2], r] + 32*G[l0[3], l0[2], le[2], 
              l0[2], r] + 32*G[l0[3], l0[2], le[3], l0[2], r] + 
            32*G[l0[3], l0[2], le[4], l0[2], r] - 128*G[l0[3], l0[3], l0[2], 
              l0[2], r] + 64*G[l0[3], le[1], l0[2], l0[2], r] + 
            64*G[l0[3], le[2], l0[2], l0[2], r] + 64*G[l0[3], le[3], l0[2], 
              l0[2], r] + 64*G[l0[3], le[4], l0[2], l0[2], r] + 
            64*G[le[1], l0[1], l0[2], l0[2], r] + 32*G[le[1], l0[2], l0[1], 
              l0[2], r] + 32*G[le[1], l0[2], l0[3], l0[2], r] - 
            8*G[le[1], l0[2], le[1], l0[2], r] - 24*G[le[1], l0[2], le[2], 
              l0[2], r] - 24*G[le[1], l0[2], le[3], l0[2], r] - 
            8*G[le[1], l0[2], le[4], l0[2], r] + 64*G[le[1], l0[3], l0[2], 
              l0[2], r] - 16*G[le[1], le[1], l0[2], l0[2], r] - 
            48*G[le[1], le[2], l0[2], l0[2], r] - 48*G[le[1], le[3], l0[2], 
              l0[2], r] - 16*G[le[1], le[4], l0[2], l0[2], r] + 
            64*G[le[2], l0[1], l0[2], l0[2], r] + 32*G[le[2], l0[2], l0[1], 
              l0[2], r] + 32*G[le[2], l0[2], l0[3], l0[2], r] - 
            24*G[le[2], l0[2], le[1], l0[2], r] - 8*G[le[2], l0[2], le[2], 
              l0[2], r] - 8*G[le[2], l0[2], le[3], l0[2], r] - 
            24*G[le[2], l0[2], le[4], l0[2], r] + 64*G[le[2], l0[3], l0[2], 
              l0[2], r] - 48*G[le[2], le[1], l0[2], l0[2], r] - 
            16*G[le[2], le[2], l0[2], l0[2], r] - 16*G[le[2], le[3], l0[2], 
              l0[2], r] - 48*G[le[2], le[4], l0[2], l0[2], r] + 
            64*G[le[3], l0[1], l0[2], l0[2], r] + 32*G[le[3], l0[2], l0[1], 
              l0[2], r] + 32*G[le[3], l0[2], l0[3], l0[2], r] - 
            24*G[le[3], l0[2], le[1], l0[2], r] - 8*G[le[3], l0[2], le[2], 
              l0[2], r] - 8*G[le[3], l0[2], le[3], l0[2], r] - 
            24*G[le[3], l0[2], le[4], l0[2], r] + 64*G[le[3], l0[3], l0[2], 
              l0[2], r] - 48*G[le[3], le[1], l0[2], l0[2], r] - 
            16*G[le[3], le[2], l0[2], l0[2], r] - 16*G[le[3], le[3], l0[2], 
              l0[2], r] - 48*G[le[3], le[4], l0[2], l0[2], r] + 
            64*G[le[4], l0[1], l0[2], l0[2], r] + 32*G[le[4], l0[2], l0[1], 
              l0[2], r] + 32*G[le[4], l0[2], l0[3], l0[2], r] - 
            8*G[le[4], l0[2], le[1], l0[2], r] - 24*G[le[4], l0[2], le[2], 
              l0[2], r] - 24*G[le[4], l0[2], le[3], l0[2], r] - 
            8*G[le[4], l0[2], le[4], l0[2], r] + 64*G[le[4], l0[3], l0[2], 
              l0[2], r] - 16*G[le[4], le[1], l0[2], l0[2], r] - 
            48*G[le[4], le[2], l0[2], l0[2], r] - 48*G[le[4], le[3], l0[2], 
              l0[2], r] - 16*G[le[4], le[4], l0[2], l0[2], r]) - 
          64*Pi^2*G[l0[2], r]*Log[2]))/(-1 + x^2))/16 + 
     (-64*(4/(-1 + x^2) + (12*x^2)/(-1 + x^2) - (8*(1 + x^2))/(-1 + x^2))*
        G[l0[2], l0[2], r] - ((-4*x^2)/(-1 + x^2) + (2*(1 + x^2))/(-1 + x^2))*
        (-32*Pi^2*G[l0[2], r] - 8*G[l0[2], u]*(-8*G[l0[2], le[1], r] + 
           8*G[l0[2], le[2], r] - 8*G[l0[2], le[3], r] + 
           8*G[l0[2], le[4], r] - 8*G[le[1], l0[2], r] + 
           8*G[le[2], l0[2], r] - 8*G[le[3], l0[2], r] + 
           8*G[le[4], l0[2], r]) + 4*G[l0[2], t]*(16*G[l0[2], le[1], r] - 
           16*G[l0[2], le[2], r] - 16*G[l0[2], le[3], r] + 
           16*G[l0[2], le[4], r] + 16*G[le[1], l0[2], r] - 
           16*G[le[2], l0[2], r] - 16*G[le[3], l0[2], r] + 
           16*G[le[4], l0[2], r]) - 8*(32*G[l0[1], l0[2], l0[2], r] + 
           16*G[l0[2], l0[1], l0[2], r] + 16*G[l0[2], l0[3], l0[2], r] - 
           8*G[l0[2], le[1], l0[2], r] - 8*G[l0[2], le[2], l0[2], r] - 
           8*G[l0[2], le[3], l0[2], r] - 8*G[l0[2], le[4], l0[2], r] + 
           32*G[l0[3], l0[2], l0[2], r] - 16*G[le[1], l0[2], l0[2], r] - 
           16*G[le[2], l0[2], l0[2], r] - 16*G[le[3], l0[2], l0[2], r] - 
           16*G[le[4], l0[2], l0[2], r])) - 
       (x^2*(16*Pi^2*G[l0[2], t]*(-4*G[le[1], r] + 4*G[le[2], r] + 
            4*G[le[3], r] - 4*G[le[4], r]) + 8*Pi^2*G[l0[2], u]*
           (-8*G[le[1], r] + 8*G[le[2], r] - 8*G[le[3], r] + 8*G[le[4], r]) - 
          8*G[l0[2], l0[2], r]*((44*Pi^2)/3 - 64*G[l0[2], l0[2], t]) + 
          8*Pi^2*(16*G[l0[1], l0[2], r] - 8*G[l0[2], l0[1], r] + 
            8*G[l0[2], l0[2], r] - 8*G[l0[2], l0[3], r] + 
            16*G[l0[3], l0[2], r] - 8*G[le[1], l0[2], r] - 
            8*G[le[2], l0[2], r] - 8*G[le[3], l0[2], r] - 
            8*G[le[4], l0[2], r]) - 8*(-G[l0[1], l0[2], t] + 
            G[l0[2], l0[2], t] - G[l0[3], l0[2], t])*(16*G[l0[2], le[1], r] - 
            16*G[l0[2], le[2], r] - 16*G[l0[2], le[3], r] + 
            16*G[l0[2], le[4], r] + 16*G[le[1], l0[2], r] - 
            16*G[le[2], l0[2], r] - 16*G[le[3], l0[2], r] + 
            16*G[le[4], l0[2], r]) + (-8*G[l0[2], le[1], r] + 
            8*G[l0[2], le[2], r] - 8*G[l0[2], le[3], r] + 
            8*G[l0[2], le[4], r] - 8*G[le[1], l0[2], r] + 
            8*G[le[2], l0[2], r] - 8*G[le[3], l0[2], r] + 
            8*G[le[4], l0[2], r])*(4*G[l0[2], t]*(4*G[le[17], u] - 
              4*G[le[18], u]) - 8*(6*G[l0[1], l0[2], u] - 4*G[l0[2], l0[2], 
                u] + 6*G[l0[3], l0[2], u] - 2*G[le[17], l0[2], u] - 
              2*G[le[18], l0[2], u])) - 8*G[l0[2], u]*
           (32*G[l0[1], l0[2], le[1], r] - 32*G[l0[1], l0[2], le[2], r] + 
            32*G[l0[1], l0[2], le[3], r] - 32*G[l0[1], l0[2], le[4], r] + 
            32*G[l0[1], le[1], l0[2], r] - 32*G[l0[1], le[2], l0[2], r] + 
            32*G[l0[1], le[3], l0[2], r] - 32*G[l0[1], le[4], l0[2], r] + 
            48*G[l0[2], l0[1], le[1], r] - 48*G[l0[2], l0[1], le[2], r] + 
            48*G[l0[2], l0[1], le[3], r] - 48*G[l0[2], l0[1], le[4], r] - 
            16*G[l0[2], l0[2], le[1], r] + 16*G[l0[2], l0[2], le[2], r] - 
            16*G[l0[2], l0[2], le[3], r] + 16*G[l0[2], l0[2], le[4], r] + 
            48*G[l0[2], l0[3], le[1], r] - 48*G[l0[2], l0[3], le[2], r] + 
            48*G[l0[2], l0[3], le[3], r] - 48*G[l0[2], l0[3], le[4], r] - 
            16*G[l0[2], le[1], l0[2], r] - 8*G[l0[2], le[1], le[1], r] + 
            24*G[l0[2], le[1], le[2], r] - 8*G[l0[2], le[1], le[3], r] + 
            24*G[l0[2], le[1], le[4], r] + 16*G[l0[2], le[2], l0[2], r] - 
            24*G[l0[2], le[2], le[1], r] + 8*G[l0[2], le[2], le[2], r] - 
            24*G[l0[2], le[2], le[3], r] + 8*G[l0[2], le[2], le[4], r] - 
            16*G[l0[2], le[3], l0[2], r] - 8*G[l0[2], le[3], le[1], r] + 
            24*G[l0[2], le[3], le[2], r] - 8*G[l0[2], le[3], le[3], r] + 
            24*G[l0[2], le[3], le[4], r] + 16*G[l0[2], le[4], l0[2], r] - 
            24*G[l0[2], le[4], le[1], r] + 8*G[l0[2], le[4], le[2], r] - 
            24*G[l0[2], le[4], le[3], r] + 8*G[l0[2], le[4], le[4], r] + 
            32*G[l0[3], l0[2], le[1], r] - 32*G[l0[3], l0[2], le[2], r] + 
            32*G[l0[3], l0[2], le[3], r] - 32*G[l0[3], l0[2], le[4], r] + 
            32*G[l0[3], le[1], l0[2], r] - 32*G[l0[3], le[2], l0[2], r] + 
            32*G[l0[3], le[3], l0[2], r] - 32*G[l0[3], le[4], l0[2], r] - 
            16*G[le[1], l0[1], l0[2], r] - 16*G[le[1], l0[2], l0[2], r] - 
            8*G[le[1], l0[2], le[1], r] + 24*G[le[1], l0[2], le[2], r] - 
            8*G[le[1], l0[2], le[3], r] + 24*G[le[1], l0[2], le[4], r] - 
            16*G[le[1], l0[3], l0[2], r] - 8*G[le[1], le[1], l0[2], r] + 
            24*G[le[1], le[2], l0[2], r] - 8*G[le[1], le[3], l0[2], r] + 
            24*G[le[1], le[4], l0[2], r] + 16*G[le[2], l0[1], l0[2], r] + 
            16*G[le[2], l0[2], l0[2], r] - 24*G[le[2], l0[2], le[1], r] + 
            8*G[le[2], l0[2], le[2], r] - 24*G[le[2], l0[2], le[3], r] + 
            8*G[le[2], l0[2], le[4], r] + 16*G[le[2], l0[3], l0[2], r] - 
            24*G[le[2], le[1], l0[2], r] + 8*G[le[2], le[2], l0[2], r] - 
            24*G[le[2], le[3], l0[2], r] + 8*G[le[2], le[4], l0[2], r] - 
            16*G[le[3], l0[1], l0[2], r] - 16*G[le[3], l0[2], l0[2], r] - 
            8*G[le[3], l0[2], le[1], r] + 24*G[le[3], l0[2], le[2], r] - 
            8*G[le[3], l0[2], le[3], r] + 24*G[le[3], l0[2], le[4], r] - 
            16*G[le[3], l0[3], l0[2], r] - 8*G[le[3], le[1], l0[2], r] + 
            24*G[le[3], le[2], l0[2], r] - 8*G[le[3], le[3], l0[2], r] + 
            24*G[le[3], le[4], l0[2], r] + 16*G[le[4], l0[1], l0[2], r] + 
            16*G[le[4], l0[2], l0[2], r] - 24*G[le[4], l0[2], le[1], r] + 
            8*G[le[4], l0[2], le[2], r] - 24*G[le[4], l0[2], le[3], r] + 
            8*G[le[4], l0[2], le[4], r] + 16*G[le[4], l0[3], l0[2], r] - 
            24*G[le[4], le[1], l0[2], r] + 8*G[le[4], le[2], l0[2], r] - 
            24*G[le[4], le[3], l0[2], r] + 8*G[le[4], le[4], l0[2], r]) + 
          4*G[l0[2], t]*(-64*G[l0[1], l0[2], le[1], r] + 
            64*G[l0[1], l0[2], le[2], r] + 64*G[l0[1], l0[2], le[3], r] - 
            64*G[l0[1], l0[2], le[4], r] - 64*G[l0[1], le[1], l0[2], r] + 
            64*G[l0[1], le[2], l0[2], r] + 64*G[l0[1], le[3], l0[2], r] - 
            64*G[l0[1], le[4], l0[2], r] - 96*G[l0[2], l0[1], le[1], r] + 
            96*G[l0[2], l0[1], le[2], r] + 96*G[l0[2], l0[1], le[3], r] - 
            96*G[l0[2], l0[1], le[4], r] + 32*G[l0[2], l0[2], le[1], r] - 
            32*G[l0[2], l0[2], le[2], r] - 32*G[l0[2], l0[2], le[3], r] + 
            32*G[l0[2], l0[2], le[4], r] - 96*G[l0[2], l0[3], le[1], r] + 
            96*G[l0[2], l0[3], le[2], r] + 96*G[l0[2], l0[3], le[3], r] - 
            96*G[l0[2], l0[3], le[4], r] + 16*G[l0[2], le[1], le[1], r] - 
            48*G[l0[2], le[1], le[2], r] - 16*G[l0[2], le[1], le[3], r] + 
            48*G[l0[2], le[1], le[4], r] + 48*G[l0[2], le[2], le[1], r] - 
            16*G[l0[2], le[2], le[2], r] - 48*G[l0[2], le[2], le[3], r] + 
            16*G[l0[2], le[2], le[4], r] + 16*G[l0[2], le[3], le[1], r] - 
            48*G[l0[2], le[3], le[2], r] - 16*G[l0[2], le[3], le[3], r] + 
            48*G[l0[2], le[3], le[4], r] + 48*G[l0[2], le[4], le[1], r] - 
            16*G[l0[2], le[4], le[2], r] - 48*G[l0[2], le[4], le[3], r] + 
            16*G[l0[2], le[4], le[4], r] - 64*G[l0[3], l0[2], le[1], r] + 
            64*G[l0[3], l0[2], le[2], r] + 64*G[l0[3], l0[2], le[3], r] - 
            64*G[l0[3], l0[2], le[4], r] - 64*G[l0[3], le[1], l0[2], r] + 
            64*G[l0[3], le[2], l0[2], r] + 64*G[l0[3], le[3], l0[2], r] - 
            64*G[l0[3], le[4], l0[2], r] + 32*G[le[1], l0[1], l0[2], r] - 
            32*G[le[1], l0[2], l0[2], r] + 16*G[le[1], l0[2], le[1], r] - 
            48*G[le[1], l0[2], le[2], r] - 16*G[le[1], l0[2], le[3], r] + 
            48*G[le[1], l0[2], le[4], r] + 32*G[le[1], l0[3], l0[2], r] + 
            16*G[le[1], le[1], l0[2], r] - 48*G[le[1], le[2], l0[2], r] - 
            16*G[le[1], le[3], l0[2], r] + 48*G[le[1], le[4], l0[2], r] - 
            32*G[le[2], l0[1], l0[2], r] + 32*G[le[2], l0[2], l0[2], r] + 
            48*G[le[2], l0[2], le[1], r] - 16*G[le[2], l0[2], le[2], r] - 
            48*G[le[2], l0[2], le[3], r] + 16*G[le[2], l0[2], le[4], r] - 
            32*G[le[2], l0[3], l0[2], r] + 48*G[le[2], le[1], l0[2], r] - 
            16*G[le[2], le[2], l0[2], r] - 48*G[le[2], le[3], l0[2], r] + 
            16*G[le[2], le[4], l0[2], r] - 32*G[le[3], l0[1], l0[2], r] + 
            32*G[le[3], l0[2], l0[2], r] + 16*G[le[3], l0[2], le[1], r] - 
            48*G[le[3], l0[2], le[2], r] - 16*G[le[3], l0[2], le[3], r] + 
            48*G[le[3], l0[2], le[4], r] - 32*G[le[3], l0[3], l0[2], r] + 
            16*G[le[3], le[1], l0[2], r] - 48*G[le[3], le[2], l0[2], r] - 
            16*G[le[3], le[3], l0[2], r] + 48*G[le[3], le[4], l0[2], r] + 
            32*G[le[4], l0[1], l0[2], r] - 32*G[le[4], l0[2], l0[2], r] + 
            48*G[le[4], l0[2], le[1], r] - 16*G[le[4], l0[2], le[2], r] - 
            48*G[le[4], l0[2], le[3], r] + 16*G[le[4], l0[2], le[4], r] + 
            32*G[le[4], l0[3], l0[2], r] + 48*G[le[4], le[1], l0[2], r] - 
            16*G[le[4], le[2], l0[2], r] - 48*G[le[4], le[3], l0[2], r] + 
            16*G[le[4], le[4], l0[2], r]) - 
          8*(-128*G[l0[1], l0[1], l0[2], l0[2], r] - 
            64*G[l0[1], l0[2], l0[1], l0[2], r] - 64*G[l0[1], l0[2], l0[3], 
              l0[2], r] + 32*G[l0[1], l0[2], le[1], l0[2], r] + 
            32*G[l0[1], l0[2], le[2], l0[2], r] + 32*G[l0[1], l0[2], le[3], 
              l0[2], r] + 32*G[l0[1], l0[2], le[4], l0[2], r] - 
            128*G[l0[1], l0[3], l0[2], l0[2], r] + 64*G[l0[1], le[1], l0[2], 
              l0[2], r] + 64*G[l0[1], le[2], l0[2], l0[2], r] + 
            64*G[l0[1], le[3], l0[2], l0[2], r] + 64*G[l0[1], le[4], l0[2], 
              l0[2], r] - 160*G[l0[2], l0[1], l0[1], l0[2], r] + 
            64*G[l0[2], l0[1], l0[2], l0[2], r] - 160*G[l0[2], l0[1], l0[3], 
              l0[2], r] + 48*G[l0[2], l0[1], le[1], l0[2], r] + 
            48*G[l0[2], l0[1], le[2], l0[2], r] + 48*G[l0[2], l0[1], le[3], 
              l0[2], r] + 48*G[l0[2], l0[1], le[4], l0[2], r] + 
            64*G[l0[2], l0[2], l0[1], l0[2], r] - 32*G[l0[2], l0[2], l0[2], 
              l0[2], r] + 64*G[l0[2], l0[2], l0[3], l0[2], r] - 
            16*G[l0[2], l0[2], le[1], l0[2], r] - 16*G[l0[2], l0[2], le[2], 
              l0[2], r] - 16*G[l0[2], l0[2], le[3], l0[2], r] - 
            16*G[l0[2], l0[2], le[4], l0[2], r] - 160*G[l0[2], l0[3], l0[1], 
              l0[2], r] + 64*G[l0[2], l0[3], l0[2], l0[2], r] - 
            160*G[l0[2], l0[3], l0[3], l0[2], r] + 48*G[l0[2], l0[3], le[1], 
              l0[2], r] + 48*G[l0[2], l0[3], le[2], l0[2], r] + 
            48*G[l0[2], l0[3], le[3], l0[2], r] + 48*G[l0[2], l0[3], le[4], 
              l0[2], r] + 48*G[l0[2], le[1], l0[1], l0[2], r] - 
            16*G[l0[2], le[1], l0[2], l0[2], r] + 48*G[l0[2], le[1], l0[3], 
              l0[2], r] - 8*G[l0[2], le[1], le[1], l0[2], r] - 
            24*G[l0[2], le[1], le[2], l0[2], r] - 8*G[l0[2], le[1], le[3], 
              l0[2], r] - 24*G[l0[2], le[1], le[4], l0[2], r] + 
            48*G[l0[2], le[2], l0[1], l0[2], r] - 16*G[l0[2], le[2], l0[2], 
              l0[2], r] + 48*G[l0[2], le[2], l0[3], l0[2], r] - 
            24*G[l0[2], le[2], le[1], l0[2], r] - 8*G[l0[2], le[2], le[2], 
              l0[2], r] - 24*G[l0[2], le[2], le[3], l0[2], r] - 
            8*G[l0[2], le[2], le[4], l0[2], r] + 48*G[l0[2], le[3], l0[1], 
              l0[2], r] - 16*G[l0[2], le[3], l0[2], l0[2], r] + 
            48*G[l0[2], le[3], l0[3], l0[2], r] - 8*G[l0[2], le[3], le[1], 
              l0[2], r] - 24*G[l0[2], le[3], le[2], l0[2], r] - 
            8*G[l0[2], le[3], le[3], l0[2], r] - 24*G[l0[2], le[3], le[4], 
              l0[2], r] + 48*G[l0[2], le[4], l0[1], l0[2], r] - 
            16*G[l0[2], le[4], l0[2], l0[2], r] + 48*G[l0[2], le[4], l0[3], 
              l0[2], r] - 24*G[l0[2], le[4], le[1], l0[2], r] - 
            8*G[l0[2], le[4], le[2], l0[2], r] - 24*G[l0[2], le[4], le[3], 
              l0[2], r] - 8*G[l0[2], le[4], le[4], l0[2], r] - 
            128*G[l0[3], l0[1], l0[2], l0[2], r] - 64*G[l0[3], l0[2], l0[1], 
              l0[2], r] - 64*G[l0[3], l0[2], l0[3], l0[2], r] + 
            32*G[l0[3], l0[2], le[1], l0[2], r] + 32*G[l0[3], l0[2], le[2], 
              l0[2], r] + 32*G[l0[3], l0[2], le[3], l0[2], r] + 
            32*G[l0[3], l0[2], le[4], l0[2], r] - 128*G[l0[3], l0[3], l0[2], 
              l0[2], r] + 64*G[l0[3], le[1], l0[2], l0[2], r] + 
            64*G[l0[3], le[2], l0[2], l0[2], r] + 64*G[l0[3], le[3], l0[2], 
              l0[2], r] + 64*G[l0[3], le[4], l0[2], l0[2], r] + 
            64*G[le[1], l0[1], l0[2], l0[2], r] + 32*G[le[1], l0[2], l0[1], 
              l0[2], r] + 32*G[le[1], l0[2], l0[3], l0[2], r] - 
            8*G[le[1], l0[2], le[1], l0[2], r] - 24*G[le[1], l0[2], le[2], 
              l0[2], r] - 8*G[le[1], l0[2], le[3], l0[2], r] - 
            24*G[le[1], l0[2], le[4], l0[2], r] + 64*G[le[1], l0[3], l0[2], 
              l0[2], r] - 16*G[le[1], le[1], l0[2], l0[2], r] - 
            48*G[le[1], le[2], l0[2], l0[2], r] - 16*G[le[1], le[3], l0[2], 
              l0[2], r] - 48*G[le[1], le[4], l0[2], l0[2], r] + 
            64*G[le[2], l0[1], l0[2], l0[2], r] + 32*G[le[2], l0[2], l0[1], 
              l0[2], r] + 32*G[le[2], l0[2], l0[3], l0[2], r] - 
            24*G[le[2], l0[2], le[1], l0[2], r] - 8*G[le[2], l0[2], le[2], 
              l0[2], r] - 24*G[le[2], l0[2], le[3], l0[2], r] - 
            8*G[le[2], l0[2], le[4], l0[2], r] + 64*G[le[2], l0[3], l0[2], 
              l0[2], r] - 48*G[le[2], le[1], l0[2], l0[2], r] - 
            16*G[le[2], le[2], l0[2], l0[2], r] - 48*G[le[2], le[3], l0[2], 
              l0[2], r] - 16*G[le[2], le[4], l0[2], l0[2], r] + 
            64*G[le[3], l0[1], l0[2], l0[2], r] + 32*G[le[3], l0[2], l0[1], 
              l0[2], r] + 32*G[le[3], l0[2], l0[3], l0[2], r] - 
            8*G[le[3], l0[2], le[1], l0[2], r] - 24*G[le[3], l0[2], le[2], 
              l0[2], r] - 8*G[le[3], l0[2], le[3], l0[2], r] - 
            24*G[le[3], l0[2], le[4], l0[2], r] + 64*G[le[3], l0[3], l0[2], 
              l0[2], r] - 16*G[le[3], le[1], l0[2], l0[2], r] - 
            48*G[le[3], le[2], l0[2], l0[2], r] - 16*G[le[3], le[3], l0[2], 
              l0[2], r] - 48*G[le[3], le[4], l0[2], l0[2], r] + 
            64*G[le[4], l0[1], l0[2], l0[2], r] + 32*G[le[4], l0[2], l0[1], 
              l0[2], r] + 32*G[le[4], l0[2], l0[3], l0[2], r] - 
            24*G[le[4], l0[2], le[1], l0[2], r] - 8*G[le[4], l0[2], le[2], 
              l0[2], r] - 24*G[le[4], l0[2], le[3], l0[2], r] - 
            8*G[le[4], l0[2], le[4], l0[2], r] + 64*G[le[4], l0[3], l0[2], 
              l0[2], r] - 48*G[le[4], le[1], l0[2], l0[2], r] - 
            16*G[le[4], le[2], l0[2], l0[2], r] - 48*G[le[4], le[3], l0[2], 
              l0[2], r] - 16*G[le[4], le[4], l0[2], l0[2], r]) - 
          64*Pi^2*G[l0[2], r]*Log[2]))/(-1 + x^2))/16 - 
     (x*(128*G[l0[2], r] + 8*G[l0[2], t]*G[l0[2], u]*(4*G[l0[2], le[1], r] + 
          4*G[l0[2], le[2], r] - 4*G[l0[2], le[3], r] - 
          4*G[l0[2], le[4], r]) + (28*Pi^2*(-2*G[l0[2], l0[2], r] + 
           G[l0[2], le[1], r] + G[l0[2], le[2], r] + G[l0[2], le[3], r] + 
           G[l0[2], le[4], r]))/3 - 128*(G[l0[2], t]*G[le[1], r] + 
          G[l0[2], u]*G[le[1], r] - G[l0[2], t]*G[le[2], r] - 
          G[l0[2], u]*G[le[2], r] - G[l0[2], t]*G[le[3], r] + 
          G[l0[2], u]*G[le[3], r] + G[l0[2], t]*G[le[4], r] - 
          G[l0[2], u]*G[le[4], r] - 3*G[l0[1], l0[2], r] + 
          G[l0[2], l0[2], r] - 3*G[l0[3], l0[2], r] + G[le[1], l0[2], r] + 
          G[le[2], l0[2], r] + G[le[3], l0[2], r] + G[le[4], l0[2], r]) - 
        8*(G[l0[1], l0[2], u] - G[l0[2], l0[2], u] + G[l0[3], l0[2], u])*
         (-4*G[le[1], l0[2], r] + 4*G[le[1], le[3], r] + 
          4*G[le[1], le[4], r] + 4*G[le[2], l0[2], r] - 
          4*G[le[2], le[3], r] - 4*G[le[2], le[4], r] - 
          4*G[le[3], l0[2], r] + 4*G[le[3], le[1], r] + 
          4*G[le[3], le[2], r] + 4*G[le[4], l0[2], r] - 
          4*G[le[4], le[1], r] - 4*G[le[4], le[2], r]) - 
        8*(G[l0[1], l0[2], t] - G[l0[2], l0[2], t] + G[l0[3], l0[2], t])*
         (12*G[l0[1], le[1], r] - 12*G[l0[1], le[2], r] - 
          12*G[l0[1], le[3], r] + 12*G[l0[1], le[4], r] - 
          4*G[l0[2], le[1], r] + 4*G[l0[2], le[2], r] + 
          4*G[l0[2], le[3], r] - 4*G[l0[2], le[4], r] + 
          12*G[l0[3], le[1], r] - 12*G[l0[3], le[2], r] - 
          12*G[l0[3], le[3], r] + 12*G[l0[3], le[4], r] - 
          4*G[le[1], l0[2], r] - 2*G[le[1], le[1], r] + 
          6*G[le[1], le[2], r] + 6*G[le[1], le[3], r] - 
          2*G[le[1], le[4], r] + 4*G[le[2], l0[2], r] - 
          6*G[le[2], le[1], r] + 2*G[le[2], le[2], r] + 
          2*G[le[2], le[3], r] - 6*G[le[2], le[4], r] + 
          4*G[le[3], l0[2], r] - 6*G[le[3], le[1], r] + 
          2*G[le[3], le[2], r] + 2*G[le[3], le[3], r] - 
          6*G[le[3], le[4], r] - 4*G[le[4], l0[2], r] - 
          2*G[le[4], le[1], r] + 6*G[le[4], le[2], r] + 
          6*G[le[4], le[3], r] - 2*G[le[4], le[4], r]) - 
        (24*G[l0[1], le[1], r] - 24*G[l0[1], le[2], r] + 
          24*G[l0[1], le[3], r] - 24*G[l0[1], le[4], r] - 
          8*G[l0[2], le[1], r] + 8*G[l0[2], le[2], r] - 
          8*G[l0[2], le[3], r] + 8*G[l0[2], le[4], r] + 
          24*G[l0[3], le[1], r] - 24*G[l0[3], le[2], r] + 
          24*G[l0[3], le[3], r] - 24*G[l0[3], le[4], r] - 
          4*G[le[1], le[1], r] + 12*G[le[1], le[2], r] - 
          12*G[le[1], le[3], r] + 4*G[le[1], le[4], r] - 
          12*G[le[2], le[1], r] + 4*G[le[2], le[2], r] - 
          4*G[le[2], le[3], r] + 12*G[le[2], le[4], r] - 
          12*G[le[3], le[1], r] + 4*G[le[3], le[2], r] - 
          4*G[le[3], le[3], r] + 12*G[le[3], le[4], r] - 
          4*G[le[4], le[1], r] + 12*G[le[4], le[2], r] - 
          12*G[le[4], le[3], r] + 4*G[le[4], le[4], r])*
         (((8*(4*G[l0[1], t] - 2*G[l0[2], t]) + 8*(-4*G[l0[1], t] + 2*
                G[l0[2], t]))*G[l0[2], u])/4 + 2*G[l0[2], t]*
           (-2*G[le[17], u] + 2*G[le[18], u]) + 8*(G[l0[1], l0[2], u]/2 - 
            G[l0[2], l0[2], u] + G[l0[2], le[17], u]/2 + G[l0[2], le[18], u]/
             2 + G[l0[3], l0[2], u]/2) + 8*((3*G[l0[1], l0[2], u])/2 - 
            G[l0[2], l0[2], u]/2 - G[l0[2], le[17], u]/2 - 
            G[l0[2], le[18], u]/2 + (3*G[l0[3], l0[2], u])/2 - 
            G[le[17], l0[2], u]/2 - G[le[18], l0[2], u]/2)) - 
        (24*G[l0[1], le[1], r] - 24*G[l0[1], le[2], r] - 
          24*G[l0[1], le[3], r] + 24*G[l0[1], le[4], r] - 
          8*G[l0[2], le[1], r] + 8*G[l0[2], le[2], r] + 
          8*G[l0[2], le[3], r] - 8*G[l0[2], le[4], r] + 
          24*G[l0[3], le[1], r] - 24*G[l0[3], le[2], r] - 
          24*G[l0[3], le[3], r] + 24*G[l0[3], le[4], r] - 
          4*G[le[1], le[1], r] + 12*G[le[1], le[2], r] + 
          4*G[le[1], le[3], r] - 12*G[le[1], le[4], r] - 
          12*G[le[2], le[1], r] + 4*G[le[2], le[2], r] + 
          12*G[le[2], le[3], r] - 4*G[le[2], le[4], r] - 
          4*G[le[3], le[1], r] + 12*G[le[3], le[2], r] + 
          4*G[le[3], le[3], r] - 12*G[le[3], le[4], r] - 
          12*G[le[4], le[1], r] + 4*G[le[4], le[2], r] + 
          12*G[le[4], le[3], r] - 4*G[le[4], le[4], r])*
         (4*G[l0[2], t]*(G[l0[2], u] - G[le[17], u] - G[le[18], u]) + 
          8*(G[l0[1], l0[2], t]/2 + G[l0[2], l0[1], t] - G[l0[2], l0[2], t] + 
            G[l0[3], l0[2], t]/2) + 8*(-G[l0[2], l0[1], t] + 
            G[l0[3], l0[2], t]) + 8*(-1/2*G[le[17], l0[2], u] + 
            G[le[18], l0[2], u]/2)) - (6*G[l0[1], l0[2], r] - 
          G[l0[2], le[1], r] - G[l0[2], le[2], r] - G[l0[2], le[3], r] - 
          G[l0[2], le[4], r] + 6*G[l0[3], l0[2], r] - 2*G[le[1], l0[2], r] - 
          2*G[le[2], l0[2], r] - 2*G[le[3], l0[2], r] - 2*G[le[4], l0[2], r])*
         ((-28*Pi^2)/3 + (8*(4*G[l0[1], t] - 2*G[l0[2], t]) + 
            8*(-4*G[l0[1], t] + 2*G[l0[2], t]))*(-2*G[l0[2], u] + 
            2*G[le[17], u] + 2*G[le[18], u]) + 8*(-16*G[l0[1], l0[1], t] + 
            8*G[l0[1], l0[2], t] + 8*G[l0[2], l0[1], t] - 
            4*G[l0[2], l0[2], t]) + 8*(16*G[l0[1], l0[1], t] - 
            8*G[l0[1], l0[2], t] - 8*G[l0[2], l0[1], t] + 
            8*G[l0[2], l0[2], t]) + 8*(-4*G[l0[2], l0[2], u] + 
            4*G[l0[2], le[17], u] + 4*G[l0[2], le[18], u] + 
            4*G[le[17], l0[2], u] - 4*G[le[17], le[17], u] - 
            4*G[le[17], le[18], u] + 4*G[le[18], l0[2], u] - 
            4*G[le[18], le[17], u] - 4*G[le[18], le[18], u]) + 
          8*(8*G[l0[2], l0[2], u] - 4*G[l0[2], le[17], u] - 
            4*G[l0[2], le[18], u] - 4*G[le[17], l0[2], u] + 
            4*G[le[17], le[17], u] + 4*G[le[17], le[18], u] - 
            4*G[le[18], l0[2], u] + 4*G[le[18], le[17], u] + 
            4*G[le[18], le[18], u])) - (-2*G[le[1], r] + 2*G[le[2], r] + 
          2*G[le[3], r] - 2*G[le[4], r])*((-14*Pi^2*G[l0[2], t])/3 + 
          8*(2*G[l0[1], l0[1], l0[2], t] - 2*G[l0[1], l0[2], l0[2], t] + 
            2*G[l0[1], l0[3], l0[2], t] - 2*G[l0[2], l0[1], l0[2], t] + 
            2*G[l0[2], l0[2], l0[2], t] - 2*G[l0[2], l0[3], l0[2], t] + 
            2*G[l0[3], l0[1], l0[2], t] - 2*G[l0[3], l0[2], l0[2], t] + 
            2*G[l0[3], l0[3], l0[2], t])) - 
        4*(8*(-2*G[le[1], r] + 2*G[le[2], r] + 2*G[le[3], r] - 2*G[le[4], r])*
           (G[l0[1], l0[2], t] - G[l0[2], l0[2], t] + G[l0[3], l0[2], t]) + 
          (8*(4*G[l0[1], t] - 2*G[l0[2], t]) + 8*(-4*G[l0[1], t] + 
              2*G[l0[2], t]) + 8*(2*G[l0[2], u] - 2*G[le[17], u] - 
              2*G[le[18], u]) + 8*(-2*G[l0[2], u] + 2*G[le[17], u] + 
              2*G[le[18], u]))*(6*G[l0[1], l0[2], r] - G[l0[2], le[1], r] - 
            G[l0[2], le[2], r] - G[l0[2], le[3], r] - G[l0[2], le[4], r] + 
            6*G[l0[3], l0[2], r] - 2*G[le[1], l0[2], r] - 
            2*G[le[2], l0[2], r] - 2*G[le[3], l0[2], r] - 
            2*G[le[4], l0[2], r]) + 4*G[l0[2], u]*(-4*G[le[1], l0[2], r] + 
            4*G[le[1], le[3], r] + 4*G[le[1], le[4], r] + 
            4*G[le[2], l0[2], r] - 4*G[le[2], le[3], r] - 
            4*G[le[2], le[4], r] - 4*G[le[3], l0[2], r] + 
            4*G[le[3], le[1], r] + 4*G[le[3], le[2], r] + 
            4*G[le[4], l0[2], r] - 4*G[le[4], le[1], r] - 
            4*G[le[4], le[2], r]) + 2*G[l0[2], t]*(24*G[l0[1], le[1], r] - 
            24*G[l0[1], le[2], r] - 24*G[l0[1], le[3], r] + 
            24*G[l0[1], le[4], r] - 8*G[l0[2], le[1], r] + 
            8*G[l0[2], le[2], r] + 8*G[l0[2], le[3], r] - 
            8*G[l0[2], le[4], r] + 24*G[l0[3], le[1], r] - 
            24*G[l0[3], le[2], r] - 24*G[l0[3], le[3], r] + 
            24*G[l0[3], le[4], r] - 4*G[le[1], le[1], r] + 
            12*G[le[1], le[2], r] + 4*G[le[1], le[3], r] - 
            12*G[le[1], le[4], r] - 12*G[le[2], le[1], r] + 
            4*G[le[2], le[2], r] + 12*G[le[2], le[3], r] - 
            4*G[le[2], le[4], r] - 4*G[le[3], le[1], r] + 
            12*G[le[3], le[2], r] + 4*G[le[3], le[3], r] - 
            12*G[le[3], le[4], r] - 12*G[le[4], le[1], r] + 
            4*G[le[4], le[2], r] + 12*G[le[4], le[3], r] - 
            4*G[le[4], le[4], r]) + 4*G[l0[2], t]*(12*G[l0[1], le[1], r] - 
            12*G[l0[1], le[2], r] - 12*G[l0[1], le[3], r] + 
            12*G[l0[1], le[4], r] - 4*G[l0[2], le[1], r] + 
            4*G[l0[2], le[2], r] + 4*G[l0[2], le[3], r] - 
            4*G[l0[2], le[4], r] + 12*G[l0[3], le[1], r] - 
            12*G[l0[3], le[2], r] - 12*G[l0[3], le[3], r] + 
            12*G[l0[3], le[4], r] - 4*G[le[1], l0[2], r] - 
            2*G[le[1], le[1], r] + 6*G[le[1], le[2], r] + 
            6*G[le[1], le[3], r] - 2*G[le[1], le[4], r] + 
            4*G[le[2], l0[2], r] - 6*G[le[2], le[1], r] + 
            2*G[le[2], le[2], r] + 2*G[le[2], le[3], r] - 
            6*G[le[2], le[4], r] + 4*G[le[3], l0[2], r] - 
            6*G[le[3], le[1], r] + 2*G[le[3], le[2], r] + 
            2*G[le[3], le[3], r] - 6*G[le[3], le[4], r] - 
            4*G[le[4], l0[2], r] - 2*G[le[4], le[1], r] + 
            6*G[le[4], le[2], r] + 6*G[le[4], le[3], r] - 
            2*G[le[4], le[4], r]) + 4*G[l0[2], u]*(24*G[l0[1], le[1], r] - 
            24*G[l0[1], le[2], r] + 24*G[l0[1], le[3], r] - 
            24*G[l0[1], le[4], r] - 8*G[l0[2], le[1], r] + 
            8*G[l0[2], le[2], r] - 8*G[l0[2], le[3], r] + 
            8*G[l0[2], le[4], r] + 24*G[l0[3], le[1], r] - 
            24*G[l0[3], le[2], r] + 24*G[l0[3], le[3], r] - 
            24*G[l0[3], le[4], r] - 4*G[le[1], le[1], r] + 
            12*G[le[1], le[2], r] - 12*G[le[1], le[3], r] + 
            4*G[le[1], le[4], r] - 12*G[le[2], le[1], r] + 
            4*G[le[2], le[2], r] - 4*G[le[2], le[3], r] + 
            12*G[le[2], le[4], r] - 12*G[le[3], le[1], r] + 
            4*G[le[3], le[2], r] - 4*G[le[3], le[3], r] + 
            12*G[le[3], le[4], r] - 4*G[le[4], le[1], r] + 
            12*G[le[4], le[2], r] - 12*G[le[4], le[3], r] + 
            4*G[le[4], le[4], r]) + (-4*G[le[1], r] + 4*G[le[2], r] - 
            4*G[le[3], r] + 4*G[le[4], r])*
           (((8*(4*G[l0[1], t] - 2*G[l0[2], t]) + 8*(-4*G[l0[1], t] + 
                 2*G[l0[2], t]))*G[l0[2], u])/4 + 2*G[l0[2], t]*
             (-2*G[le[17], u] + 2*G[le[18], u]) + 8*(G[l0[1], l0[2], u]/2 - 
              G[l0[2], l0[2], u] + G[l0[2], le[17], u]/2 + G[l0[2], le[18], 
                u]/2 + G[l0[3], l0[2], u]/2) + 8*((3*G[l0[1], l0[2], u])/2 - 
              G[l0[2], l0[2], u]/2 - G[l0[2], le[17], u]/2 - G[l0[2], le[18], 
                u]/2 + (3*G[l0[3], l0[2], u])/2 - G[le[17], l0[2], u]/2 - 
              G[le[18], l0[2], u]/2)) + (-4*G[le[1], r] + 4*G[le[2], r] + 
            4*G[le[3], r] - 4*G[le[4], r])*(4*G[l0[2], t]*(G[l0[2], u] - 
              G[le[17], u] - G[le[18], u]) + 8*(G[l0[1], l0[2], t]/2 + 
              G[l0[2], l0[1], t] - G[l0[2], l0[2], t] + G[l0[3], l0[2], t]/
               2) + 8*(-G[l0[2], l0[1], t] + G[l0[3], l0[2], t]) + 
            8*(-1/2*G[le[17], l0[2], u] + G[le[18], l0[2], u]/2)) - 
          G[l0[2], r]*((-28*Pi^2)/3 + (8*(4*G[l0[1], t] - 2*G[l0[2], t]) + 
              8*(-4*G[l0[1], t] + 2*G[l0[2], t]))*(-2*G[l0[2], u] + 
              2*G[le[17], u] + 2*G[le[18], u]) + 8*(-16*G[l0[1], l0[1], t] + 
              8*G[l0[1], l0[2], t] + 8*G[l0[2], l0[1], t] - 4*G[l0[2], l0[2], 
                t]) + 8*(16*G[l0[1], l0[1], t] - 8*G[l0[1], l0[2], t] - 
              8*G[l0[2], l0[1], t] + 8*G[l0[2], l0[2], t]) + 
            8*(-4*G[l0[2], l0[2], u] + 4*G[l0[2], le[17], u] + 
              4*G[l0[2], le[18], u] + 4*G[le[17], l0[2], u] - 
              4*G[le[17], le[17], u] - 4*G[le[17], le[18], u] + 
              4*G[le[18], l0[2], u] - 4*G[le[18], le[17], u] - 
              4*G[le[18], le[18], u]) + 8*(8*G[l0[2], l0[2], u] - 
              4*G[l0[2], le[17], u] - 4*G[l0[2], le[18], u] - 
              4*G[le[17], l0[2], u] + 4*G[le[17], le[17], u] + 
              4*G[le[17], le[18], u] - 4*G[le[18], l0[2], u] + 
              4*G[le[18], le[17], u] + 4*G[le[18], le[18], u])) + 
          8*(12*G[l0[1], l0[2], l0[2], r] - 6*G[l0[1], l0[2], le[1], r] - 
            6*G[l0[1], l0[2], le[2], r] - 6*G[l0[1], l0[2], le[3], r] - 
            6*G[l0[1], l0[2], le[4], r] - 2*G[l0[2], le[1], l0[2], r] + 
            G[l0[2], le[1], le[1], r] + G[l0[2], le[1], le[2], r] + 
            G[l0[2], le[1], le[3], r] + G[l0[2], le[1], le[4], r] - 
            2*G[l0[2], le[2], l0[2], r] + G[l0[2], le[2], le[1], r] + 
            G[l0[2], le[2], le[2], r] + G[l0[2], le[2], le[3], r] + 
            G[l0[2], le[2], le[4], r] - 2*G[l0[2], le[3], l0[2], r] + 
            G[l0[2], le[3], le[1], r] + G[l0[2], le[3], le[2], r] + 
            G[l0[2], le[3], le[3], r] + G[l0[2], le[3], le[4], r] - 
            2*G[l0[2], le[4], l0[2], r] + G[l0[2], le[4], le[1], r] + 
            G[l0[2], le[4], le[2], r] + G[l0[2], le[4], le[3], r] + 
            G[l0[2], le[4], le[4], r] + 12*G[l0[3], l0[2], l0[2], r] - 
            6*G[l0[3], l0[2], le[1], r] - 6*G[l0[3], l0[2], le[2], r] - 
            6*G[l0[3], l0[2], le[3], r] - 6*G[l0[3], l0[2], le[4], r] - 
            4*G[le[1], l0[2], l0[2], r] + 2*G[le[1], l0[2], le[1], r] + 
            2*G[le[1], l0[2], le[2], r] + 2*G[le[1], l0[2], le[3], r] + 
            2*G[le[1], l0[2], le[4], r] - 4*G[le[2], l0[2], l0[2], r] + 
            2*G[le[2], l0[2], le[1], r] + 2*G[le[2], l0[2], le[2], r] + 
            2*G[le[2], l0[2], le[3], r] + 2*G[le[2], l0[2], le[4], r] - 
            4*G[le[3], l0[2], l0[2], r] + 2*G[le[3], l0[2], le[1], r] + 
            2*G[le[3], l0[2], le[2], r] + 2*G[le[3], l0[2], le[3], r] + 
            2*G[le[3], l0[2], le[4], r] - 4*G[le[4], l0[2], l0[2], r] + 
            2*G[le[4], l0[2], le[1], r] + 2*G[le[4], l0[2], le[2], r] + 
            2*G[le[4], l0[2], le[3], r] + 2*G[le[4], l0[2], le[4], r]) + 
          8*(-36*G[l0[1], l0[1], l0[2], r] + 6*G[l0[1], l0[2], le[1], r] + 
            6*G[l0[1], l0[2], le[2], r] + 6*G[l0[1], l0[2], le[3], r] + 
            6*G[l0[1], l0[2], le[4], r] - 36*G[l0[1], l0[3], l0[2], r] + 
            12*G[l0[1], le[1], l0[2], r] + 12*G[l0[1], le[2], l0[2], r] + 
            12*G[l0[1], le[3], l0[2], r] + 12*G[l0[1], le[4], l0[2], r] + 
            12*G[l0[2], l0[1], l0[2], r] + 12*G[l0[2], l0[3], l0[2], r] - 
            2*G[l0[2], le[1], l0[2], r] - G[l0[2], le[1], le[1], r] - 
            G[l0[2], le[1], le[2], r] - G[l0[2], le[1], le[3], r] - 
            G[l0[2], le[1], le[4], r] - 2*G[l0[2], le[2], l0[2], r] - 
            G[l0[2], le[2], le[1], r] - G[l0[2], le[2], le[2], r] - 
            G[l0[2], le[2], le[3], r] - G[l0[2], le[2], le[4], r] - 
            2*G[l0[2], le[3], l0[2], r] - G[l0[2], le[3], le[1], r] - 
            G[l0[2], le[3], le[2], r] - G[l0[2], le[3], le[3], r] - 
            G[l0[2], le[3], le[4], r] - 2*G[l0[2], le[4], l0[2], r] - 
            G[l0[2], le[4], le[1], r] - G[l0[2], le[4], le[2], r] - 
            G[l0[2], le[4], le[3], r] - G[l0[2], le[4], le[4], r] - 
            36*G[l0[3], l0[1], l0[2], r] + 6*G[l0[3], l0[2], le[1], r] + 
            6*G[l0[3], l0[2], le[2], r] + 6*G[l0[3], l0[2], le[3], r] + 
            6*G[l0[3], l0[2], le[4], r] - 36*G[l0[3], l0[3], l0[2], r] + 
            12*G[l0[3], le[1], l0[2], r] + 12*G[l0[3], le[2], l0[2], r] + 
            12*G[l0[3], le[3], l0[2], r] + 12*G[l0[3], le[4], l0[2], r] + 
            12*G[le[1], l0[1], l0[2], r] - 2*G[le[1], l0[2], le[1], r] - 
            2*G[le[1], l0[2], le[2], r] - 2*G[le[1], l0[2], le[3], r] - 
            2*G[le[1], l0[2], le[4], r] + 12*G[le[1], l0[3], l0[2], r] - 
            2*G[le[1], le[1], l0[2], r] - 6*G[le[1], le[2], l0[2], r] - 
            4*G[le[1], le[3], l0[2], r] - 4*G[le[1], le[4], l0[2], r] + 
            12*G[le[2], l0[1], l0[2], r] - 2*G[le[2], l0[2], le[1], r] - 
            2*G[le[2], l0[2], le[2], r] - 2*G[le[2], l0[2], le[3], r] - 
            2*G[le[2], l0[2], le[4], r] + 12*G[le[2], l0[3], l0[2], r] - 
            6*G[le[2], le[1], l0[2], r] - 2*G[le[2], le[2], l0[2], r] - 
            4*G[le[2], le[3], l0[2], r] - 4*G[le[2], le[4], l0[2], r] + 
            12*G[le[3], l0[1], l0[2], r] - 2*G[le[3], l0[2], le[1], r] - 
            2*G[le[3], l0[2], le[2], r] - 2*G[le[3], l0[2], le[3], r] - 
            2*G[le[3], l0[2], le[4], r] + 12*G[le[3], l0[3], l0[2], r] - 
            4*G[le[3], le[1], l0[2], r] - 4*G[le[3], le[2], l0[2], r] - 
            2*G[le[3], le[3], l0[2], r] - 6*G[le[3], le[4], l0[2], r] + 
            12*G[le[4], l0[1], l0[2], r] - 2*G[le[4], l0[2], le[1], r] - 
            2*G[le[4], l0[2], le[2], r] - 2*G[le[4], l0[2], le[3], r] - 
            2*G[le[4], l0[2], le[4], r] + 12*G[le[4], l0[3], l0[2], r] - 
            4*G[le[4], le[1], l0[2], r] - 4*G[le[4], le[2], l0[2], r] - 
            6*G[le[4], le[3], l0[2], r] - 2*G[le[4], le[4], l0[2], r])) - 
        (8*(4*G[l0[1], t] - 2*G[l0[2], t]) + 8*(-4*G[l0[1], t] + 
            2*G[l0[2], t]) + 8*(2*G[l0[2], u] - 2*G[le[17], u] - 
            2*G[le[18], u]) + 8*(-2*G[l0[2], u] + 2*G[le[17], u] + 
            2*G[le[18], u]))*(-36*G[l0[1], l0[1], l0[2], r] + 
          6*G[l0[1], l0[2], le[1], r] + 6*G[l0[1], l0[2], le[2], r] + 
          6*G[l0[1], l0[2], le[3], r] + 6*G[l0[1], l0[2], le[4], r] - 
          36*G[l0[1], l0[3], l0[2], r] + 12*G[l0[1], le[1], l0[2], r] + 
          12*G[l0[1], le[2], l0[2], r] + 12*G[l0[1], le[3], l0[2], r] + 
          12*G[l0[1], le[4], l0[2], r] + 12*G[l0[2], l0[1], l0[2], r] + 
          12*G[l0[2], l0[3], l0[2], r] - 2*G[l0[2], le[1], l0[2], r] - 
          G[l0[2], le[1], le[1], r] - G[l0[2], le[1], le[2], r] - 
          G[l0[2], le[1], le[3], r] - G[l0[2], le[1], le[4], r] - 
          2*G[l0[2], le[2], l0[2], r] - G[l0[2], le[2], le[1], r] - 
          G[l0[2], le[2], le[2], r] - G[l0[2], le[2], le[3], r] - 
          G[l0[2], le[2], le[4], r] - 2*G[l0[2], le[3], l0[2], r] - 
          G[l0[2], le[3], le[1], r] - G[l0[2], le[3], le[2], r] - 
          G[l0[2], le[3], le[3], r] - G[l0[2], le[3], le[4], r] - 
          2*G[l0[2], le[4], l0[2], r] - G[l0[2], le[4], le[1], r] - 
          G[l0[2], le[4], le[2], r] - G[l0[2], le[4], le[3], r] - 
          G[l0[2], le[4], le[4], r] - 36*G[l0[3], l0[1], l0[2], r] + 
          6*G[l0[3], l0[2], le[1], r] + 6*G[l0[3], l0[2], le[2], r] + 
          6*G[l0[3], l0[2], le[3], r] + 6*G[l0[3], l0[2], le[4], r] - 
          36*G[l0[3], l0[3], l0[2], r] + 12*G[l0[3], le[1], l0[2], r] + 
          12*G[l0[3], le[2], l0[2], r] + 12*G[l0[3], le[3], l0[2], r] + 
          12*G[l0[3], le[4], l0[2], r] + 12*G[le[1], l0[1], l0[2], r] - 
          2*G[le[1], l0[2], le[1], r] - 2*G[le[1], l0[2], le[2], r] - 
          2*G[le[1], l0[2], le[3], r] - 2*G[le[1], l0[2], le[4], r] + 
          12*G[le[1], l0[3], l0[2], r] - 2*G[le[1], le[1], l0[2], r] - 
          6*G[le[1], le[2], l0[2], r] - 4*G[le[1], le[3], l0[2], r] - 
          4*G[le[1], le[4], l0[2], r] + 12*G[le[2], l0[1], l0[2], r] - 
          2*G[le[2], l0[2], le[1], r] - 2*G[le[2], l0[2], le[2], r] - 
          2*G[le[2], l0[2], le[3], r] - 2*G[le[2], l0[2], le[4], r] + 
          12*G[le[2], l0[3], l0[2], r] - 6*G[le[2], le[1], l0[2], r] - 
          2*G[le[2], le[2], l0[2], r] - 4*G[le[2], le[3], l0[2], r] - 
          4*G[le[2], le[4], l0[2], r] + 12*G[le[3], l0[1], l0[2], r] - 
          2*G[le[3], l0[2], le[1], r] - 2*G[le[3], l0[2], le[2], r] - 
          2*G[le[3], l0[2], le[3], r] - 2*G[le[3], l0[2], le[4], r] + 
          12*G[le[3], l0[3], l0[2], r] - 4*G[le[3], le[1], l0[2], r] - 
          4*G[le[3], le[2], l0[2], r] - 2*G[le[3], le[3], l0[2], r] - 
          6*G[le[3], le[4], l0[2], r] + 12*G[le[4], l0[1], l0[2], r] - 
          2*G[le[4], l0[2], le[1], r] - 2*G[le[4], l0[2], le[2], r] - 
          2*G[le[4], l0[2], le[3], r] - 2*G[le[4], l0[2], le[4], r] + 
          12*G[le[4], l0[3], l0[2], r] - 4*G[le[4], le[1], l0[2], r] - 
          4*G[le[4], le[2], l0[2], r] - 6*G[le[4], le[3], l0[2], r] - 
          2*G[le[4], le[4], l0[2], r]) - 4*G[l0[2], u]*
         (24*G[l0[1], le[1], l0[2], r] - 24*G[l0[1], le[1], le[3], r] - 
          24*G[l0[1], le[1], le[4], r] - 24*G[l0[1], le[2], l0[2], r] + 
          24*G[l0[1], le[2], le[3], r] + 24*G[l0[1], le[2], le[4], r] + 
          24*G[l0[1], le[3], l0[2], r] - 24*G[l0[1], le[3], le[1], r] - 
          24*G[l0[1], le[3], le[2], r] - 24*G[l0[1], le[4], l0[2], r] + 
          24*G[l0[1], le[4], le[1], r] + 24*G[l0[1], le[4], le[2], r] - 
          8*G[l0[2], le[1], l0[2], r] + 8*G[l0[2], le[1], le[3], r] + 
          8*G[l0[2], le[1], le[4], r] + 8*G[l0[2], le[2], l0[2], r] - 
          8*G[l0[2], le[2], le[3], r] - 8*G[l0[2], le[2], le[4], r] - 
          8*G[l0[2], le[3], l0[2], r] + 8*G[l0[2], le[3], le[1], r] + 
          8*G[l0[2], le[3], le[2], r] + 8*G[l0[2], le[4], l0[2], r] - 
          8*G[l0[2], le[4], le[1], r] - 8*G[l0[2], le[4], le[2], r] + 
          24*G[l0[3], le[1], l0[2], r] - 24*G[l0[3], le[1], le[3], r] - 
          24*G[l0[3], le[1], le[4], r] - 24*G[l0[3], le[2], l0[2], r] + 
          24*G[l0[3], le[2], le[3], r] + 24*G[l0[3], le[2], le[4], r] + 
          24*G[l0[3], le[3], l0[2], r] - 24*G[l0[3], le[3], le[1], r] - 
          24*G[l0[3], le[3], le[2], r] - 24*G[l0[3], le[4], l0[2], r] + 
          24*G[l0[3], le[4], le[1], r] + 24*G[l0[3], le[4], le[2], r] - 
          4*G[le[1], le[1], l0[2], r] + 4*G[le[1], le[1], le[3], r] + 
          4*G[le[1], le[1], le[4], r] + 12*G[le[1], le[2], l0[2], r] - 
          12*G[le[1], le[2], le[3], r] - 12*G[le[1], le[2], le[4], r] - 
          12*G[le[1], le[3], l0[2], r] + 8*G[le[1], le[3], le[1], r] + 
          8*G[le[1], le[3], le[2], r] + 4*G[le[1], le[3], le[3], r] + 
          4*G[le[1], le[3], le[4], r] + 4*G[le[1], le[4], l0[2], r] - 
          8*G[le[1], le[4], le[1], r] - 8*G[le[1], le[4], le[2], r] + 
          4*G[le[1], le[4], le[3], r] + 4*G[le[1], le[4], le[4], r] - 
          12*G[le[2], le[1], l0[2], r] + 12*G[le[2], le[1], le[3], r] + 
          12*G[le[2], le[1], le[4], r] + 4*G[le[2], le[2], l0[2], r] - 
          4*G[le[2], le[2], le[3], r] - 4*G[le[2], le[2], le[4], r] - 
          4*G[le[2], le[3], l0[2], r] + 8*G[le[2], le[3], le[1], r] + 
          8*G[le[2], le[3], le[2], r] - 4*G[le[2], le[3], le[3], r] - 
          4*G[le[2], le[3], le[4], r] + 12*G[le[2], le[4], l0[2], r] - 
          8*G[le[2], le[4], le[1], r] - 8*G[le[2], le[4], le[2], r] - 
          4*G[le[2], le[4], le[3], r] - 4*G[le[2], le[4], le[4], r] - 
          12*G[le[3], le[1], l0[2], r] + 4*G[le[3], le[1], le[1], r] + 
          4*G[le[3], le[1], le[2], r] + 8*G[le[3], le[1], le[3], r] + 
          8*G[le[3], le[1], le[4], r] + 4*G[le[3], le[2], l0[2], r] + 
          4*G[le[3], le[2], le[1], r] + 4*G[le[3], le[2], le[2], r] - 
          8*G[le[3], le[2], le[3], r] - 8*G[le[3], le[2], le[4], r] - 
          4*G[le[3], le[3], l0[2], r] + 4*G[le[3], le[3], le[1], r] + 
          4*G[le[3], le[3], le[2], r] + 12*G[le[3], le[4], l0[2], r] - 
          12*G[le[3], le[4], le[1], r] - 12*G[le[3], le[4], le[2], r] - 
          4*G[le[4], le[1], l0[2], r] - 4*G[le[4], le[1], le[1], r] - 
          4*G[le[4], le[1], le[2], r] + 8*G[le[4], le[1], le[3], r] + 
          8*G[le[4], le[1], le[4], r] + 12*G[le[4], le[2], l0[2], r] - 
          4*G[le[4], le[2], le[1], r] - 4*G[le[4], le[2], le[2], r] - 
          8*G[le[4], le[2], le[3], r] - 8*G[le[4], le[2], le[4], r] - 
          12*G[le[4], le[3], l0[2], r] + 12*G[le[4], le[3], le[1], r] + 
          12*G[le[4], le[3], le[2], r] + 4*G[le[4], le[4], l0[2], r] - 
          4*G[le[4], le[4], le[1], r] - 4*G[le[4], le[4], le[2], r]) - 
        2*G[l0[2], t]*(-144*G[l0[1], l0[1], le[1], r] + 
          144*G[l0[1], l0[1], le[2], r] + 144*G[l0[1], l0[1], le[3], r] - 
          144*G[l0[1], l0[1], le[4], r] + 48*G[l0[1], l0[2], le[1], r] - 
          48*G[l0[1], l0[2], le[2], r] - 48*G[l0[1], l0[2], le[3], r] + 
          48*G[l0[1], l0[2], le[4], r] - 144*G[l0[1], l0[3], le[1], r] + 
          144*G[l0[1], l0[3], le[2], r] + 144*G[l0[1], l0[3], le[3], r] - 
          144*G[l0[1], l0[3], le[4], r] + 24*G[l0[1], le[1], le[1], r] - 
          72*G[l0[1], le[1], le[2], r] - 24*G[l0[1], le[1], le[3], r] + 
          72*G[l0[1], le[1], le[4], r] + 72*G[l0[1], le[2], le[1], r] - 
          24*G[l0[1], le[2], le[2], r] - 72*G[l0[1], le[2], le[3], r] + 
          24*G[l0[1], le[2], le[4], r] + 24*G[l0[1], le[3], le[1], r] - 
          72*G[l0[1], le[3], le[2], r] - 24*G[l0[1], le[3], le[3], r] + 
          72*G[l0[1], le[3], le[4], r] + 72*G[l0[1], le[4], le[1], r] - 
          24*G[l0[1], le[4], le[2], r] - 72*G[l0[1], le[4], le[3], r] + 
          24*G[l0[1], le[4], le[4], r] + 48*G[l0[2], l0[1], le[1], r] - 
          48*G[l0[2], l0[1], le[2], r] - 48*G[l0[2], l0[1], le[3], r] + 
          48*G[l0[2], l0[1], le[4], r] + 48*G[l0[2], l0[3], le[1], r] - 
          48*G[l0[2], l0[3], le[2], r] - 48*G[l0[2], l0[3], le[3], r] + 
          48*G[l0[2], l0[3], le[4], r] - 8*G[l0[2], le[1], le[1], r] + 
          24*G[l0[2], le[1], le[2], r] + 8*G[l0[2], le[1], le[3], r] - 
          24*G[l0[2], le[1], le[4], r] - 24*G[l0[2], le[2], le[1], r] + 
          8*G[l0[2], le[2], le[2], r] + 24*G[l0[2], le[2], le[3], r] - 
          8*G[l0[2], le[2], le[4], r] - 8*G[l0[2], le[3], le[1], r] + 
          24*G[l0[2], le[3], le[2], r] + 8*G[l0[2], le[3], le[3], r] - 
          24*G[l0[2], le[3], le[4], r] - 24*G[l0[2], le[4], le[1], r] + 
          8*G[l0[2], le[4], le[2], r] + 24*G[l0[2], le[4], le[3], r] - 
          8*G[l0[2], le[4], le[4], r] - 144*G[l0[3], l0[1], le[1], r] + 
          144*G[l0[3], l0[1], le[2], r] + 144*G[l0[3], l0[1], le[3], r] - 
          144*G[l0[3], l0[1], le[4], r] + 48*G[l0[3], l0[2], le[1], r] - 
          48*G[l0[3], l0[2], le[2], r] - 48*G[l0[3], l0[2], le[3], r] + 
          48*G[l0[3], l0[2], le[4], r] - 144*G[l0[3], l0[3], le[1], r] + 
          144*G[l0[3], l0[3], le[2], r] + 144*G[l0[3], l0[3], le[3], r] - 
          144*G[l0[3], l0[3], le[4], r] + 24*G[l0[3], le[1], le[1], r] - 
          72*G[l0[3], le[1], le[2], r] - 24*G[l0[3], le[1], le[3], r] + 
          72*G[l0[3], le[1], le[4], r] + 72*G[l0[3], le[2], le[1], r] - 
          24*G[l0[3], le[2], le[2], r] - 72*G[l0[3], le[2], le[3], r] + 
          24*G[l0[3], le[2], le[4], r] + 24*G[l0[3], le[3], le[1], r] - 
          72*G[l0[3], le[3], le[2], r] - 24*G[l0[3], le[3], le[3], r] + 
          72*G[l0[3], le[3], le[4], r] + 72*G[l0[3], le[4], le[1], r] - 
          24*G[l0[3], le[4], le[2], r] - 72*G[l0[3], le[4], le[3], r] + 
          24*G[l0[3], le[4], le[4], r] + 48*G[le[1], l0[1], le[1], r] - 
          48*G[le[1], l0[1], le[2], r] - 48*G[le[1], l0[1], le[3], r] + 
          48*G[le[1], l0[1], le[4], r] - 16*G[le[1], l0[2], le[1], r] + 
          16*G[le[1], l0[2], le[2], r] + 16*G[le[1], l0[2], le[3], r] - 
          16*G[le[1], l0[2], le[4], r] + 48*G[le[1], l0[3], le[1], r] - 
          48*G[le[1], l0[3], le[2], r] - 48*G[le[1], l0[3], le[3], r] + 
          48*G[le[1], l0[3], le[4], r] - 4*G[le[1], le[1], le[1], r] + 
          12*G[le[1], le[1], le[2], r] + 4*G[le[1], le[1], le[3], r] - 
          12*G[le[1], le[1], le[4], r] - 36*G[le[1], le[2], le[1], r] + 
          12*G[le[1], le[2], le[2], r] + 36*G[le[1], le[2], le[3], r] - 
          12*G[le[1], le[2], le[4], r] - 4*G[le[1], le[3], le[1], r] + 
          28*G[le[1], le[3], le[2], r] + 4*G[le[1], le[3], le[3], r] - 
          28*G[le[1], le[3], le[4], r] - 20*G[le[1], le[4], le[1], r] + 
          12*G[le[1], le[4], le[2], r] + 20*G[le[1], le[4], le[3], r] - 
          12*G[le[1], le[4], le[4], r] + 48*G[le[2], l0[1], le[1], r] - 
          48*G[le[2], l0[1], le[2], r] - 48*G[le[2], l0[1], le[3], r] + 
          48*G[le[2], l0[1], le[4], r] - 16*G[le[2], l0[2], le[1], r] + 
          16*G[le[2], l0[2], le[2], r] + 16*G[le[2], l0[2], le[3], r] - 
          16*G[le[2], l0[2], le[4], r] + 48*G[le[2], l0[3], le[1], r] - 
          48*G[le[2], l0[3], le[2], r] - 48*G[le[2], l0[3], le[3], r] + 
          48*G[le[2], l0[3], le[4], r] - 12*G[le[2], le[1], le[1], r] + 
          36*G[le[2], le[1], le[2], r] + 12*G[le[2], le[1], le[3], r] - 
          36*G[le[2], le[1], le[4], r] - 12*G[le[2], le[2], le[1], r] + 
          4*G[le[2], le[2], le[2], r] + 12*G[le[2], le[2], le[3], r] - 
          4*G[le[2], le[2], le[4], r] - 12*G[le[2], le[3], le[1], r] + 
          20*G[le[2], le[3], le[2], r] + 12*G[le[2], le[3], le[3], r] - 
          20*G[le[2], le[3], le[4], r] - 28*G[le[2], le[4], le[1], r] + 
          4*G[le[2], le[4], le[2], r] + 28*G[le[2], le[4], le[3], r] - 
          4*G[le[2], le[4], le[4], r] + 48*G[le[3], l0[1], le[1], r] - 
          48*G[le[3], l0[1], le[2], r] - 48*G[le[3], l0[1], le[3], r] + 
          48*G[le[3], l0[1], le[4], r] - 16*G[le[3], l0[2], le[1], r] + 
          16*G[le[3], l0[2], le[2], r] + 16*G[le[3], l0[2], le[3], r] - 
          16*G[le[3], l0[2], le[4], r] + 48*G[le[3], l0[3], le[1], r] - 
          48*G[le[3], l0[3], le[2], r] - 48*G[le[3], l0[3], le[3], r] + 
          48*G[le[3], l0[3], le[4], r] - 4*G[le[3], le[1], le[1], r] + 
          28*G[le[3], le[1], le[2], r] + 4*G[le[3], le[1], le[3], r] - 
          28*G[le[3], le[1], le[4], r] - 20*G[le[3], le[2], le[1], r] + 
          12*G[le[3], le[2], le[2], r] + 20*G[le[3], le[2], le[3], r] - 
          12*G[le[3], le[2], le[4], r] - 4*G[le[3], le[3], le[1], r] + 
          12*G[le[3], le[3], le[2], r] + 4*G[le[3], le[3], le[3], r] - 
          12*G[le[3], le[3], le[4], r] - 36*G[le[3], le[4], le[1], r] + 
          12*G[le[3], le[4], le[2], r] + 36*G[le[3], le[4], le[3], r] - 
          12*G[le[3], le[4], le[4], r] + 48*G[le[4], l0[1], le[1], r] - 
          48*G[le[4], l0[1], le[2], r] - 48*G[le[4], l0[1], le[3], r] + 
          48*G[le[4], l0[1], le[4], r] - 16*G[le[4], l0[2], le[1], r] + 
          16*G[le[4], l0[2], le[2], r] + 16*G[le[4], l0[2], le[3], r] - 
          16*G[le[4], l0[2], le[4], r] + 48*G[le[4], l0[3], le[1], r] - 
          48*G[le[4], l0[3], le[2], r] - 48*G[le[4], l0[3], le[3], r] + 
          48*G[le[4], l0[3], le[4], r] - 12*G[le[4], le[1], le[1], r] + 
          20*G[le[4], le[1], le[2], r] + 12*G[le[4], le[1], le[3], r] - 
          20*G[le[4], le[1], le[4], r] - 28*G[le[4], le[2], le[1], r] + 
          4*G[le[4], le[2], le[2], r] + 28*G[le[4], le[2], le[3], r] - 
          4*G[le[4], le[2], le[4], r] - 12*G[le[4], le[3], le[1], r] + 
          36*G[le[4], le[3], le[2], r] + 12*G[le[4], le[3], le[3], r] - 
          36*G[le[4], le[3], le[4], r] - 12*G[le[4], le[4], le[1], r] + 
          4*G[le[4], le[4], le[2], r] + 12*G[le[4], le[4], le[3], r] - 
          4*G[le[4], le[4], le[4], r]) - 4*G[l0[2], t]*
         (-72*G[l0[1], l0[1], le[1], r] + 72*G[l0[1], l0[1], le[2], r] + 
          72*G[l0[1], l0[1], le[3], r] - 72*G[l0[1], l0[1], le[4], r] + 
          24*G[l0[1], l0[2], le[1], r] - 24*G[l0[1], l0[2], le[2], r] - 
          24*G[l0[1], l0[2], le[3], r] + 24*G[l0[1], l0[2], le[4], r] - 
          72*G[l0[1], l0[3], le[1], r] + 72*G[l0[1], l0[3], le[2], r] + 
          72*G[l0[1], l0[3], le[3], r] - 72*G[l0[1], l0[3], le[4], r] + 
          24*G[l0[1], le[1], l0[2], r] + 12*G[l0[1], le[1], le[1], r] - 
          36*G[l0[1], le[1], le[2], r] - 36*G[l0[1], le[1], le[3], r] + 
          12*G[l0[1], le[1], le[4], r] - 24*G[l0[1], le[2], l0[2], r] + 
          36*G[l0[1], le[2], le[1], r] - 12*G[l0[1], le[2], le[2], r] - 
          12*G[l0[1], le[2], le[3], r] + 36*G[l0[1], le[2], le[4], r] - 
          24*G[l0[1], le[3], l0[2], r] + 36*G[l0[1], le[3], le[1], r] - 
          12*G[l0[1], le[3], le[2], r] - 12*G[l0[1], le[3], le[3], r] + 
          36*G[l0[1], le[3], le[4], r] + 24*G[l0[1], le[4], l0[2], r] + 
          12*G[l0[1], le[4], le[1], r] - 36*G[l0[1], le[4], le[2], r] - 
          36*G[l0[1], le[4], le[3], r] + 12*G[l0[1], le[4], le[4], r] + 
          24*G[l0[2], l0[1], le[1], r] - 24*G[l0[2], l0[1], le[2], r] - 
          24*G[l0[2], l0[1], le[3], r] + 24*G[l0[2], l0[1], le[4], r] + 
          24*G[l0[2], l0[3], le[1], r] - 24*G[l0[2], l0[3], le[2], r] - 
          24*G[l0[2], l0[3], le[3], r] + 24*G[l0[2], l0[3], le[4], r] - 
          8*G[l0[2], le[1], l0[2], r] - 4*G[l0[2], le[1], le[1], r] + 
          12*G[l0[2], le[1], le[2], r] + 12*G[l0[2], le[1], le[3], r] - 
          4*G[l0[2], le[1], le[4], r] + 8*G[l0[2], le[2], l0[2], r] - 
          12*G[l0[2], le[2], le[1], r] + 4*G[l0[2], le[2], le[2], r] + 
          4*G[l0[2], le[2], le[3], r] - 12*G[l0[2], le[2], le[4], r] + 
          8*G[l0[2], le[3], l0[2], r] - 12*G[l0[2], le[3], le[1], r] + 
          4*G[l0[2], le[3], le[2], r] + 4*G[l0[2], le[3], le[3], r] - 
          12*G[l0[2], le[3], le[4], r] - 8*G[l0[2], le[4], l0[2], r] - 
          4*G[l0[2], le[4], le[1], r] + 12*G[l0[2], le[4], le[2], r] + 
          12*G[l0[2], le[4], le[3], r] - 4*G[l0[2], le[4], le[4], r] - 
          72*G[l0[3], l0[1], le[1], r] + 72*G[l0[3], l0[1], le[2], r] + 
          72*G[l0[3], l0[1], le[3], r] - 72*G[l0[3], l0[1], le[4], r] + 
          24*G[l0[3], l0[2], le[1], r] - 24*G[l0[3], l0[2], le[2], r] - 
          24*G[l0[3], l0[2], le[3], r] + 24*G[l0[3], l0[2], le[4], r] - 
          72*G[l0[3], l0[3], le[1], r] + 72*G[l0[3], l0[3], le[2], r] + 
          72*G[l0[3], l0[3], le[3], r] - 72*G[l0[3], l0[3], le[4], r] + 
          24*G[l0[3], le[1], l0[2], r] + 12*G[l0[3], le[1], le[1], r] - 
          36*G[l0[3], le[1], le[2], r] - 36*G[l0[3], le[1], le[3], r] + 
          12*G[l0[3], le[1], le[4], r] - 24*G[l0[3], le[2], l0[2], r] + 
          36*G[l0[3], le[2], le[1], r] - 12*G[l0[3], le[2], le[2], r] - 
          12*G[l0[3], le[2], le[3], r] + 36*G[l0[3], le[2], le[4], r] - 
          24*G[l0[3], le[3], l0[2], r] + 36*G[l0[3], le[3], le[1], r] - 
          12*G[l0[3], le[3], le[2], r] - 12*G[l0[3], le[3], le[3], r] + 
          36*G[l0[3], le[3], le[4], r] + 24*G[l0[3], le[4], l0[2], r] + 
          12*G[l0[3], le[4], le[1], r] - 36*G[l0[3], le[4], le[2], r] - 
          36*G[l0[3], le[4], le[3], r] + 12*G[l0[3], le[4], le[4], r] + 
          24*G[le[1], l0[1], le[1], r] - 24*G[le[1], l0[1], le[2], r] - 
          24*G[le[1], l0[1], le[3], r] + 24*G[le[1], l0[1], le[4], r] - 
          8*G[le[1], l0[2], le[1], r] + 8*G[le[1], l0[2], le[2], r] + 
          8*G[le[1], l0[2], le[3], r] - 8*G[le[1], l0[2], le[4], r] + 
          24*G[le[1], l0[3], le[1], r] - 24*G[le[1], l0[3], le[2], r] - 
          24*G[le[1], l0[3], le[3], r] + 24*G[le[1], l0[3], le[4], r] - 
          4*G[le[1], le[1], l0[2], r] - 2*G[le[1], le[1], le[1], r] + 
          6*G[le[1], le[1], le[2], r] + 6*G[le[1], le[1], le[3], r] - 
          2*G[le[1], le[1], le[4], r] + 12*G[le[1], le[2], l0[2], r] - 
          18*G[le[1], le[2], le[1], r] + 6*G[le[1], le[2], le[2], r] + 
          6*G[le[1], le[2], le[3], r] - 18*G[le[1], le[2], le[4], r] + 
          4*G[le[1], le[3], l0[2], r] - 10*G[le[1], le[3], le[1], r] + 
          6*G[le[1], le[3], le[2], r] + 6*G[le[1], le[3], le[3], r] - 
          10*G[le[1], le[3], le[4], r] - 12*G[le[1], le[4], l0[2], r] - 
          2*G[le[1], le[4], le[1], r] + 14*G[le[1], le[4], le[2], r] + 
          14*G[le[1], le[4], le[3], r] - 2*G[le[1], le[4], le[4], r] + 
          24*G[le[2], l0[1], le[1], r] - 24*G[le[2], l0[1], le[2], r] - 
          24*G[le[2], l0[1], le[3], r] + 24*G[le[2], l0[1], le[4], r] - 
          8*G[le[2], l0[2], le[1], r] + 8*G[le[2], l0[2], le[2], r] + 
          8*G[le[2], l0[2], le[3], r] - 8*G[le[2], l0[2], le[4], r] + 
          24*G[le[2], l0[3], le[1], r] - 24*G[le[2], l0[3], le[2], r] - 
          24*G[le[2], l0[3], le[3], r] + 24*G[le[2], l0[3], le[4], r] - 
          12*G[le[2], le[1], l0[2], r] - 6*G[le[2], le[1], le[1], r] + 
          18*G[le[2], le[1], le[2], r] + 18*G[le[2], le[1], le[3], r] - 
          6*G[le[2], le[1], le[4], r] + 4*G[le[2], le[2], l0[2], r] - 
          6*G[le[2], le[2], le[1], r] + 2*G[le[2], le[2], le[2], r] + 
          2*G[le[2], le[2], le[3], r] - 6*G[le[2], le[2], le[4], r] + 
          12*G[le[2], le[3], l0[2], r] - 14*G[le[2], le[3], le[1], r] + 
          2*G[le[2], le[3], le[2], r] + 2*G[le[2], le[3], le[3], r] - 
          14*G[le[2], le[3], le[4], r] - 4*G[le[2], le[4], l0[2], r] - 
          6*G[le[2], le[4], le[1], r] + 10*G[le[2], le[4], le[2], r] + 
          10*G[le[2], le[4], le[3], r] - 6*G[le[2], le[4], le[4], r] + 
          24*G[le[3], l0[1], le[1], r] - 24*G[le[3], l0[1], le[2], r] - 
          24*G[le[3], l0[1], le[3], r] + 24*G[le[3], l0[1], le[4], r] - 
          8*G[le[3], l0[2], le[1], r] + 8*G[le[3], l0[2], le[2], r] + 
          8*G[le[3], l0[2], le[3], r] - 8*G[le[3], l0[2], le[4], r] + 
          24*G[le[3], l0[3], le[1], r] - 24*G[le[3], l0[3], le[2], r] - 
          24*G[le[3], l0[3], le[3], r] + 24*G[le[3], l0[3], le[4], r] - 
          4*G[le[3], le[1], l0[2], r] - 6*G[le[3], le[1], le[1], r] + 
          10*G[le[3], le[1], le[2], r] + 10*G[le[3], le[1], le[3], r] - 
          6*G[le[3], le[1], le[4], r] + 12*G[le[3], le[2], l0[2], r] - 
          14*G[le[3], le[2], le[1], r] + 2*G[le[3], le[2], le[2], r] + 
          2*G[le[3], le[2], le[3], r] - 14*G[le[3], le[2], le[4], r] + 
          4*G[le[3], le[3], l0[2], r] - 6*G[le[3], le[3], le[1], r] + 
          2*G[le[3], le[3], le[2], r] + 2*G[le[3], le[3], le[3], r] - 
          6*G[le[3], le[3], le[4], r] - 12*G[le[3], le[4], l0[2], r] - 
          6*G[le[3], le[4], le[1], r] + 18*G[le[3], le[4], le[2], r] + 
          18*G[le[3], le[4], le[3], r] - 6*G[le[3], le[4], le[4], r] + 
          24*G[le[4], l0[1], le[1], r] - 24*G[le[4], l0[1], le[2], r] - 
          24*G[le[4], l0[1], le[3], r] + 24*G[le[4], l0[1], le[4], r] - 
          8*G[le[4], l0[2], le[1], r] + 8*G[le[4], l0[2], le[2], r] + 
          8*G[le[4], l0[2], le[3], r] - 8*G[le[4], l0[2], le[4], r] + 
          24*G[le[4], l0[3], le[1], r] - 24*G[le[4], l0[3], le[2], r] - 
          24*G[le[4], l0[3], le[3], r] + 24*G[le[4], l0[3], le[4], r] - 
          12*G[le[4], le[1], l0[2], r] - 2*G[le[4], le[1], le[1], r] + 
          14*G[le[4], le[1], le[2], r] + 14*G[le[4], le[1], le[3], r] - 
          2*G[le[4], le[1], le[4], r] + 4*G[le[4], le[2], l0[2], r] - 
          10*G[le[4], le[2], le[1], r] + 6*G[le[4], le[2], le[2], r] + 
          6*G[le[4], le[2], le[3], r] - 10*G[le[4], le[2], le[4], r] + 
          12*G[le[4], le[3], l0[2], r] - 18*G[le[4], le[3], le[1], r] + 
          6*G[le[4], le[3], le[2], r] + 6*G[le[4], le[3], le[3], r] - 
          18*G[le[4], le[3], le[4], r] - 4*G[le[4], le[4], l0[2], r] - 
          2*G[le[4], le[4], le[1], r] + 6*G[le[4], le[4], le[2], r] + 
          6*G[le[4], le[4], le[3], r] - 2*G[le[4], le[4], le[4], r]) - 
        4*G[l0[2], u]*(-144*G[l0[1], l0[1], le[1], r] + 
          144*G[l0[1], l0[1], le[2], r] - 144*G[l0[1], l0[1], le[3], r] + 
          144*G[l0[1], l0[1], le[4], r] + 48*G[l0[1], l0[2], le[1], r] - 
          48*G[l0[1], l0[2], le[2], r] + 48*G[l0[1], l0[2], le[3], r] - 
          48*G[l0[1], l0[2], le[4], r] - 144*G[l0[1], l0[3], le[1], r] + 
          144*G[l0[1], l0[3], le[2], r] - 144*G[l0[1], l0[3], le[3], r] + 
          144*G[l0[1], l0[3], le[4], r] + 24*G[l0[1], le[1], le[1], r] - 
          72*G[l0[1], le[1], le[2], r] + 72*G[l0[1], le[1], le[3], r] - 
          24*G[l0[1], le[1], le[4], r] + 72*G[l0[1], le[2], le[1], r] - 
          24*G[l0[1], le[2], le[2], r] + 24*G[l0[1], le[2], le[3], r] - 
          72*G[l0[1], le[2], le[4], r] + 72*G[l0[1], le[3], le[1], r] - 
          24*G[l0[1], le[3], le[2], r] + 24*G[l0[1], le[3], le[3], r] - 
          72*G[l0[1], le[3], le[4], r] + 24*G[l0[1], le[4], le[1], r] - 
          72*G[l0[1], le[4], le[2], r] + 72*G[l0[1], le[4], le[3], r] - 
          24*G[l0[1], le[4], le[4], r] + 48*G[l0[2], l0[1], le[1], r] - 
          48*G[l0[2], l0[1], le[2], r] + 48*G[l0[2], l0[1], le[3], r] - 
          48*G[l0[2], l0[1], le[4], r] + 48*G[l0[2], l0[3], le[1], r] - 
          48*G[l0[2], l0[3], le[2], r] + 48*G[l0[2], l0[3], le[3], r] - 
          48*G[l0[2], l0[3], le[4], r] - 8*G[l0[2], le[1], le[1], r] + 
          24*G[l0[2], le[1], le[2], r] - 24*G[l0[2], le[1], le[3], r] + 
          8*G[l0[2], le[1], le[4], r] - 24*G[l0[2], le[2], le[1], r] + 
          8*G[l0[2], le[2], le[2], r] - 8*G[l0[2], le[2], le[3], r] + 
          24*G[l0[2], le[2], le[4], r] - 24*G[l0[2], le[3], le[1], r] + 
          8*G[l0[2], le[3], le[2], r] - 8*G[l0[2], le[3], le[3], r] + 
          24*G[l0[2], le[3], le[4], r] - 8*G[l0[2], le[4], le[1], r] + 
          24*G[l0[2], le[4], le[2], r] - 24*G[l0[2], le[4], le[3], r] + 
          8*G[l0[2], le[4], le[4], r] - 144*G[l0[3], l0[1], le[1], r] + 
          144*G[l0[3], l0[1], le[2], r] - 144*G[l0[3], l0[1], le[3], r] + 
          144*G[l0[3], l0[1], le[4], r] + 48*G[l0[3], l0[2], le[1], r] - 
          48*G[l0[3], l0[2], le[2], r] + 48*G[l0[3], l0[2], le[3], r] - 
          48*G[l0[3], l0[2], le[4], r] - 144*G[l0[3], l0[3], le[1], r] + 
          144*G[l0[3], l0[3], le[2], r] - 144*G[l0[3], l0[3], le[3], r] + 
          144*G[l0[3], l0[3], le[4], r] + 24*G[l0[3], le[1], le[1], r] - 
          72*G[l0[3], le[1], le[2], r] + 72*G[l0[3], le[1], le[3], r] - 
          24*G[l0[3], le[1], le[4], r] + 72*G[l0[3], le[2], le[1], r] - 
          24*G[l0[3], le[2], le[2], r] + 24*G[l0[3], le[2], le[3], r] - 
          72*G[l0[3], le[2], le[4], r] + 72*G[l0[3], le[3], le[1], r] - 
          24*G[l0[3], le[3], le[2], r] + 24*G[l0[3], le[3], le[3], r] - 
          72*G[l0[3], le[3], le[4], r] + 24*G[l0[3], le[4], le[1], r] - 
          72*G[l0[3], le[4], le[2], r] + 72*G[l0[3], le[4], le[3], r] - 
          24*G[l0[3], le[4], le[4], r] + 48*G[le[1], l0[1], le[1], r] - 
          48*G[le[1], l0[1], le[2], r] + 48*G[le[1], l0[1], le[3], r] - 
          48*G[le[1], l0[1], le[4], r] - 16*G[le[1], l0[2], le[1], r] + 
          16*G[le[1], l0[2], le[2], r] - 16*G[le[1], l0[2], le[3], r] + 
          16*G[le[1], l0[2], le[4], r] + 48*G[le[1], l0[3], le[1], r] - 
          48*G[le[1], l0[3], le[2], r] + 48*G[le[1], l0[3], le[3], r] - 
          48*G[le[1], l0[3], le[4], r] - 4*G[le[1], le[1], le[1], r] + 
          12*G[le[1], le[1], le[2], r] - 12*G[le[1], le[1], le[3], r] + 
          4*G[le[1], le[1], le[4], r] - 36*G[le[1], le[2], le[1], r] + 
          12*G[le[1], le[2], le[2], r] - 12*G[le[1], le[2], le[3], r] + 
          36*G[le[1], le[2], le[4], r] - 20*G[le[1], le[3], le[1], r] + 
          12*G[le[1], le[3], le[2], r] - 12*G[le[1], le[3], le[3], r] + 
          20*G[le[1], le[3], le[4], r] - 4*G[le[1], le[4], le[1], r] + 
          28*G[le[1], le[4], le[2], r] - 28*G[le[1], le[4], le[3], r] + 
          4*G[le[1], le[4], le[4], r] + 48*G[le[2], l0[1], le[1], r] - 
          48*G[le[2], l0[1], le[2], r] + 48*G[le[2], l0[1], le[3], r] - 
          48*G[le[2], l0[1], le[4], r] - 16*G[le[2], l0[2], le[1], r] + 
          16*G[le[2], l0[2], le[2], r] - 16*G[le[2], l0[2], le[3], r] + 
          16*G[le[2], l0[2], le[4], r] + 48*G[le[2], l0[3], le[1], r] - 
          48*G[le[2], l0[3], le[2], r] + 48*G[le[2], l0[3], le[3], r] - 
          48*G[le[2], l0[3], le[4], r] - 12*G[le[2], le[1], le[1], r] + 
          36*G[le[2], le[1], le[2], r] - 36*G[le[2], le[1], le[3], r] + 
          12*G[le[2], le[1], le[4], r] - 12*G[le[2], le[2], le[1], r] + 
          4*G[le[2], le[2], le[2], r] - 4*G[le[2], le[2], le[3], r] + 
          12*G[le[2], le[2], le[4], r] - 28*G[le[2], le[3], le[1], r] + 
          4*G[le[2], le[3], le[2], r] - 4*G[le[2], le[3], le[3], r] + 
          28*G[le[2], le[3], le[4], r] - 12*G[le[2], le[4], le[1], r] + 
          20*G[le[2], le[4], le[2], r] - 20*G[le[2], le[4], le[3], r] + 
          12*G[le[2], le[4], le[4], r] + 48*G[le[3], l0[1], le[1], r] - 
          48*G[le[3], l0[1], le[2], r] + 48*G[le[3], l0[1], le[3], r] - 
          48*G[le[3], l0[1], le[4], r] - 16*G[le[3], l0[2], le[1], r] + 
          16*G[le[3], l0[2], le[2], r] - 16*G[le[3], l0[2], le[3], r] + 
          16*G[le[3], l0[2], le[4], r] + 48*G[le[3], l0[3], le[1], r] - 
          48*G[le[3], l0[3], le[2], r] + 48*G[le[3], l0[3], le[3], r] - 
          48*G[le[3], l0[3], le[4], r] - 12*G[le[3], le[1], le[1], r] + 
          20*G[le[3], le[1], le[2], r] - 20*G[le[3], le[1], le[3], r] + 
          12*G[le[3], le[1], le[4], r] - 28*G[le[3], le[2], le[1], r] + 
          4*G[le[3], le[2], le[2], r] - 4*G[le[3], le[2], le[3], r] + 
          28*G[le[3], le[2], le[4], r] - 12*G[le[3], le[3], le[1], r] + 
          4*G[le[3], le[3], le[2], r] - 4*G[le[3], le[3], le[3], r] + 
          12*G[le[3], le[3], le[4], r] - 12*G[le[3], le[4], le[1], r] + 
          36*G[le[3], le[4], le[2], r] - 36*G[le[3], le[4], le[3], r] + 
          12*G[le[3], le[4], le[4], r] + 48*G[le[4], l0[1], le[1], r] - 
          48*G[le[4], l0[1], le[2], r] + 48*G[le[4], l0[1], le[3], r] - 
          48*G[le[4], l0[1], le[4], r] - 16*G[le[4], l0[2], le[1], r] + 
          16*G[le[4], l0[2], le[2], r] - 16*G[le[4], l0[2], le[3], r] + 
          16*G[le[4], l0[2], le[4], r] + 48*G[le[4], l0[3], le[1], r] - 
          48*G[le[4], l0[3], le[2], r] + 48*G[le[4], l0[3], le[3], r] - 
          48*G[le[4], l0[3], le[4], r] - 4*G[le[4], le[1], le[1], r] + 
          28*G[le[4], le[1], le[2], r] - 28*G[le[4], le[1], le[3], r] + 
          4*G[le[4], le[1], le[4], r] - 20*G[le[4], le[2], le[1], r] + 
          12*G[le[4], le[2], le[2], r] - 12*G[le[4], le[2], le[3], r] + 
          20*G[le[4], le[2], le[4], r] - 36*G[le[4], le[3], le[1], r] + 
          12*G[le[4], le[3], le[2], r] - 12*G[le[4], le[3], le[3], r] + 
          36*G[le[4], le[3], le[4], r] - 4*G[le[4], le[4], le[1], r] + 
          12*G[le[4], le[4], le[2], r] - 12*G[le[4], le[4], le[3], r] + 
          4*G[le[4], le[4], le[4], r]) - (-4*G[le[1], r] + 4*G[le[2], r] + 
          4*G[le[3], r] - 4*G[le[4], r])*((-7*Pi^2*G[l0[2], t])/3 - 
          8*G[l0[2], t]*G[l0[2], l0[2], u] + 8*(G[l0[2], u] - G[le[17], u] - 
            G[le[18], u])*(G[l0[1], l0[2], t] - G[l0[2], l0[2], t] + 
            G[l0[3], l0[2], t]) + (8*(4*G[l0[1], t] - 2*G[l0[2], t]) + 
            8*(-4*G[l0[1], t] + 2*G[l0[2], t]))*(-1/2*G[le[17], l0[2], u] + 
            G[le[18], l0[2], u]/2) + 2*G[l0[2], t]*(4*G[le[17], le[17], u] - 
            4*G[le[17], le[18], u] - 4*G[le[18], le[17], u] + 
            4*G[le[18], le[18], u]) + 8*(G[l0[1], l0[1], l0[2], t] + 
            2*G[l0[1], l0[2], l0[1], t] - 2*G[l0[1], l0[2], l0[2], t] + 
            G[l0[1], l0[3], l0[2], t] + 4*G[l0[2], l0[1], l0[1], t] - 
            3*G[l0[2], l0[1], l0[2], t] - 4*G[l0[2], l0[2], l0[1], t] + 
            4*G[l0[2], l0[2], l0[2], t] - G[l0[2], l0[3], l0[2], t] + 
            G[l0[3], l0[1], l0[2], t] + 2*G[l0[3], l0[2], l0[1], t] - 
            2*G[l0[3], l0[2], l0[2], t] + G[l0[3], l0[3], l0[2], t]) + 
          8*(-2*G[l0[1], l0[2], l0[1], t] + 2*G[l0[1], l0[3], l0[2], t] - 
            4*G[l0[2], l0[1], l0[1], t] + G[l0[2], l0[1], l0[2], t] + 
            4*G[l0[2], l0[2], l0[1], t] - 3*G[l0[2], l0[3], l0[2], t] + 
            2*G[l0[3], l0[1], l0[2], t] - 2*G[l0[3], l0[2], l0[1], t] - 
            2*G[l0[3], l0[2], l0[2], t] + 4*G[l0[3], l0[3], l0[2], t]) + 
          8*(-G[le[17], l0[1], l0[2], u] + 2*G[le[17], l0[2], l0[2], u] - 
            G[le[17], l0[2], le[17], u] - G[le[17], l0[2], le[18], u] - 
            G[le[17], l0[3], l0[2], u] + G[le[18], l0[1], l0[2], u] - 
            2*G[le[18], l0[2], l0[2], u] + G[le[18], l0[2], le[17], u] + 
            G[le[18], l0[2], le[18], u] + G[le[18], l0[3], l0[2], u]) + 
          8*(-2*G[le[17], l0[1], l0[2], u] + G[le[17], l0[2], le[17], u] + 
            G[le[17], l0[2], le[18], u] - 2*G[le[17], l0[3], l0[2], u] + 
            G[le[17], le[17], l0[2], u] + G[le[17], le[18], l0[2], u] + 
            2*G[le[18], l0[1], l0[2], u] - G[le[18], l0[2], le[17], u] - 
            G[le[18], l0[2], le[18], u] + 2*G[le[18], l0[3], l0[2], u] - 
            G[le[18], le[17], l0[2], u] - G[le[18], le[18], l0[2], u])) - 
        (-4*G[le[1], r] + 4*G[le[2], r] - 4*G[le[3], r] + 4*G[le[4], r])*
         ((-7*Pi^2*G[l0[2], u])/3 + (G[l0[2], u]*((-28*Pi^2)/3 + 
             8*(-16*G[l0[1], l0[1], t] + 8*G[l0[1], l0[2], t] + 8*
                G[l0[2], l0[1], t] - 4*G[l0[2], l0[2], t]) + 
             8*(16*G[l0[1], l0[1], t] - 8*G[l0[1], l0[2], t] - 8*
                G[l0[2], l0[1], t] + 8*G[l0[2], l0[2], t])))/4 + 
          (-2*G[le[17], u] + 2*G[le[18], u])*
           (8*(G[l0[1], l0[2], t]/2 + G[l0[2], l0[1], t] - G[l0[2], l0[2], 
               t] + G[l0[3], l0[2], t]/2) + 8*(-G[l0[2], l0[1], t] + 
              G[l0[3], l0[2], t])) + (8*(4*G[l0[1], t] - 2*G[l0[2], t]) + 
            8*(-4*G[l0[1], t] + 2*G[l0[2], t]))*(G[l0[1], l0[2], u]/2 - 
            G[l0[2], l0[2], u] + G[l0[2], le[17], u]/2 + G[l0[2], le[18], u]/
             2 + G[l0[3], l0[2], u]/2) + 2*G[l0[2], t]*
           (-4*G[l0[1], le[17], u] + 4*G[l0[1], le[18], u] + 
            4*G[l0[2], le[17], u] - 4*G[l0[2], le[18], u] - 
            4*G[l0[3], le[17], u] + 4*G[l0[3], le[18], u]) + 
          4*G[l0[2], t]*(-2*G[le[17], l0[2], u] + 2*G[le[17], le[17], u] + 
            2*G[le[17], le[18], u] + 2*G[le[18], l0[2], u] - 
            2*G[le[18], le[17], u] - 2*G[le[18], le[18], u]) + 
          8*(5*G[l0[1], l0[1], l0[2], u] - 3*G[l0[1], l0[2], l0[2], u] - 
            G[l0[1], l0[2], le[17], u] - G[l0[1], l0[2], le[18], u] + 
            5*G[l0[1], l0[3], l0[2], u] - G[l0[1], le[17], l0[2], u] - 
            G[l0[1], le[18], l0[2], u] - 4*G[l0[2], l0[1], l0[2], u] + 
            G[l0[2], l0[2], l0[2], u] + 2*G[l0[2], l0[2], le[17], u] + 
            2*G[l0[2], l0[2], le[18], u] - 4*G[l0[2], l0[3], l0[2], u] + 
            2*G[l0[2], le[17], l0[2], u] - G[l0[2], le[17], le[17], u] - 
            G[l0[2], le[17], le[18], u] + 2*G[l0[2], le[18], l0[2], u] - 
            G[l0[2], le[18], le[17], u] - G[l0[2], le[18], le[18], u] + 
            5*G[l0[3], l0[1], l0[2], u] - 3*G[l0[3], l0[2], l0[2], u] - 
            G[l0[3], l0[2], le[17], u] - G[l0[3], l0[2], le[18], u] + 
            5*G[l0[3], l0[3], l0[2], u] - G[l0[3], le[17], l0[2], u] - 
            G[l0[3], le[18], l0[2], u] - G[le[17], l0[1], l0[2], u] + 
            G[le[17], l0[2], l0[2], u] - G[le[17], l0[3], l0[2], u] - 
            G[le[18], l0[1], l0[2], u] + G[le[18], l0[2], l0[2], u] - 
            G[le[18], l0[3], l0[2], u]) + 8*(G[l0[1], l0[1], l0[2], u] - 
            2*G[l0[1], l0[2], l0[2], u] + G[l0[1], l0[2], le[17], u] + 
            G[l0[1], l0[2], le[18], u] + G[l0[1], l0[3], l0[2], u] - 
            G[l0[2], l0[1], l0[2], u] + 4*G[l0[2], l0[2], l0[2], u] - 
            2*G[l0[2], l0[2], le[17], u] - 2*G[l0[2], l0[2], le[18], u] - 
            G[l0[2], l0[3], l0[2], u] - G[l0[2], le[17], l0[2], u] + 
            G[l0[2], le[17], le[17], u] + G[l0[2], le[17], le[18], u] - 
            G[l0[2], le[18], l0[2], u] + G[l0[2], le[18], le[17], u] + 
            G[l0[2], le[18], le[18], u] + G[l0[3], l0[1], l0[2], u] - 
            2*G[l0[3], l0[2], l0[2], u] + G[l0[3], l0[2], le[17], u] + 
            G[l0[3], l0[2], le[18], u] + G[l0[3], l0[3], l0[2], u] + 
            G[le[17], le[17], l0[2], u] - G[le[17], le[18], l0[2], u] - 
            G[le[18], le[17], l0[2], u] + G[le[18], le[18], l0[2], u])) - 
        8*(-72*G[l0[1], l0[1], l0[2], l0[2], r] + 
          36*G[l0[1], l0[1], l0[2], le[1], r] + 36*G[l0[1], l0[1], l0[2], 
            le[2], r] + 36*G[l0[1], l0[1], l0[2], le[3], r] + 
          36*G[l0[1], l0[1], l0[2], le[4], r] + 12*G[l0[1], l0[2], le[1], 
            l0[2], r] - 6*G[l0[1], l0[2], le[1], le[1], r] - 
          6*G[l0[1], l0[2], le[1], le[2], r] - 6*G[l0[1], l0[2], le[1], 
            le[3], r] - 6*G[l0[1], l0[2], le[1], le[4], r] + 
          12*G[l0[1], l0[2], le[2], l0[2], r] - 6*G[l0[1], l0[2], le[2], 
            le[1], r] - 6*G[l0[1], l0[2], le[2], le[2], r] - 
          6*G[l0[1], l0[2], le[2], le[3], r] - 6*G[l0[1], l0[2], le[2], 
            le[4], r] + 12*G[l0[1], l0[2], le[3], l0[2], r] - 
          6*G[l0[1], l0[2], le[3], le[1], r] - 6*G[l0[1], l0[2], le[3], 
            le[2], r] - 6*G[l0[1], l0[2], le[3], le[3], r] - 
          6*G[l0[1], l0[2], le[3], le[4], r] + 12*G[l0[1], l0[2], le[4], 
            l0[2], r] - 6*G[l0[1], l0[2], le[4], le[1], r] - 
          6*G[l0[1], l0[2], le[4], le[2], r] - 6*G[l0[1], l0[2], le[4], 
            le[3], r] - 6*G[l0[1], l0[2], le[4], le[4], r] - 
          72*G[l0[1], l0[3], l0[2], l0[2], r] + 36*G[l0[1], l0[3], l0[2], 
            le[1], r] + 36*G[l0[1], l0[3], l0[2], le[2], r] + 
          36*G[l0[1], l0[3], l0[2], le[3], r] + 36*G[l0[1], l0[3], l0[2], 
            le[4], r] + 24*G[l0[1], le[1], l0[2], l0[2], r] - 
          12*G[l0[1], le[1], l0[2], le[1], r] - 12*G[l0[1], le[1], l0[2], 
            le[2], r] - 12*G[l0[1], le[1], l0[2], le[3], r] - 
          12*G[l0[1], le[1], l0[2], le[4], r] + 24*G[l0[1], le[2], l0[2], 
            l0[2], r] - 12*G[l0[1], le[2], l0[2], le[1], r] - 
          12*G[l0[1], le[2], l0[2], le[2], r] - 12*G[l0[1], le[2], l0[2], 
            le[3], r] - 12*G[l0[1], le[2], l0[2], le[4], r] + 
          24*G[l0[1], le[3], l0[2], l0[2], r] - 12*G[l0[1], le[3], l0[2], 
            le[1], r] - 12*G[l0[1], le[3], l0[2], le[2], r] - 
          12*G[l0[1], le[3], l0[2], le[3], r] - 12*G[l0[1], le[3], l0[2], 
            le[4], r] + 24*G[l0[1], le[4], l0[2], l0[2], r] - 
          12*G[l0[1], le[4], l0[2], le[1], r] - 12*G[l0[1], le[4], l0[2], 
            le[2], r] - 12*G[l0[1], le[4], l0[2], le[3], r] - 
          12*G[l0[1], le[4], l0[2], le[4], r] + 24*G[l0[2], l0[1], l0[2], 
            l0[2], r] - 12*G[l0[2], l0[1], l0[2], le[1], r] - 
          12*G[l0[2], l0[1], l0[2], le[2], r] - 12*G[l0[2], l0[1], l0[2], 
            le[3], r] - 12*G[l0[2], l0[1], l0[2], le[4], r] + 
          24*G[l0[2], l0[3], l0[2], l0[2], r] - 12*G[l0[2], l0[3], l0[2], 
            le[1], r] - 12*G[l0[2], l0[3], l0[2], le[2], r] - 
          12*G[l0[2], l0[3], l0[2], le[3], r] - 12*G[l0[2], l0[3], l0[2], 
            le[4], r] - 4*G[l0[2], le[1], l0[2], l0[2], r] + 
          2*G[l0[2], le[1], l0[2], le[1], r] + 2*G[l0[2], le[1], l0[2], 
            le[2], r] + 2*G[l0[2], le[1], l0[2], le[3], r] + 
          2*G[l0[2], le[1], l0[2], le[4], r] - 2*G[l0[2], le[1], le[1], 
            l0[2], r] + G[l0[2], le[1], le[1], le[1], r] + 
          G[l0[2], le[1], le[1], le[2], r] + G[l0[2], le[1], le[1], le[3], 
           r] + G[l0[2], le[1], le[1], le[4], r] - 
          2*G[l0[2], le[1], le[2], l0[2], r] + G[l0[2], le[1], le[2], le[1], 
           r] + G[l0[2], le[1], le[2], le[2], r] + G[l0[2], le[1], le[2], 
           le[3], r] + G[l0[2], le[1], le[2], le[4], r] - 
          2*G[l0[2], le[1], le[3], l0[2], r] + G[l0[2], le[1], le[3], le[1], 
           r] + G[l0[2], le[1], le[3], le[2], r] + G[l0[2], le[1], le[3], 
           le[3], r] + G[l0[2], le[1], le[3], le[4], r] - 
          2*G[l0[2], le[1], le[4], l0[2], r] + G[l0[2], le[1], le[4], le[1], 
           r] + G[l0[2], le[1], le[4], le[2], r] + G[l0[2], le[1], le[4], 
           le[3], r] + G[l0[2], le[1], le[4], le[4], r] - 
          4*G[l0[2], le[2], l0[2], l0[2], r] + 2*G[l0[2], le[2], l0[2], 
            le[1], r] + 2*G[l0[2], le[2], l0[2], le[2], r] + 
          2*G[l0[2], le[2], l0[2], le[3], r] + 2*G[l0[2], le[2], l0[2], 
            le[4], r] - 2*G[l0[2], le[2], le[1], l0[2], r] + 
          G[l0[2], le[2], le[1], le[1], r] + G[l0[2], le[2], le[1], le[2], 
           r] + G[l0[2], le[2], le[1], le[3], r] + G[l0[2], le[2], le[1], 
           le[4], r] - 2*G[l0[2], le[2], le[2], l0[2], r] + 
          G[l0[2], le[2], le[2], le[1], r] + G[l0[2], le[2], le[2], le[2], 
           r] + G[l0[2], le[2], le[2], le[3], r] + G[l0[2], le[2], le[2], 
           le[4], r] - 2*G[l0[2], le[2], le[3], l0[2], r] + 
          G[l0[2], le[2], le[3], le[1], r] + G[l0[2], le[2], le[3], le[2], 
           r] + G[l0[2], le[2], le[3], le[3], r] + G[l0[2], le[2], le[3], 
           le[4], r] - 2*G[l0[2], le[2], le[4], l0[2], r] + 
          G[l0[2], le[2], le[4], le[1], r] + G[l0[2], le[2], le[4], le[2], 
           r] + G[l0[2], le[2], le[4], le[3], r] + G[l0[2], le[2], le[4], 
           le[4], r] - 4*G[l0[2], le[3], l0[2], l0[2], r] + 
          2*G[l0[2], le[3], l0[2], le[1], r] + 2*G[l0[2], le[3], l0[2], 
            le[2], r] + 2*G[l0[2], le[3], l0[2], le[3], r] + 
          2*G[l0[2], le[3], l0[2], le[4], r] - 2*G[l0[2], le[3], le[1], 
            l0[2], r] + G[l0[2], le[3], le[1], le[1], r] + 
          G[l0[2], le[3], le[1], le[2], r] + G[l0[2], le[3], le[1], le[3], 
           r] + G[l0[2], le[3], le[1], le[4], r] - 
          2*G[l0[2], le[3], le[2], l0[2], r] + G[l0[2], le[3], le[2], le[1], 
           r] + G[l0[2], le[3], le[2], le[2], r] + G[l0[2], le[3], le[2], 
           le[3], r] + G[l0[2], le[3], le[2], le[4], r] - 
          2*G[l0[2], le[3], le[3], l0[2], r] + G[l0[2], le[3], le[3], le[1], 
           r] + G[l0[2], le[3], le[3], le[2], r] + G[l0[2], le[3], le[3], 
           le[3], r] + G[l0[2], le[3], le[3], le[4], r] - 
          2*G[l0[2], le[3], le[4], l0[2], r] + G[l0[2], le[3], le[4], le[1], 
           r] + G[l0[2], le[3], le[4], le[2], r] + G[l0[2], le[3], le[4], 
           le[3], r] + G[l0[2], le[3], le[4], le[4], r] - 
          4*G[l0[2], le[4], l0[2], l0[2], r] + 2*G[l0[2], le[4], l0[2], 
            le[1], r] + 2*G[l0[2], le[4], l0[2], le[2], r] + 
          2*G[l0[2], le[4], l0[2], le[3], r] + 2*G[l0[2], le[4], l0[2], 
            le[4], r] - 2*G[l0[2], le[4], le[1], l0[2], r] + 
          G[l0[2], le[4], le[1], le[1], r] + G[l0[2], le[4], le[1], le[2], 
           r] + G[l0[2], le[4], le[1], le[3], r] + G[l0[2], le[4], le[1], 
           le[4], r] - 2*G[l0[2], le[4], le[2], l0[2], r] + 
          G[l0[2], le[4], le[2], le[1], r] + G[l0[2], le[4], le[2], le[2], 
           r] + G[l0[2], le[4], le[2], le[3], r] + G[l0[2], le[4], le[2], 
           le[4], r] - 2*G[l0[2], le[4], le[3], l0[2], r] + 
          G[l0[2], le[4], le[3], le[1], r] + G[l0[2], le[4], le[3], le[2], 
           r] + G[l0[2], le[4], le[3], le[3], r] + G[l0[2], le[4], le[3], 
           le[4], r] - 2*G[l0[2], le[4], le[4], l0[2], r] + 
          G[l0[2], le[4], le[4], le[1], r] + G[l0[2], le[4], le[4], le[2], 
           r] + G[l0[2], le[4], le[4], le[3], r] + G[l0[2], le[4], le[4], 
           le[4], r] - 72*G[l0[3], l0[1], l0[2], l0[2], r] + 
          36*G[l0[3], l0[1], l0[2], le[1], r] + 36*G[l0[3], l0[1], l0[2], 
            le[2], r] + 36*G[l0[3], l0[1], l0[2], le[3], r] + 
          36*G[l0[3], l0[1], l0[2], le[4], r] + 12*G[l0[3], l0[2], le[1], 
            l0[2], r] - 6*G[l0[3], l0[2], le[1], le[1], r] - 
          6*G[l0[3], l0[2], le[1], le[2], r] - 6*G[l0[3], l0[2], le[1], 
            le[3], r] - 6*G[l0[3], l0[2], le[1], le[4], r] + 
          12*G[l0[3], l0[2], le[2], l0[2], r] - 6*G[l0[3], l0[2], le[2], 
            le[1], r] - 6*G[l0[3], l0[2], le[2], le[2], r] - 
          6*G[l0[3], l0[2], le[2], le[3], r] - 6*G[l0[3], l0[2], le[2], 
            le[4], r] + 12*G[l0[3], l0[2], le[3], l0[2], r] - 
          6*G[l0[3], l0[2], le[3], le[1], r] - 6*G[l0[3], l0[2], le[3], 
            le[2], r] - 6*G[l0[3], l0[2], le[3], le[3], r] - 
          6*G[l0[3], l0[2], le[3], le[4], r] + 12*G[l0[3], l0[2], le[4], 
            l0[2], r] - 6*G[l0[3], l0[2], le[4], le[1], r] - 
          6*G[l0[3], l0[2], le[4], le[2], r] - 6*G[l0[3], l0[2], le[4], 
            le[3], r] - 6*G[l0[3], l0[2], le[4], le[4], r] - 
          72*G[l0[3], l0[3], l0[2], l0[2], r] + 36*G[l0[3], l0[3], l0[2], 
            le[1], r] + 36*G[l0[3], l0[3], l0[2], le[2], r] + 
          36*G[l0[3], l0[3], l0[2], le[3], r] + 36*G[l0[3], l0[3], l0[2], 
            le[4], r] + 24*G[l0[3], le[1], l0[2], l0[2], r] - 
          12*G[l0[3], le[1], l0[2], le[1], r] - 12*G[l0[3], le[1], l0[2], 
            le[2], r] - 12*G[l0[3], le[1], l0[2], le[3], r] - 
          12*G[l0[3], le[1], l0[2], le[4], r] + 24*G[l0[3], le[2], l0[2], 
            l0[2], r] - 12*G[l0[3], le[2], l0[2], le[1], r] - 
          12*G[l0[3], le[2], l0[2], le[2], r] - 12*G[l0[3], le[2], l0[2], 
            le[3], r] - 12*G[l0[3], le[2], l0[2], le[4], r] + 
          24*G[l0[3], le[3], l0[2], l0[2], r] - 12*G[l0[3], le[3], l0[2], 
            le[1], r] - 12*G[l0[3], le[3], l0[2], le[2], r] - 
          12*G[l0[3], le[3], l0[2], le[3], r] - 12*G[l0[3], le[3], l0[2], 
            le[4], r] + 24*G[l0[3], le[4], l0[2], l0[2], r] - 
          12*G[l0[3], le[4], l0[2], le[1], r] - 12*G[l0[3], le[4], l0[2], 
            le[2], r] - 12*G[l0[3], le[4], l0[2], le[3], r] - 
          12*G[l0[3], le[4], l0[2], le[4], r] + 24*G[le[1], l0[1], l0[2], 
            l0[2], r] - 12*G[le[1], l0[1], l0[2], le[1], r] - 
          12*G[le[1], l0[1], l0[2], le[2], r] - 12*G[le[1], l0[1], l0[2], 
            le[3], r] - 12*G[le[1], l0[1], l0[2], le[4], r] - 
          4*G[le[1], l0[2], le[1], l0[2], r] + 2*G[le[1], l0[2], le[1], 
            le[1], r] + 2*G[le[1], l0[2], le[1], le[2], r] + 
          2*G[le[1], l0[2], le[1], le[3], r] + 2*G[le[1], l0[2], le[1], 
            le[4], r] - 4*G[le[1], l0[2], le[2], l0[2], r] + 
          2*G[le[1], l0[2], le[2], le[1], r] + 2*G[le[1], l0[2], le[2], 
            le[2], r] + 2*G[le[1], l0[2], le[2], le[3], r] + 
          2*G[le[1], l0[2], le[2], le[4], r] - 4*G[le[1], l0[2], le[3], 
            l0[2], r] + 2*G[le[1], l0[2], le[3], le[1], r] + 
          2*G[le[1], l0[2], le[3], le[2], r] + 2*G[le[1], l0[2], le[3], 
            le[3], r] + 2*G[le[1], l0[2], le[3], le[4], r] - 
          4*G[le[1], l0[2], le[4], l0[2], r] + 2*G[le[1], l0[2], le[4], 
            le[1], r] + 2*G[le[1], l0[2], le[4], le[2], r] + 
          2*G[le[1], l0[2], le[4], le[3], r] + 2*G[le[1], l0[2], le[4], 
            le[4], r] + 24*G[le[1], l0[3], l0[2], l0[2], r] - 
          12*G[le[1], l0[3], l0[2], le[1], r] - 12*G[le[1], l0[3], l0[2], 
            le[2], r] - 12*G[le[1], l0[3], l0[2], le[3], r] - 
          12*G[le[1], l0[3], l0[2], le[4], r] - 4*G[le[1], le[1], l0[2], 
            l0[2], r] + 2*G[le[1], le[1], l0[2], le[1], r] + 
          2*G[le[1], le[1], l0[2], le[2], r] + 2*G[le[1], le[1], l0[2], 
            le[3], r] + 2*G[le[1], le[1], l0[2], le[4], r] - 
          12*G[le[1], le[2], l0[2], l0[2], r] + 6*G[le[1], le[2], l0[2], 
            le[1], r] + 6*G[le[1], le[2], l0[2], le[2], r] + 
          6*G[le[1], le[2], l0[2], le[3], r] + 6*G[le[1], le[2], l0[2], 
            le[4], r] - 8*G[le[1], le[3], l0[2], l0[2], r] + 
          4*G[le[1], le[3], l0[2], le[1], r] + 4*G[le[1], le[3], l0[2], 
            le[2], r] + 4*G[le[1], le[3], l0[2], le[3], r] + 
          4*G[le[1], le[3], l0[2], le[4], r] - 8*G[le[1], le[4], l0[2], 
            l0[2], r] + 4*G[le[1], le[4], l0[2], le[1], r] + 
          4*G[le[1], le[4], l0[2], le[2], r] + 4*G[le[1], le[4], l0[2], 
            le[3], r] + 4*G[le[1], le[4], l0[2], le[4], r] + 
          24*G[le[2], l0[1], l0[2], l0[2], r] - 12*G[le[2], l0[1], l0[2], 
            le[1], r] - 12*G[le[2], l0[1], l0[2], le[2], r] - 
          12*G[le[2], l0[1], l0[2], le[3], r] - 12*G[le[2], l0[1], l0[2], 
            le[4], r] - 4*G[le[2], l0[2], le[1], l0[2], r] + 
          2*G[le[2], l0[2], le[1], le[1], r] + 2*G[le[2], l0[2], le[1], 
            le[2], r] + 2*G[le[2], l0[2], le[1], le[3], r] + 
          2*G[le[2], l0[2], le[1], le[4], r] - 4*G[le[2], l0[2], le[2], 
            l0[2], r] + 2*G[le[2], l0[2], le[2], le[1], r] + 
          2*G[le[2], l0[2], le[2], le[2], r] + 2*G[le[2], l0[2], le[2], 
            le[3], r] + 2*G[le[2], l0[2], le[2], le[4], r] - 
          4*G[le[2], l0[2], le[3], l0[2], r] + 2*G[le[2], l0[2], le[3], 
            le[1], r] + 2*G[le[2], l0[2], le[3], le[2], r] + 
          2*G[le[2], l0[2], le[3], le[3], r] + 2*G[le[2], l0[2], le[3], 
            le[4], r] - 4*G[le[2], l0[2], le[4], l0[2], r] + 
          2*G[le[2], l0[2], le[4], le[1], r] + 2*G[le[2], l0[2], le[4], 
            le[2], r] + 2*G[le[2], l0[2], le[4], le[3], r] + 
          2*G[le[2], l0[2], le[4], le[4], r] + 24*G[le[2], l0[3], l0[2], 
            l0[2], r] - 12*G[le[2], l0[3], l0[2], le[1], r] - 
          12*G[le[2], l0[3], l0[2], le[2], r] - 12*G[le[2], l0[3], l0[2], 
            le[3], r] - 12*G[le[2], l0[3], l0[2], le[4], r] - 
          12*G[le[2], le[1], l0[2], l0[2], r] + 6*G[le[2], le[1], l0[2], 
            le[1], r] + 6*G[le[2], le[1], l0[2], le[2], r] + 
          6*G[le[2], le[1], l0[2], le[3], r] + 6*G[le[2], le[1], l0[2], 
            le[4], r] - 4*G[le[2], le[2], l0[2], l0[2], r] + 
          2*G[le[2], le[2], l0[2], le[1], r] + 2*G[le[2], le[2], l0[2], 
            le[2], r] + 2*G[le[2], le[2], l0[2], le[3], r] + 
          2*G[le[2], le[2], l0[2], le[4], r] - 8*G[le[2], le[3], l0[2], 
            l0[2], r] + 4*G[le[2], le[3], l0[2], le[1], r] + 
          4*G[le[2], le[3], l0[2], le[2], r] + 4*G[le[2], le[3], l0[2], 
            le[3], r] + 4*G[le[2], le[3], l0[2], le[4], r] - 
          8*G[le[2], le[4], l0[2], l0[2], r] + 4*G[le[2], le[4], l0[2], 
            le[1], r] + 4*G[le[2], le[4], l0[2], le[2], r] + 
          4*G[le[2], le[4], l0[2], le[3], r] + 4*G[le[2], le[4], l0[2], 
            le[4], r] + 24*G[le[3], l0[1], l0[2], l0[2], r] - 
          12*G[le[3], l0[1], l0[2], le[1], r] - 12*G[le[3], l0[1], l0[2], 
            le[2], r] - 12*G[le[3], l0[1], l0[2], le[3], r] - 
          12*G[le[3], l0[1], l0[2], le[4], r] - 4*G[le[3], l0[2], le[1], 
            l0[2], r] + 2*G[le[3], l0[2], le[1], le[1], r] + 
          2*G[le[3], l0[2], le[1], le[2], r] + 2*G[le[3], l0[2], le[1], 
            le[3], r] + 2*G[le[3], l0[2], le[1], le[4], r] - 
          4*G[le[3], l0[2], le[2], l0[2], r] + 2*G[le[3], l0[2], le[2], 
            le[1], r] + 2*G[le[3], l0[2], le[2], le[2], r] + 
          2*G[le[3], l0[2], le[2], le[3], r] + 2*G[le[3], l0[2], le[2], 
            le[4], r] - 4*G[le[3], l0[2], le[3], l0[2], r] + 
          2*G[le[3], l0[2], le[3], le[1], r] + 2*G[le[3], l0[2], le[3], 
            le[2], r] + 2*G[le[3], l0[2], le[3], le[3], r] + 
          2*G[le[3], l0[2], le[3], le[4], r] - 4*G[le[3], l0[2], le[4], 
            l0[2], r] + 2*G[le[3], l0[2], le[4], le[1], r] + 
          2*G[le[3], l0[2], le[4], le[2], r] + 2*G[le[3], l0[2], le[4], 
            le[3], r] + 2*G[le[3], l0[2], le[4], le[4], r] + 
          24*G[le[3], l0[3], l0[2], l0[2], r] - 12*G[le[3], l0[3], l0[2], 
            le[1], r] - 12*G[le[3], l0[3], l0[2], le[2], r] - 
          12*G[le[3], l0[3], l0[2], le[3], r] - 12*G[le[3], l0[3], l0[2], 
            le[4], r] - 8*G[le[3], le[1], l0[2], l0[2], r] + 
          4*G[le[3], le[1], l0[2], le[1], r] + 4*G[le[3], le[1], l0[2], 
            le[2], r] + 4*G[le[3], le[1], l0[2], le[3], r] + 
          4*G[le[3], le[1], l0[2], le[4], r] - 8*G[le[3], le[2], l0[2], 
            l0[2], r] + 4*G[le[3], le[2], l0[2], le[1], r] + 
          4*G[le[3], le[2], l0[2], le[2], r] + 4*G[le[3], le[2], l0[2], 
            le[3], r] + 4*G[le[3], le[2], l0[2], le[4], r] - 
          4*G[le[3], le[3], l0[2], l0[2], r] + 2*G[le[3], le[3], l0[2], 
            le[1], r] + 2*G[le[3], le[3], l0[2], le[2], r] + 
          2*G[le[3], le[3], l0[2], le[3], r] + 2*G[le[3], le[3], l0[2], 
            le[4], r] - 12*G[le[3], le[4], l0[2], l0[2], r] + 
          6*G[le[3], le[4], l0[2], le[1], r] + 6*G[le[3], le[4], l0[2], 
            le[2], r] + 6*G[le[3], le[4], l0[2], le[3], r] + 
          6*G[le[3], le[4], l0[2], le[4], r] + 24*G[le[4], l0[1], l0[2], 
            l0[2], r] - 12*G[le[4], l0[1], l0[2], le[1], r] - 
          12*G[le[4], l0[1], l0[2], le[2], r] - 12*G[le[4], l0[1], l0[2], 
            le[3], r] - 12*G[le[4], l0[1], l0[2], le[4], r] - 
          4*G[le[4], l0[2], le[1], l0[2], r] + 2*G[le[4], l0[2], le[1], 
            le[1], r] + 2*G[le[4], l0[2], le[1], le[2], r] + 
          2*G[le[4], l0[2], le[1], le[3], r] + 2*G[le[4], l0[2], le[1], 
            le[4], r] - 4*G[le[4], l0[2], le[2], l0[2], r] + 
          2*G[le[4], l0[2], le[2], le[1], r] + 2*G[le[4], l0[2], le[2], 
            le[2], r] + 2*G[le[4], l0[2], le[2], le[3], r] + 
          2*G[le[4], l0[2], le[2], le[4], r] - 4*G[le[4], l0[2], le[3], 
            l0[2], r] + 2*G[le[4], l0[2], le[3], le[1], r] + 
          2*G[le[4], l0[2], le[3], le[2], r] + 2*G[le[4], l0[2], le[3], 
            le[3], r] + 2*G[le[4], l0[2], le[3], le[4], r] - 
          4*G[le[4], l0[2], le[4], l0[2], r] + 2*G[le[4], l0[2], le[4], 
            le[1], r] + 2*G[le[4], l0[2], le[4], le[2], r] + 
          2*G[le[4], l0[2], le[4], le[3], r] + 2*G[le[4], l0[2], le[4], 
            le[4], r] + 24*G[le[4], l0[3], l0[2], l0[2], r] - 
          12*G[le[4], l0[3], l0[2], le[1], r] - 12*G[le[4], l0[3], l0[2], 
            le[2], r] - 12*G[le[4], l0[3], l0[2], le[3], r] - 
          12*G[le[4], l0[3], l0[2], le[4], r] - 8*G[le[4], le[1], l0[2], 
            l0[2], r] + 4*G[le[4], le[1], l0[2], le[1], r] + 
          4*G[le[4], le[1], l0[2], le[2], r] + 4*G[le[4], le[1], l0[2], 
            le[3], r] + 4*G[le[4], le[1], l0[2], le[4], r] - 
          8*G[le[4], le[2], l0[2], l0[2], r] + 4*G[le[4], le[2], l0[2], 
            le[1], r] + 4*G[le[4], le[2], l0[2], le[2], r] + 
          4*G[le[4], le[2], l0[2], le[3], r] + 4*G[le[4], le[2], l0[2], 
            le[4], r] - 12*G[le[4], le[3], l0[2], l0[2], r] + 
          6*G[le[4], le[3], l0[2], le[1], r] + 6*G[le[4], le[3], l0[2], 
            le[2], r] + 6*G[le[4], le[3], l0[2], le[3], r] + 
          6*G[le[4], le[3], l0[2], le[4], r] - 4*G[le[4], le[4], l0[2], 
            l0[2], r] + 2*G[le[4], le[4], l0[2], le[1], r] + 
          2*G[le[4], le[4], l0[2], le[2], r] + 2*G[le[4], le[4], l0[2], 
            le[3], r] + 2*G[le[4], le[4], l0[2], le[4], r]) - 
        8*(216*G[l0[1], l0[1], l0[1], l0[2], r] - 
          36*G[l0[1], l0[1], l0[2], le[1], r] - 36*G[l0[1], l0[1], l0[2], 
            le[2], r] - 36*G[l0[1], l0[1], l0[2], le[3], r] - 
          36*G[l0[1], l0[1], l0[2], le[4], r] + 216*G[l0[1], l0[1], l0[3], 
            l0[2], r] - 72*G[l0[1], l0[1], le[1], l0[2], r] - 
          72*G[l0[1], l0[1], le[2], l0[2], r] - 72*G[l0[1], l0[1], le[3], 
            l0[2], r] - 72*G[l0[1], l0[1], le[4], l0[2], r] - 
          72*G[l0[1], l0[2], l0[1], l0[2], r] - 72*G[l0[1], l0[2], l0[3], 
            l0[2], r] + 12*G[l0[1], l0[2], le[1], l0[2], r] + 
          6*G[l0[1], l0[2], le[1], le[1], r] + 6*G[l0[1], l0[2], le[1], 
            le[2], r] + 6*G[l0[1], l0[2], le[1], le[3], r] + 
          6*G[l0[1], l0[2], le[1], le[4], r] + 12*G[l0[1], l0[2], le[2], 
            l0[2], r] + 6*G[l0[1], l0[2], le[2], le[1], r] + 
          6*G[l0[1], l0[2], le[2], le[2], r] + 6*G[l0[1], l0[2], le[2], 
            le[3], r] + 6*G[l0[1], l0[2], le[2], le[4], r] + 
          12*G[l0[1], l0[2], le[3], l0[2], r] + 6*G[l0[1], l0[2], le[3], 
            le[1], r] + 6*G[l0[1], l0[2], le[3], le[2], r] + 
          6*G[l0[1], l0[2], le[3], le[3], r] + 6*G[l0[1], l0[2], le[3], 
            le[4], r] + 12*G[l0[1], l0[2], le[4], l0[2], r] + 
          6*G[l0[1], l0[2], le[4], le[1], r] + 6*G[l0[1], l0[2], le[4], 
            le[2], r] + 6*G[l0[1], l0[2], le[4], le[3], r] + 
          6*G[l0[1], l0[2], le[4], le[4], r] + 216*G[l0[1], l0[3], l0[1], 
            l0[2], r] - 36*G[l0[1], l0[3], l0[2], le[1], r] - 
          36*G[l0[1], l0[3], l0[2], le[2], r] - 36*G[l0[1], l0[3], l0[2], 
            le[3], r] - 36*G[l0[1], l0[3], l0[2], le[4], r] + 
          216*G[l0[1], l0[3], l0[3], l0[2], r] - 72*G[l0[1], l0[3], le[1], 
            l0[2], r] - 72*G[l0[1], l0[3], le[2], l0[2], r] - 
          72*G[l0[1], l0[3], le[3], l0[2], r] - 72*G[l0[1], l0[3], le[4], 
            l0[2], r] - 72*G[l0[1], le[1], l0[1], l0[2], r] + 
          12*G[l0[1], le[1], l0[2], le[1], r] + 12*G[l0[1], le[1], l0[2], 
            le[2], r] + 12*G[l0[1], le[1], l0[2], le[3], r] + 
          12*G[l0[1], le[1], l0[2], le[4], r] - 72*G[l0[1], le[1], l0[3], 
            l0[2], r] + 12*G[l0[1], le[1], le[1], l0[2], r] + 
          36*G[l0[1], le[1], le[2], l0[2], r] + 24*G[l0[1], le[1], le[3], 
            l0[2], r] + 24*G[l0[1], le[1], le[4], l0[2], r] - 
          72*G[l0[1], le[2], l0[1], l0[2], r] + 12*G[l0[1], le[2], l0[2], 
            le[1], r] + 12*G[l0[1], le[2], l0[2], le[2], r] + 
          12*G[l0[1], le[2], l0[2], le[3], r] + 12*G[l0[1], le[2], l0[2], 
            le[4], r] - 72*G[l0[1], le[2], l0[3], l0[2], r] + 
          36*G[l0[1], le[2], le[1], l0[2], r] + 12*G[l0[1], le[2], le[2], 
            l0[2], r] + 24*G[l0[1], le[2], le[3], l0[2], r] + 
          24*G[l0[1], le[2], le[4], l0[2], r] - 72*G[l0[1], le[3], l0[1], 
            l0[2], r] + 12*G[l0[1], le[3], l0[2], le[1], r] + 
          12*G[l0[1], le[3], l0[2], le[2], r] + 12*G[l0[1], le[3], l0[2], 
            le[3], r] + 12*G[l0[1], le[3], l0[2], le[4], r] - 
          72*G[l0[1], le[3], l0[3], l0[2], r] + 24*G[l0[1], le[3], le[1], 
            l0[2], r] + 24*G[l0[1], le[3], le[2], l0[2], r] + 
          12*G[l0[1], le[3], le[3], l0[2], r] + 36*G[l0[1], le[3], le[4], 
            l0[2], r] - 72*G[l0[1], le[4], l0[1], l0[2], r] + 
          12*G[l0[1], le[4], l0[2], le[1], r] + 12*G[l0[1], le[4], l0[2], 
            le[2], r] + 12*G[l0[1], le[4], l0[2], le[3], r] + 
          12*G[l0[1], le[4], l0[2], le[4], r] - 72*G[l0[1], le[4], l0[3], 
            l0[2], r] + 24*G[l0[1], le[4], le[1], l0[2], r] + 
          24*G[l0[1], le[4], le[2], l0[2], r] + 36*G[l0[1], le[4], le[3], 
            l0[2], r] + 12*G[l0[1], le[4], le[4], l0[2], r] - 
          72*G[l0[2], l0[1], l0[1], l0[2], r] + 12*G[l0[2], l0[1], l0[2], 
            le[1], r] + 12*G[l0[2], l0[1], l0[2], le[2], r] + 
          12*G[l0[2], l0[1], l0[2], le[3], r] + 12*G[l0[2], l0[1], l0[2], 
            le[4], r] - 72*G[l0[2], l0[1], l0[3], l0[2], r] + 
          24*G[l0[2], l0[1], le[1], l0[2], r] + 24*G[l0[2], l0[1], le[2], 
            l0[2], r] + 24*G[l0[2], l0[1], le[3], l0[2], r] + 
          24*G[l0[2], l0[1], le[4], l0[2], r] - 72*G[l0[2], l0[3], l0[1], 
            l0[2], r] + 12*G[l0[2], l0[3], l0[2], le[1], r] + 
          12*G[l0[2], l0[3], l0[2], le[2], r] + 12*G[l0[2], l0[3], l0[2], 
            le[3], r] + 12*G[l0[2], l0[3], l0[2], le[4], r] - 
          72*G[l0[2], l0[3], l0[3], l0[2], r] + 24*G[l0[2], l0[3], le[1], 
            l0[2], r] + 24*G[l0[2], l0[3], le[2], l0[2], r] + 
          24*G[l0[2], l0[3], le[3], l0[2], r] + 24*G[l0[2], l0[3], le[4], 
            l0[2], r] + 24*G[l0[2], le[1], l0[1], l0[2], r] - 
          2*G[l0[2], le[1], l0[2], le[1], r] - 2*G[l0[2], le[1], l0[2], 
            le[2], r] - 2*G[l0[2], le[1], l0[2], le[3], r] - 
          2*G[l0[2], le[1], l0[2], le[4], r] + 24*G[l0[2], le[1], l0[3], 
            l0[2], r] - 2*G[l0[2], le[1], le[1], l0[2], r] - 
          G[l0[2], le[1], le[1], le[1], r] - G[l0[2], le[1], le[1], le[2], 
           r] - G[l0[2], le[1], le[1], le[3], r] - G[l0[2], le[1], le[1], 
           le[4], r] - 10*G[l0[2], le[1], le[2], l0[2], r] - 
          G[l0[2], le[1], le[2], le[1], r] - G[l0[2], le[1], le[2], le[2], 
           r] - G[l0[2], le[1], le[2], le[3], r] - G[l0[2], le[1], le[2], 
           le[4], r] - 6*G[l0[2], le[1], le[3], l0[2], r] - 
          G[l0[2], le[1], le[3], le[1], r] - G[l0[2], le[1], le[3], le[2], 
           r] - G[l0[2], le[1], le[3], le[3], r] - G[l0[2], le[1], le[3], 
           le[4], r] - 6*G[l0[2], le[1], le[4], l0[2], r] - 
          G[l0[2], le[1], le[4], le[1], r] - G[l0[2], le[1], le[4], le[2], 
           r] - G[l0[2], le[1], le[4], le[3], r] - G[l0[2], le[1], le[4], 
           le[4], r] + 24*G[l0[2], le[2], l0[1], l0[2], r] - 
          2*G[l0[2], le[2], l0[2], le[1], r] - 2*G[l0[2], le[2], l0[2], 
            le[2], r] - 2*G[l0[2], le[2], l0[2], le[3], r] - 
          2*G[l0[2], le[2], l0[2], le[4], r] + 24*G[l0[2], le[2], l0[3], 
            l0[2], r] - 10*G[l0[2], le[2], le[1], l0[2], r] - 
          G[l0[2], le[2], le[1], le[1], r] - G[l0[2], le[2], le[1], le[2], 
           r] - G[l0[2], le[2], le[1], le[3], r] - G[l0[2], le[2], le[1], 
           le[4], r] - 2*G[l0[2], le[2], le[2], l0[2], r] - 
          G[l0[2], le[2], le[2], le[1], r] - G[l0[2], le[2], le[2], le[2], 
           r] - G[l0[2], le[2], le[2], le[3], r] - G[l0[2], le[2], le[2], 
           le[4], r] - 6*G[l0[2], le[2], le[3], l0[2], r] - 
          G[l0[2], le[2], le[3], le[1], r] - G[l0[2], le[2], le[3], le[2], 
           r] - G[l0[2], le[2], le[3], le[3], r] - G[l0[2], le[2], le[3], 
           le[4], r] - 6*G[l0[2], le[2], le[4], l0[2], r] - 
          G[l0[2], le[2], le[4], le[1], r] - G[l0[2], le[2], le[4], le[2], 
           r] - G[l0[2], le[2], le[4], le[3], r] - G[l0[2], le[2], le[4], 
           le[4], r] + 24*G[l0[2], le[3], l0[1], l0[2], r] - 
          2*G[l0[2], le[3], l0[2], le[1], r] - 2*G[l0[2], le[3], l0[2], 
            le[2], r] - 2*G[l0[2], le[3], l0[2], le[3], r] - 
          2*G[l0[2], le[3], l0[2], le[4], r] + 24*G[l0[2], le[3], l0[3], 
            l0[2], r] - 6*G[l0[2], le[3], le[1], l0[2], r] - 
          G[l0[2], le[3], le[1], le[1], r] - G[l0[2], le[3], le[1], le[2], 
           r] - G[l0[2], le[3], le[1], le[3], r] - G[l0[2], le[3], le[1], 
           le[4], r] - 6*G[l0[2], le[3], le[2], l0[2], r] - 
          G[l0[2], le[3], le[2], le[1], r] - G[l0[2], le[3], le[2], le[2], 
           r] - G[l0[2], le[3], le[2], le[3], r] - G[l0[2], le[3], le[2], 
           le[4], r] - 2*G[l0[2], le[3], le[3], l0[2], r] - 
          G[l0[2], le[3], le[3], le[1], r] - G[l0[2], le[3], le[3], le[2], 
           r] - G[l0[2], le[3], le[3], le[3], r] - G[l0[2], le[3], le[3], 
           le[4], r] - 10*G[l0[2], le[3], le[4], l0[2], r] - 
          G[l0[2], le[3], le[4], le[1], r] - G[l0[2], le[3], le[4], le[2], 
           r] - G[l0[2], le[3], le[4], le[3], r] - G[l0[2], le[3], le[4], 
           le[4], r] + 24*G[l0[2], le[4], l0[1], l0[2], r] - 
          2*G[l0[2], le[4], l0[2], le[1], r] - 2*G[l0[2], le[4], l0[2], 
            le[2], r] - 2*G[l0[2], le[4], l0[2], le[3], r] - 
          2*G[l0[2], le[4], l0[2], le[4], r] + 24*G[l0[2], le[4], l0[3], 
            l0[2], r] - 6*G[l0[2], le[4], le[1], l0[2], r] - 
          G[l0[2], le[4], le[1], le[1], r] - G[l0[2], le[4], le[1], le[2], 
           r] - G[l0[2], le[4], le[1], le[3], r] - G[l0[2], le[4], le[1], 
           le[4], r] - 6*G[l0[2], le[4], le[2], l0[2], r] - 
          G[l0[2], le[4], le[2], le[1], r] - G[l0[2], le[4], le[2], le[2], 
           r] - G[l0[2], le[4], le[2], le[3], r] - G[l0[2], le[4], le[2], 
           le[4], r] - 10*G[l0[2], le[4], le[3], l0[2], r] - 
          G[l0[2], le[4], le[3], le[1], r] - G[l0[2], le[4], le[3], le[2], 
           r] - G[l0[2], le[4], le[3], le[3], r] - G[l0[2], le[4], le[3], 
           le[4], r] - 2*G[l0[2], le[4], le[4], l0[2], r] - 
          G[l0[2], le[4], le[4], le[1], r] - G[l0[2], le[4], le[4], le[2], 
           r] - G[l0[2], le[4], le[4], le[3], r] - G[l0[2], le[4], le[4], 
           le[4], r] + 216*G[l0[3], l0[1], l0[1], l0[2], r] - 
          36*G[l0[3], l0[1], l0[2], le[1], r] - 36*G[l0[3], l0[1], l0[2], 
            le[2], r] - 36*G[l0[3], l0[1], l0[2], le[3], r] - 
          36*G[l0[3], l0[1], l0[2], le[4], r] + 216*G[l0[3], l0[1], l0[3], 
            l0[2], r] - 72*G[l0[3], l0[1], le[1], l0[2], r] - 
          72*G[l0[3], l0[1], le[2], l0[2], r] - 72*G[l0[3], l0[1], le[3], 
            l0[2], r] - 72*G[l0[3], l0[1], le[4], l0[2], r] - 
          72*G[l0[3], l0[2], l0[1], l0[2], r] - 72*G[l0[3], l0[2], l0[3], 
            l0[2], r] + 12*G[l0[3], l0[2], le[1], l0[2], r] + 
          6*G[l0[3], l0[2], le[1], le[1], r] + 6*G[l0[3], l0[2], le[1], 
            le[2], r] + 6*G[l0[3], l0[2], le[1], le[3], r] + 
          6*G[l0[3], l0[2], le[1], le[4], r] + 12*G[l0[3], l0[2], le[2], 
            l0[2], r] + 6*G[l0[3], l0[2], le[2], le[1], r] + 
          6*G[l0[3], l0[2], le[2], le[2], r] + 6*G[l0[3], l0[2], le[2], 
            le[3], r] + 6*G[l0[3], l0[2], le[2], le[4], r] + 
          12*G[l0[3], l0[2], le[3], l0[2], r] + 6*G[l0[3], l0[2], le[3], 
            le[1], r] + 6*G[l0[3], l0[2], le[3], le[2], r] + 
          6*G[l0[3], l0[2], le[3], le[3], r] + 6*G[l0[3], l0[2], le[3], 
            le[4], r] + 12*G[l0[3], l0[2], le[4], l0[2], r] + 
          6*G[l0[3], l0[2], le[4], le[1], r] + 6*G[l0[3], l0[2], le[4], 
            le[2], r] + 6*G[l0[3], l0[2], le[4], le[3], r] + 
          6*G[l0[3], l0[2], le[4], le[4], r] + 216*G[l0[3], l0[3], l0[1], 
            l0[2], r] - 36*G[l0[3], l0[3], l0[2], le[1], r] - 
          36*G[l0[3], l0[3], l0[2], le[2], r] - 36*G[l0[3], l0[3], l0[2], 
            le[3], r] - 36*G[l0[3], l0[3], l0[2], le[4], r] + 
          216*G[l0[3], l0[3], l0[3], l0[2], r] - 72*G[l0[3], l0[3], le[1], 
            l0[2], r] - 72*G[l0[3], l0[3], le[2], l0[2], r] - 
          72*G[l0[3], l0[3], le[3], l0[2], r] - 72*G[l0[3], l0[3], le[4], 
            l0[2], r] - 72*G[l0[3], le[1], l0[1], l0[2], r] + 
          12*G[l0[3], le[1], l0[2], le[1], r] + 12*G[l0[3], le[1], l0[2], 
            le[2], r] + 12*G[l0[3], le[1], l0[2], le[3], r] + 
          12*G[l0[3], le[1], l0[2], le[4], r] - 72*G[l0[3], le[1], l0[3], 
            l0[2], r] + 12*G[l0[3], le[1], le[1], l0[2], r] + 
          36*G[l0[3], le[1], le[2], l0[2], r] + 24*G[l0[3], le[1], le[3], 
            l0[2], r] + 24*G[l0[3], le[1], le[4], l0[2], r] - 
          72*G[l0[3], le[2], l0[1], l0[2], r] + 12*G[l0[3], le[2], l0[2], 
            le[1], r] + 12*G[l0[3], le[2], l0[2], le[2], r] + 
          12*G[l0[3], le[2], l0[2], le[3], r] + 12*G[l0[3], le[2], l0[2], 
            le[4], r] - 72*G[l0[3], le[2], l0[3], l0[2], r] + 
          36*G[l0[3], le[2], le[1], l0[2], r] + 12*G[l0[3], le[2], le[2], 
            l0[2], r] + 24*G[l0[3], le[2], le[3], l0[2], r] + 
          24*G[l0[3], le[2], le[4], l0[2], r] - 72*G[l0[3], le[3], l0[1], 
            l0[2], r] + 12*G[l0[3], le[3], l0[2], le[1], r] + 
          12*G[l0[3], le[3], l0[2], le[2], r] + 12*G[l0[3], le[3], l0[2], 
            le[3], r] + 12*G[l0[3], le[3], l0[2], le[4], r] - 
          72*G[l0[3], le[3], l0[3], l0[2], r] + 24*G[l0[3], le[3], le[1], 
            l0[2], r] + 24*G[l0[3], le[3], le[2], l0[2], r] + 
          12*G[l0[3], le[3], le[3], l0[2], r] + 36*G[l0[3], le[3], le[4], 
            l0[2], r] - 72*G[l0[3], le[4], l0[1], l0[2], r] + 
          12*G[l0[3], le[4], l0[2], le[1], r] + 12*G[l0[3], le[4], l0[2], 
            le[2], r] + 12*G[l0[3], le[4], l0[2], le[3], r] + 
          12*G[l0[3], le[4], l0[2], le[4], r] - 72*G[l0[3], le[4], l0[3], 
            l0[2], r] + 24*G[l0[3], le[4], le[1], l0[2], r] + 
          24*G[l0[3], le[4], le[2], l0[2], r] + 36*G[l0[3], le[4], le[3], 
            l0[2], r] + 12*G[l0[3], le[4], le[4], l0[2], r] - 
          72*G[le[1], l0[1], l0[1], l0[2], r] + 12*G[le[1], l0[1], l0[2], 
            le[1], r] + 12*G[le[1], l0[1], l0[2], le[2], r] + 
          12*G[le[1], l0[1], l0[2], le[3], r] + 12*G[le[1], l0[1], l0[2], 
            le[4], r] - 72*G[le[1], l0[1], l0[3], l0[2], r] + 
          24*G[le[1], l0[1], le[1], l0[2], r] + 24*G[le[1], l0[1], le[2], 
            l0[2], r] + 24*G[le[1], l0[1], le[3], l0[2], r] + 
          24*G[le[1], l0[1], le[4], l0[2], r] + 24*G[le[1], l0[2], l0[1], 
            l0[2], r] + 24*G[le[1], l0[2], l0[3], l0[2], r] - 
          4*G[le[1], l0[2], le[1], l0[2], r] - 2*G[le[1], l0[2], le[1], 
            le[1], r] - 2*G[le[1], l0[2], le[1], le[2], r] - 
          2*G[le[1], l0[2], le[1], le[3], r] - 2*G[le[1], l0[2], le[1], 
            le[4], r] - 4*G[le[1], l0[2], le[2], l0[2], r] - 
          2*G[le[1], l0[2], le[2], le[1], r] - 2*G[le[1], l0[2], le[2], 
            le[2], r] - 2*G[le[1], l0[2], le[2], le[3], r] - 
          2*G[le[1], l0[2], le[2], le[4], r] - 4*G[le[1], l0[2], le[3], 
            l0[2], r] - 2*G[le[1], l0[2], le[3], le[1], r] - 
          2*G[le[1], l0[2], le[3], le[2], r] - 2*G[le[1], l0[2], le[3], 
            le[3], r] - 2*G[le[1], l0[2], le[3], le[4], r] - 
          4*G[le[1], l0[2], le[4], l0[2], r] - 2*G[le[1], l0[2], le[4], 
            le[1], r] - 2*G[le[1], l0[2], le[4], le[2], r] - 
          2*G[le[1], l0[2], le[4], le[3], r] - 2*G[le[1], l0[2], le[4], 
            le[4], r] - 72*G[le[1], l0[3], l0[1], l0[2], r] + 
          12*G[le[1], l0[3], l0[2], le[1], r] + 12*G[le[1], l0[3], l0[2], 
            le[2], r] + 12*G[le[1], l0[3], l0[2], le[3], r] + 
          12*G[le[1], l0[3], l0[2], le[4], r] - 72*G[le[1], l0[3], l0[3], 
            l0[2], r] + 24*G[le[1], l0[3], le[1], l0[2], r] + 
          24*G[le[1], l0[3], le[2], l0[2], r] + 24*G[le[1], l0[3], le[3], 
            l0[2], r] + 24*G[le[1], l0[3], le[4], l0[2], r] + 
          12*G[le[1], le[1], l0[1], l0[2], r] - 2*G[le[1], le[1], l0[2], 
            le[1], r] - 2*G[le[1], le[1], l0[2], le[2], r] - 
          2*G[le[1], le[1], l0[2], le[3], r] - 2*G[le[1], le[1], l0[2], 
            le[4], r] + 12*G[le[1], le[1], l0[3], l0[2], r] - 
          2*G[le[1], le[1], le[1], l0[2], r] - 6*G[le[1], le[1], le[2], 
            l0[2], r] - 4*G[le[1], le[1], le[3], l0[2], r] - 
          4*G[le[1], le[1], le[4], l0[2], r] + 36*G[le[1], le[2], l0[1], 
            l0[2], r] - 6*G[le[1], le[2], l0[2], le[1], r] - 
          6*G[le[1], le[2], l0[2], le[2], r] - 6*G[le[1], le[2], l0[2], 
            le[3], r] - 6*G[le[1], le[2], l0[2], le[4], r] + 
          36*G[le[1], le[2], l0[3], l0[2], r] - 18*G[le[1], le[2], le[1], 
            l0[2], r] - 6*G[le[1], le[2], le[2], l0[2], r] - 
          12*G[le[1], le[2], le[3], l0[2], r] - 12*G[le[1], le[2], le[4], 
            l0[2], r] + 24*G[le[1], le[3], l0[1], l0[2], r] - 
          4*G[le[1], le[3], l0[2], le[1], r] - 4*G[le[1], le[3], l0[2], 
            le[2], r] - 4*G[le[1], le[3], l0[2], le[3], r] - 
          4*G[le[1], le[3], l0[2], le[4], r] + 24*G[le[1], le[3], l0[3], 
            l0[2], r] - 6*G[le[1], le[3], le[1], l0[2], r] - 
          10*G[le[1], le[3], le[2], l0[2], r] - 4*G[le[1], le[3], le[3], 
            l0[2], r] - 12*G[le[1], le[3], le[4], l0[2], r] + 
          24*G[le[1], le[4], l0[1], l0[2], r] - 4*G[le[1], le[4], l0[2], 
            le[1], r] - 4*G[le[1], le[4], l0[2], le[2], r] - 
          4*G[le[1], le[4], l0[2], le[3], r] - 4*G[le[1], le[4], l0[2], 
            le[4], r] + 24*G[le[1], le[4], l0[3], l0[2], r] - 
          6*G[le[1], le[4], le[1], l0[2], r] - 10*G[le[1], le[4], le[2], 
            l0[2], r] - 12*G[le[1], le[4], le[3], l0[2], r] - 
          4*G[le[1], le[4], le[4], l0[2], r] - 72*G[le[2], l0[1], l0[1], 
            l0[2], r] + 12*G[le[2], l0[1], l0[2], le[1], r] + 
          12*G[le[2], l0[1], l0[2], le[2], r] + 12*G[le[2], l0[1], l0[2], 
            le[3], r] + 12*G[le[2], l0[1], l0[2], le[4], r] - 
          72*G[le[2], l0[1], l0[3], l0[2], r] + 24*G[le[2], l0[1], le[1], 
            l0[2], r] + 24*G[le[2], l0[1], le[2], l0[2], r] + 
          24*G[le[2], l0[1], le[3], l0[2], r] + 24*G[le[2], l0[1], le[4], 
            l0[2], r] + 24*G[le[2], l0[2], l0[1], l0[2], r] + 
          24*G[le[2], l0[2], l0[3], l0[2], r] - 4*G[le[2], l0[2], le[1], 
            l0[2], r] - 2*G[le[2], l0[2], le[1], le[1], r] - 
          2*G[le[2], l0[2], le[1], le[2], r] - 2*G[le[2], l0[2], le[1], 
            le[3], r] - 2*G[le[2], l0[2], le[1], le[4], r] - 
          4*G[le[2], l0[2], le[2], l0[2], r] - 2*G[le[2], l0[2], le[2], 
            le[1], r] - 2*G[le[2], l0[2], le[2], le[2], r] - 
          2*G[le[2], l0[2], le[2], le[3], r] - 2*G[le[2], l0[2], le[2], 
            le[4], r] - 4*G[le[2], l0[2], le[3], l0[2], r] - 
          2*G[le[2], l0[2], le[3], le[1], r] - 2*G[le[2], l0[2], le[3], 
            le[2], r] - 2*G[le[2], l0[2], le[3], le[3], r] - 
          2*G[le[2], l0[2], le[3], le[4], r] - 4*G[le[2], l0[2], le[4], 
            l0[2], r] - 2*G[le[2], l0[2], le[4], le[1], r] - 
          2*G[le[2], l0[2], le[4], le[2], r] - 2*G[le[2], l0[2], le[4], 
            le[3], r] - 2*G[le[2], l0[2], le[4], le[4], r] - 
          72*G[le[2], l0[3], l0[1], l0[2], r] + 12*G[le[2], l0[3], l0[2], 
            le[1], r] + 12*G[le[2], l0[3], l0[2], le[2], r] + 
          12*G[le[2], l0[3], l0[2], le[3], r] + 12*G[le[2], l0[3], l0[2], 
            le[4], r] - 72*G[le[2], l0[3], l0[3], l0[2], r] + 
          24*G[le[2], l0[3], le[1], l0[2], r] + 24*G[le[2], l0[3], le[2], 
            l0[2], r] + 24*G[le[2], l0[3], le[3], l0[2], r] + 
          24*G[le[2], l0[3], le[4], l0[2], r] + 36*G[le[2], le[1], l0[1], 
            l0[2], r] - 6*G[le[2], le[1], l0[2], le[1], r] - 
          6*G[le[2], le[1], l0[2], le[2], r] - 6*G[le[2], le[1], l0[2], 
            le[3], r] - 6*G[le[2], le[1], l0[2], le[4], r] + 
          36*G[le[2], le[1], l0[3], l0[2], r] - 6*G[le[2], le[1], le[1], 
            l0[2], r] - 18*G[le[2], le[1], le[2], l0[2], r] - 
          12*G[le[2], le[1], le[3], l0[2], r] - 12*G[le[2], le[1], le[4], 
            l0[2], r] + 12*G[le[2], le[2], l0[1], l0[2], r] - 
          2*G[le[2], le[2], l0[2], le[1], r] - 2*G[le[2], le[2], l0[2], 
            le[2], r] - 2*G[le[2], le[2], l0[2], le[3], r] - 
          2*G[le[2], le[2], l0[2], le[4], r] + 12*G[le[2], le[2], l0[3], 
            l0[2], r] - 6*G[le[2], le[2], le[1], l0[2], r] - 
          2*G[le[2], le[2], le[2], l0[2], r] - 4*G[le[2], le[2], le[3], 
            l0[2], r] - 4*G[le[2], le[2], le[4], l0[2], r] + 
          24*G[le[2], le[3], l0[1], l0[2], r] - 4*G[le[2], le[3], l0[2], 
            le[1], r] - 4*G[le[2], le[3], l0[2], le[2], r] - 
          4*G[le[2], le[3], l0[2], le[3], r] - 4*G[le[2], le[3], l0[2], 
            le[4], r] + 24*G[le[2], le[3], l0[3], l0[2], r] - 
          10*G[le[2], le[3], le[1], l0[2], r] - 6*G[le[2], le[3], le[2], 
            l0[2], r] - 4*G[le[2], le[3], le[3], l0[2], r] - 
          12*G[le[2], le[3], le[4], l0[2], r] + 24*G[le[2], le[4], l0[1], 
            l0[2], r] - 4*G[le[2], le[4], l0[2], le[1], r] - 
          4*G[le[2], le[4], l0[2], le[2], r] - 4*G[le[2], le[4], l0[2], 
            le[3], r] - 4*G[le[2], le[4], l0[2], le[4], r] + 
          24*G[le[2], le[4], l0[3], l0[2], r] - 10*G[le[2], le[4], le[1], 
            l0[2], r] - 6*G[le[2], le[4], le[2], l0[2], r] - 
          12*G[le[2], le[4], le[3], l0[2], r] - 4*G[le[2], le[4], le[4], 
            l0[2], r] - 72*G[le[3], l0[1], l0[1], l0[2], r] + 
          12*G[le[3], l0[1], l0[2], le[1], r] + 12*G[le[3], l0[1], l0[2], 
            le[2], r] + 12*G[le[3], l0[1], l0[2], le[3], r] + 
          12*G[le[3], l0[1], l0[2], le[4], r] - 72*G[le[3], l0[1], l0[3], 
            l0[2], r] + 24*G[le[3], l0[1], le[1], l0[2], r] + 
          24*G[le[3], l0[1], le[2], l0[2], r] + 24*G[le[3], l0[1], le[3], 
            l0[2], r] + 24*G[le[3], l0[1], le[4], l0[2], r] + 
          24*G[le[3], l0[2], l0[1], l0[2], r] + 24*G[le[3], l0[2], l0[3], 
            l0[2], r] - 4*G[le[3], l0[2], le[1], l0[2], r] - 
          2*G[le[3], l0[2], le[1], le[1], r] - 2*G[le[3], l0[2], le[1], 
            le[2], r] - 2*G[le[3], l0[2], le[1], le[3], r] - 
          2*G[le[3], l0[2], le[1], le[4], r] - 4*G[le[3], l0[2], le[2], 
            l0[2], r] - 2*G[le[3], l0[2], le[2], le[1], r] - 
          2*G[le[3], l0[2], le[2], le[2], r] - 2*G[le[3], l0[2], le[2], 
            le[3], r] - 2*G[le[3], l0[2], le[2], le[4], r] - 
          4*G[le[3], l0[2], le[3], l0[2], r] - 2*G[le[3], l0[2], le[3], 
            le[1], r] - 2*G[le[3], l0[2], le[3], le[2], r] - 
          2*G[le[3], l0[2], le[3], le[3], r] - 2*G[le[3], l0[2], le[3], 
            le[4], r] - 4*G[le[3], l0[2], le[4], l0[2], r] - 
          2*G[le[3], l0[2], le[4], le[1], r] - 2*G[le[3], l0[2], le[4], 
            le[2], r] - 2*G[le[3], l0[2], le[4], le[3], r] - 
          2*G[le[3], l0[2], le[4], le[4], r] - 72*G[le[3], l0[3], l0[1], 
            l0[2], r] + 12*G[le[3], l0[3], l0[2], le[1], r] + 
          12*G[le[3], l0[3], l0[2], le[2], r] + 12*G[le[3], l0[3], l0[2], 
            le[3], r] + 12*G[le[3], l0[3], l0[2], le[4], r] - 
          72*G[le[3], l0[3], l0[3], l0[2], r] + 24*G[le[3], l0[3], le[1], 
            l0[2], r] + 24*G[le[3], l0[3], le[2], l0[2], r] + 
          24*G[le[3], l0[3], le[3], l0[2], r] + 24*G[le[3], l0[3], le[4], 
            l0[2], r] + 24*G[le[3], le[1], l0[1], l0[2], r] - 
          4*G[le[3], le[1], l0[2], le[1], r] - 4*G[le[3], le[1], l0[2], 
            le[2], r] - 4*G[le[3], le[1], l0[2], le[3], r] - 
          4*G[le[3], le[1], l0[2], le[4], r] + 24*G[le[3], le[1], l0[3], 
            l0[2], r] - 4*G[le[3], le[1], le[1], l0[2], r] - 
          12*G[le[3], le[1], le[2], l0[2], r] - 6*G[le[3], le[1], le[3], 
            l0[2], r] - 10*G[le[3], le[1], le[4], l0[2], r] + 
          24*G[le[3], le[2], l0[1], l0[2], r] - 4*G[le[3], le[2], l0[2], 
            le[1], r] - 4*G[le[3], le[2], l0[2], le[2], r] - 
          4*G[le[3], le[2], l0[2], le[3], r] - 4*G[le[3], le[2], l0[2], 
            le[4], r] + 24*G[le[3], le[2], l0[3], l0[2], r] - 
          12*G[le[3], le[2], le[1], l0[2], r] - 4*G[le[3], le[2], le[2], 
            l0[2], r] - 6*G[le[3], le[2], le[3], l0[2], r] - 
          10*G[le[3], le[2], le[4], l0[2], r] + 12*G[le[3], le[3], l0[1], 
            l0[2], r] - 2*G[le[3], le[3], l0[2], le[1], r] - 
          2*G[le[3], le[3], l0[2], le[2], r] - 2*G[le[3], le[3], l0[2], 
            le[3], r] - 2*G[le[3], le[3], l0[2], le[4], r] + 
          12*G[le[3], le[3], l0[3], l0[2], r] - 4*G[le[3], le[3], le[1], 
            l0[2], r] - 4*G[le[3], le[3], le[2], l0[2], r] - 
          2*G[le[3], le[3], le[3], l0[2], r] - 6*G[le[3], le[3], le[4], 
            l0[2], r] + 36*G[le[3], le[4], l0[1], l0[2], r] - 
          6*G[le[3], le[4], l0[2], le[1], r] - 6*G[le[3], le[4], l0[2], 
            le[2], r] - 6*G[le[3], le[4], l0[2], le[3], r] - 
          6*G[le[3], le[4], l0[2], le[4], r] + 36*G[le[3], le[4], l0[3], 
            l0[2], r] - 12*G[le[3], le[4], le[1], l0[2], r] - 
          12*G[le[3], le[4], le[2], l0[2], r] - 18*G[le[3], le[4], le[3], 
            l0[2], r] - 6*G[le[3], le[4], le[4], l0[2], r] - 
          72*G[le[4], l0[1], l0[1], l0[2], r] + 12*G[le[4], l0[1], l0[2], 
            le[1], r] + 12*G[le[4], l0[1], l0[2], le[2], r] + 
          12*G[le[4], l0[1], l0[2], le[3], r] + 12*G[le[4], l0[1], l0[2], 
            le[4], r] - 72*G[le[4], l0[1], l0[3], l0[2], r] + 
          24*G[le[4], l0[1], le[1], l0[2], r] + 24*G[le[4], l0[1], le[2], 
            l0[2], r] + 24*G[le[4], l0[1], le[3], l0[2], r] + 
          24*G[le[4], l0[1], le[4], l0[2], r] + 24*G[le[4], l0[2], l0[1], 
            l0[2], r] + 24*G[le[4], l0[2], l0[3], l0[2], r] - 
          4*G[le[4], l0[2], le[1], l0[2], r] - 2*G[le[4], l0[2], le[1], 
            le[1], r] - 2*G[le[4], l0[2], le[1], le[2], r] - 
          2*G[le[4], l0[2], le[1], le[3], r] - 2*G[le[4], l0[2], le[1], 
            le[4], r] - 4*G[le[4], l0[2], le[2], l0[2], r] - 
          2*G[le[4], l0[2], le[2], le[1], r] - 2*G[le[4], l0[2], le[2], 
            le[2], r] - 2*G[le[4], l0[2], le[2], le[3], r] - 
          2*G[le[4], l0[2], le[2], le[4], r] - 4*G[le[4], l0[2], le[3], 
            l0[2], r] - 2*G[le[4], l0[2], le[3], le[1], r] - 
          2*G[le[4], l0[2], le[3], le[2], r] - 2*G[le[4], l0[2], le[3], 
            le[3], r] - 2*G[le[4], l0[2], le[3], le[4], r] - 
          4*G[le[4], l0[2], le[4], l0[2], r] - 2*G[le[4], l0[2], le[4], 
            le[1], r] - 2*G[le[4], l0[2], le[4], le[2], r] - 
          2*G[le[4], l0[2], le[4], le[3], r] - 2*G[le[4], l0[2], le[4], 
            le[4], r] - 72*G[le[4], l0[3], l0[1], l0[2], r] + 
          12*G[le[4], l0[3], l0[2], le[1], r] + 12*G[le[4], l0[3], l0[2], 
            le[2], r] + 12*G[le[4], l0[3], l0[2], le[3], r] + 
          12*G[le[4], l0[3], l0[2], le[4], r] - 72*G[le[4], l0[3], l0[3], 
            l0[2], r] + 24*G[le[4], l0[3], le[1], l0[2], r] + 
          24*G[le[4], l0[3], le[2], l0[2], r] + 24*G[le[4], l0[3], le[3], 
            l0[2], r] + 24*G[le[4], l0[3], le[4], l0[2], r] + 
          24*G[le[4], le[1], l0[1], l0[2], r] - 4*G[le[4], le[1], l0[2], 
            le[1], r] - 4*G[le[4], le[1], l0[2], le[2], r] - 
          4*G[le[4], le[1], l0[2], le[3], r] - 4*G[le[4], le[1], l0[2], 
            le[4], r] + 24*G[le[4], le[1], l0[3], l0[2], r] - 
          4*G[le[4], le[1], le[1], l0[2], r] - 12*G[le[4], le[1], le[2], 
            l0[2], r] - 10*G[le[4], le[1], le[3], l0[2], r] - 
          6*G[le[4], le[1], le[4], l0[2], r] + 24*G[le[4], le[2], l0[1], 
            l0[2], r] - 4*G[le[4], le[2], l0[2], le[1], r] - 
          4*G[le[4], le[2], l0[2], le[2], r] - 4*G[le[4], le[2], l0[2], 
            le[3], r] - 4*G[le[4], le[2], l0[2], le[4], r] + 
          24*G[le[4], le[2], l0[3], l0[2], r] - 12*G[le[4], le[2], le[1], 
            l0[2], r] - 4*G[le[4], le[2], le[2], l0[2], r] - 
          10*G[le[4], le[2], le[3], l0[2], r] - 6*G[le[4], le[2], le[4], 
            l0[2], r] + 36*G[le[4], le[3], l0[1], l0[2], r] - 
          6*G[le[4], le[3], l0[2], le[1], r] - 6*G[le[4], le[3], l0[2], 
            le[2], r] - 6*G[le[4], le[3], l0[2], le[3], r] - 
          6*G[le[4], le[3], l0[2], le[4], r] + 36*G[le[4], le[3], l0[3], 
            l0[2], r] - 12*G[le[4], le[3], le[1], l0[2], r] - 
          12*G[le[4], le[3], le[2], l0[2], r] - 6*G[le[4], le[3], le[3], 
            l0[2], r] - 18*G[le[4], le[3], le[4], l0[2], r] + 
          12*G[le[4], le[4], l0[1], l0[2], r] - 2*G[le[4], le[4], l0[2], 
            le[1], r] - 2*G[le[4], le[4], l0[2], le[2], r] - 
          2*G[le[4], le[4], l0[2], le[3], r] - 2*G[le[4], le[4], l0[2], 
            le[4], r] + 12*G[le[4], le[4], l0[3], l0[2], r] - 
          4*G[le[4], le[4], le[1], l0[2], r] - 4*G[le[4], le[4], le[2], 
            l0[2], r] - 6*G[le[4], le[4], le[3], l0[2], r] - 
          2*G[le[4], le[4], le[4], l0[2], r]) + G[l0[2], r]*
         ((-28*Pi^2*(4*G[l0[1], t] - 2*G[l0[2], t]))/3 - 
          (28*Pi^2*(-4*G[l0[1], t] + 2*G[l0[2], t]))/3 - 
          (28*Pi^2*(2*G[l0[2], u] - 2*G[le[17], u] - 2*G[le[18], u]))/3 + 
          (-2*G[l0[2], u] + 2*G[le[17], u] + 2*G[le[18], u])*
           ((-28*Pi^2)/3 + 8*(-16*G[l0[1], l0[1], t] + 8*G[l0[1], l0[2], t] + 
              8*G[l0[2], l0[1], t] - 4*G[l0[2], l0[2], t]) + 
            8*(16*G[l0[1], l0[1], t] - 8*G[l0[1], l0[2], t] - 
              8*G[l0[2], l0[1], t] + 8*G[l0[2], l0[2], t])) + 
          2*G[l0[2], t]*(-32*G[l0[2], le[17], u] + 32*G[l0[2], le[18], u]) + 
          4*G[l0[2], t]*(16*G[le[17], l0[2], u] - 16*G[le[18], l0[2], u]) + 
          (8*(4*G[l0[1], t] - 2*G[l0[2], t]) + 8*(-4*G[l0[1], t] + 
              2*G[l0[2], t]))*(8*G[l0[2], l0[2], u] - 4*G[l0[2], le[17], u] - 
            4*G[l0[2], le[18], u] - 4*G[le[17], l0[2], u] + 
            4*G[le[17], le[17], u] + 4*G[le[17], le[18], u] - 
            4*G[le[18], l0[2], u] + 4*G[le[18], le[17], u] + 
            4*G[le[18], le[18], u]) + 8*(64*G[l0[1], l0[1], l0[1], t] - 
            32*G[l0[1], l0[1], l0[2], t] - 32*G[l0[1], l0[2], l0[1], t] + 
            32*G[l0[1], l0[2], l0[2], t] - 32*G[l0[2], l0[1], l0[1], t] + 
            24*G[l0[2], l0[1], l0[2], t] + 32*G[l0[2], l0[2], l0[1], t] - 
            32*G[l0[2], l0[2], l0[2], t] + 8*G[l0[2], l0[3], l0[2], t]) + 
          8*(-64*G[l0[1], l0[1], l0[1], t] + 32*G[l0[1], l0[1], l0[2], t] + 
            32*G[l0[1], l0[2], l0[1], t] - 16*G[l0[1], l0[2], l0[2], t] + 
            32*G[l0[2], l0[1], l0[1], t] - 16*G[l0[2], l0[1], l0[2], t] - 
            32*G[l0[2], l0[2], l0[1], t] + 8*G[l0[2], l0[2], l0[2], t] + 
            16*G[l0[2], l0[3], l0[2], t]) + 8*(16*G[l0[2], l0[1], l0[2], u] + 
            8*G[l0[2], l0[2], l0[2], u] - 16*G[l0[2], l0[2], le[17], u] - 
            16*G[l0[2], l0[2], le[18], u] + 16*G[l0[2], l0[3], l0[2], u] - 
            16*G[l0[2], le[17], l0[2], u] + 8*G[l0[2], le[17], le[17], u] + 
            8*G[l0[2], le[17], le[18], u] - 16*G[l0[2], le[18], l0[2], u] + 
            8*G[l0[2], le[18], le[17], u] + 8*G[l0[2], le[18], le[18], u] - 
            8*G[le[17], l0[2], l0[2], u] + 8*G[le[17], l0[2], le[17], u] + 
            8*G[le[17], l0[2], le[18], u] + 8*G[le[17], le[17], l0[2], u] - 
            8*G[le[17], le[17], le[17], u] - 8*G[le[17], le[17], le[18], u] + 
            8*G[le[17], le[18], l0[2], u] - 8*G[le[17], le[18], le[17], u] - 
            8*G[le[17], le[18], le[18], u] - 8*G[le[18], l0[2], l0[2], u] + 
            8*G[le[18], l0[2], le[17], u] + 8*G[le[18], l0[2], le[18], u] + 
            8*G[le[18], le[17], l0[2], u] - 8*G[le[18], le[17], le[17], u] - 
            8*G[le[18], le[17], le[18], u] + 8*G[le[18], le[18], l0[2], u] - 
            8*G[le[18], le[18], le[17], u] - 8*G[le[18], le[18], le[18], 
              u]) + 8*(8*G[l0[2], l0[1], l0[2], u] - 
            32*G[l0[2], l0[2], l0[2], u] + 16*G[l0[2], l0[2], le[17], u] + 
            16*G[l0[2], l0[2], le[18], u] + 8*G[l0[2], l0[3], l0[2], u] + 
            8*G[l0[2], le[17], l0[2], u] - 8*G[l0[2], le[17], le[17], u] - 
            8*G[l0[2], le[17], le[18], u] + 8*G[l0[2], le[18], l0[2], u] - 
            8*G[l0[2], le[18], le[17], u] - 8*G[l0[2], le[18], le[18], u] + 
            16*G[le[17], l0[2], l0[2], u] - 8*G[le[17], l0[2], le[17], u] - 
            8*G[le[17], l0[2], le[18], u] - 8*G[le[17], le[17], l0[2], u] + 
            8*G[le[17], le[17], le[17], u] + 8*G[le[17], le[17], le[18], u] - 
            8*G[le[17], le[18], l0[2], u] + 8*G[le[17], le[18], le[17], u] + 
            8*G[le[17], le[18], le[18], u] + 16*G[le[18], l0[2], l0[2], u] - 
            8*G[le[18], l0[2], le[17], u] - 8*G[le[18], l0[2], le[18], u] - 
            8*G[le[18], le[17], l0[2], u] + 8*G[le[18], le[17], le[17], u] + 
            8*G[le[18], le[17], le[18], u] - 8*G[le[18], le[18], l0[2], u] + 
            8*G[le[18], le[18], le[17], u] + 8*G[le[18], le[18], le[18], 
              u]) - (496*Zeta[3])/3)))/(4*Sqrt[-1 + x^2]) + 
     (-64 + 32*Pi^2*G[l0[2], r] - (G[l0[2], r] - G[le[1], r]/2 - 
         G[le[2], r]/2 - G[le[3], r]/2 - G[le[4], r]/2)*
        ((44*Pi^2)/3 - 64*G[l0[2], l0[2], t]) - 
       (G[l0[2], r] - G[le[1], r]/2 - G[le[2], r]/2 - G[le[3], r]/2 - 
         G[le[4], r]/2)*((44*Pi^2)/3 - 64*G[l0[2], l0[2], u]) + 
       2*((44*Pi^2)/3 + 64*G[l0[2], l0[2], r] - 32*G[l0[2], l0[2], t] - 
         32*G[l0[2], l0[2], u]) - 4*G[l0[2], t]*(16*G[l0[2], le[1], r] - 
         16*G[l0[2], le[2], r] - 16*G[l0[2], le[3], r] + 
         16*G[l0[2], le[4], r]) + 2*G[l0[2], u]*(-16*G[l0[2], le[1], r] + 
         16*G[l0[2], le[2], r] - 16*G[l0[2], le[3], r] + 
         16*G[l0[2], le[4], r]) - 4*G[l0[2], u]*(8*G[l0[2], le[1], r] - 
         8*G[l0[2], le[2], r] + 8*G[l0[2], le[3], r] - 8*G[l0[2], le[4], r] + 
         8*G[le[1], l0[2], r] - 8*G[le[2], l0[2], r] + 8*G[le[3], l0[2], r] - 
         8*G[le[4], l0[2], r]) - 4*G[l0[2], t]*(8*G[le[1], l0[2], r] - 
         8*G[le[2], l0[2], r] - 8*G[le[3], l0[2], r] + 
         8*G[le[4], l0[2], r]) - (-8*(4*G[l0[1], t] - 2*G[l0[2], t]) - 
         16*(-2*G[l0[1], t] + G[l0[2], t]) - 16*(G[l0[2], u] - G[le[17], u] - 
           G[le[18], u]) - 8*(-2*G[l0[2], u] + 2*G[le[17], u] + 
           2*G[le[18], u]))*(-2*G[l0[2], le[1], r] - 2*G[l0[2], le[2], r] - 
         2*G[l0[2], le[3], r] - 2*G[l0[2], le[4], r] - 2*G[le[1], l0[2], r] + 
         G[le[1], le[1], r] + G[le[1], le[2], r] + G[le[1], le[3], r] + 
         G[le[1], le[4], r] - 2*G[le[2], l0[2], r] + G[le[2], le[1], r] + 
         G[le[2], le[2], r] + G[le[2], le[3], r] + G[le[2], le[4], r] - 
         2*G[le[3], l0[2], r] + G[le[3], le[1], r] + G[le[3], le[2], r] + 
         G[le[3], le[3], r] + G[le[3], le[4], r] - 2*G[le[4], l0[2], r] + 
         G[le[4], le[1], r] + G[le[4], le[2], r] + G[le[4], le[3], r] + 
         G[le[4], le[4], r]) - (-2*G[l0[2], r] + G[le[1], r] + G[le[2], r] + 
         G[le[3], r] + G[le[4], r])*((44*Pi^2)/3 + 
         (-8*(4*G[l0[1], t] - 2*G[l0[2], t]) - 16*(-2*G[l0[1], t] + 
             G[l0[2], t]))*(-2*G[l0[2], u] + 2*G[le[17], u] + 
           2*G[le[18], u]) - 8*(-8*G[l0[1], l0[1], t] + 
           4*G[l0[1], l0[2], t] + 4*G[l0[2], l0[1], t]) - 
         8*(-8*G[l0[1], l0[1], t] + 4*G[l0[1], l0[2], t] + 
           4*G[l0[2], l0[1], t] - 4*G[l0[2], l0[2], t]) - 
         8*(16*G[l0[1], l0[1], t] - 8*G[l0[1], l0[2], t] - 
           8*G[l0[2], l0[1], t] + 8*G[l0[2], l0[2], t]) - 
         8*(2*G[l0[2], le[17], u] + 2*G[l0[2], le[18], u] + 
           2*G[le[17], l0[2], u] - 2*G[le[17], le[17], u] - 
           2*G[le[17], le[18], u] + 2*G[le[18], l0[2], u] - 
           2*G[le[18], le[17], u] - 2*G[le[18], le[18], u]) - 
         8*(-4*G[l0[2], l0[2], u] + 2*G[l0[2], le[17], u] + 
           2*G[l0[2], le[18], u] + 2*G[le[17], l0[2], u] - 
           2*G[le[17], le[17], u] - 2*G[le[17], le[18], u] + 
           2*G[le[18], l0[2], u] - 2*G[le[18], le[17], u] - 
           2*G[le[18], le[18], u]) - 8*(8*G[l0[2], l0[2], u] - 
           4*G[l0[2], le[17], u] - 4*G[l0[2], le[18], u] - 
           4*G[le[17], l0[2], u] + 4*G[le[17], le[17], u] + 
           4*G[le[17], le[18], u] - 4*G[le[18], l0[2], u] + 
           4*G[le[18], le[17], u] + 4*G[le[18], le[18], u])) + 
       64*(G[l0[2], l0[1], l0[2], t] - 2*G[l0[2], l0[2], l0[2], t] + 
         3*G[l0[2], l0[3], l0[2], t]) - 64*(G[l0[2], t]*G[l0[2], le[17], u] - 
         G[l0[2], t]*G[l0[2], le[18], u] - 3*G[l0[2], l0[1], l0[2], u] + 
         2*G[l0[2], l0[2], l0[2], u] - 3*G[l0[2], l0[3], l0[2], u] + 
         G[l0[2], le[17], l0[2], u] + G[l0[2], le[18], l0[2], u]) + 
       16*(-4*G[l0[2], l0[1], l0[2], r] + 8*G[l0[2], l0[2], l0[2], r] - 
         4*G[l0[2], l0[3], l0[2], r] - 2*G[l0[2], le[1], l0[2], r] + 
         G[l0[2], le[1], le[1], r] + G[l0[2], le[1], le[2], r] + 
         G[l0[2], le[1], le[3], r] + G[l0[2], le[1], le[4], r] - 
         2*G[l0[2], le[2], l0[2], r] + G[l0[2], le[2], le[1], r] + 
         G[l0[2], le[2], le[2], r] + G[l0[2], le[2], le[3], r] + 
         G[l0[2], le[2], le[4], r] - 2*G[l0[2], le[3], l0[2], r] + 
         G[l0[2], le[3], le[1], r] + G[l0[2], le[3], le[2], r] + 
         G[l0[2], le[3], le[3], r] + G[l0[2], le[3], le[4], r] - 
         2*G[l0[2], le[4], l0[2], r] + G[l0[2], le[4], le[1], r] + 
         G[l0[2], le[4], le[2], r] + G[l0[2], le[4], le[3], r] + 
         G[l0[2], le[4], le[4], r] - 4*G[le[1], l0[2], l0[2], r] + 
         G[le[1], l0[2], le[1], r] + G[le[1], l0[2], le[2], r] + 
         G[le[1], l0[2], le[3], r] + G[le[1], l0[2], le[4], r] + 
         G[le[1], le[1], l0[2], r] - G[le[1], le[1], le[1], r]/2 - 
         G[le[1], le[1], le[2], r]/2 - G[le[1], le[1], le[3], r]/2 - 
         G[le[1], le[1], le[4], r]/2 + G[le[1], le[2], l0[2], r] - 
         G[le[1], le[2], le[1], r]/2 - G[le[1], le[2], le[2], r]/2 - 
         G[le[1], le[2], le[3], r]/2 - G[le[1], le[2], le[4], r]/2 + 
         G[le[1], le[3], l0[2], r] - G[le[1], le[3], le[1], r]/2 - 
         G[le[1], le[3], le[2], r]/2 - G[le[1], le[3], le[3], r]/2 - 
         G[le[1], le[3], le[4], r]/2 + G[le[1], le[4], l0[2], r] - 
         G[le[1], le[4], le[1], r]/2 - G[le[1], le[4], le[2], r]/2 - 
         G[le[1], le[4], le[3], r]/2 - G[le[1], le[4], le[4], r]/2 - 
         4*G[le[2], l0[2], l0[2], r] + G[le[2], l0[2], le[1], r] + 
         G[le[2], l0[2], le[2], r] + G[le[2], l0[2], le[3], r] + 
         G[le[2], l0[2], le[4], r] + G[le[2], le[1], l0[2], r] - 
         G[le[2], le[1], le[1], r]/2 - G[le[2], le[1], le[2], r]/2 - 
         G[le[2], le[1], le[3], r]/2 - G[le[2], le[1], le[4], r]/2 + 
         G[le[2], le[2], l0[2], r] - G[le[2], le[2], le[1], r]/2 - 
         G[le[2], le[2], le[2], r]/2 - G[le[2], le[2], le[3], r]/2 - 
         G[le[2], le[2], le[4], r]/2 + G[le[2], le[3], l0[2], r] - 
         G[le[2], le[3], le[1], r]/2 - G[le[2], le[3], le[2], r]/2 - 
         G[le[2], le[3], le[3], r]/2 - G[le[2], le[3], le[4], r]/2 + 
         G[le[2], le[4], l0[2], r] - G[le[2], le[4], le[1], r]/2 - 
         G[le[2], le[4], le[2], r]/2 - G[le[2], le[4], le[3], r]/2 - 
         G[le[2], le[4], le[4], r]/2 - 4*G[le[3], l0[2], l0[2], r] + 
         G[le[3], l0[2], le[1], r] + G[le[3], l0[2], le[2], r] + 
         G[le[3], l0[2], le[3], r] + G[le[3], l0[2], le[4], r] + 
         G[le[3], le[1], l0[2], r] - G[le[3], le[1], le[1], r]/2 - 
         G[le[3], le[1], le[2], r]/2 - G[le[3], le[1], le[3], r]/2 - 
         G[le[3], le[1], le[4], r]/2 + G[le[3], le[2], l0[2], r] - 
         G[le[3], le[2], le[1], r]/2 - G[le[3], le[2], le[2], r]/2 - 
         G[le[3], le[2], le[3], r]/2 - G[le[3], le[2], le[4], r]/2 + 
         G[le[3], le[3], l0[2], r] - G[le[3], le[3], le[1], r]/2 - 
         G[le[3], le[3], le[2], r]/2 - G[le[3], le[3], le[3], r]/2 - 
         G[le[3], le[3], le[4], r]/2 + G[le[3], le[4], l0[2], r] - 
         G[le[3], le[4], le[1], r]/2 - G[le[3], le[4], le[2], r]/2 - 
         G[le[3], le[4], le[3], r]/2 - G[le[3], le[4], le[4], r]/2 - 
         4*G[le[4], l0[2], l0[2], r] + G[le[4], l0[2], le[1], r] + 
         G[le[4], l0[2], le[2], r] + G[le[4], l0[2], le[3], r] + 
         G[le[4], l0[2], le[4], r] + G[le[4], le[1], l0[2], r] - 
         G[le[4], le[1], le[1], r]/2 - G[le[4], le[1], le[2], r]/2 - 
         G[le[4], le[1], le[3], r]/2 - G[le[4], le[1], le[4], r]/2 + 
         G[le[4], le[2], l0[2], r] - G[le[4], le[2], le[1], r]/2 - 
         G[le[4], le[2], le[2], r]/2 - G[le[4], le[2], le[3], r]/2 - 
         G[le[4], le[2], le[4], r]/2 + G[le[4], le[3], l0[2], r] - 
         G[le[4], le[3], le[1], r]/2 - G[le[4], le[3], le[2], r]/2 - 
         G[le[4], le[3], le[3], r]/2 - G[le[4], le[3], le[4], r]/2 + 
         G[le[4], le[4], l0[2], r] - G[le[4], le[4], le[1], r]/2 - 
         G[le[4], le[4], le[2], r]/2 - G[le[4], le[4], le[3], r]/2 - 
         G[le[4], le[4], le[4], r]/2) + 8*(24*G[l0[2], l0[1], l0[2], r] + 
         24*G[l0[2], l0[3], l0[2], r] - 4*G[l0[2], le[1], l0[2], r] - 
         2*G[l0[2], le[1], le[1], r] - 2*G[l0[2], le[1], le[2], r] - 
         2*G[l0[2], le[1], le[3], r] - 2*G[l0[2], le[1], le[4], r] - 
         4*G[l0[2], le[2], l0[2], r] - 2*G[l0[2], le[2], le[1], r] - 
         2*G[l0[2], le[2], le[2], r] - 2*G[l0[2], le[2], le[3], r] - 
         2*G[l0[2], le[2], le[4], r] - 4*G[l0[2], le[3], l0[2], r] - 
         2*G[l0[2], le[3], le[1], r] - 2*G[l0[2], le[3], le[2], r] - 
         2*G[l0[2], le[3], le[3], r] - 2*G[l0[2], le[3], le[4], r] - 
         4*G[l0[2], le[4], l0[2], r] - 2*G[l0[2], le[4], le[1], r] - 
         2*G[l0[2], le[4], le[2], r] - 2*G[l0[2], le[4], le[3], r] - 
         2*G[l0[2], le[4], le[4], r] - 2*G[le[1], l0[2], le[1], r] - 
         2*G[le[1], l0[2], le[2], r] - 2*G[le[1], l0[2], le[3], r] - 
         2*G[le[1], l0[2], le[4], r] - 2*G[le[1], le[1], l0[2], r] + 
         G[le[1], le[1], le[1], r] + G[le[1], le[1], le[2], r] + 
         G[le[1], le[1], le[3], r] + G[le[1], le[1], le[4], r] - 
         2*G[le[1], le[2], l0[2], r] + G[le[1], le[2], le[1], r] + 
         G[le[1], le[2], le[2], r] + G[le[1], le[2], le[3], r] + 
         G[le[1], le[2], le[4], r] - 2*G[le[1], le[3], l0[2], r] + 
         G[le[1], le[3], le[1], r] + G[le[1], le[3], le[2], r] + 
         G[le[1], le[3], le[3], r] + G[le[1], le[3], le[4], r] - 
         2*G[le[1], le[4], l0[2], r] + G[le[1], le[4], le[1], r] + 
         G[le[1], le[4], le[2], r] + G[le[1], le[4], le[3], r] + 
         G[le[1], le[4], le[4], r] - 2*G[le[2], l0[2], le[1], r] - 
         2*G[le[2], l0[2], le[2], r] - 2*G[le[2], l0[2], le[3], r] - 
         2*G[le[2], l0[2], le[4], r] - 2*G[le[2], le[1], l0[2], r] + 
         G[le[2], le[1], le[1], r] + G[le[2], le[1], le[2], r] + 
         G[le[2], le[1], le[3], r] + G[le[2], le[1], le[4], r] - 
         2*G[le[2], le[2], l0[2], r] + G[le[2], le[2], le[1], r] + 
         G[le[2], le[2], le[2], r] + G[le[2], le[2], le[3], r] + 
         G[le[2], le[2], le[4], r] - 2*G[le[2], le[3], l0[2], r] + 
         G[le[2], le[3], le[1], r] + G[le[2], le[3], le[2], r] + 
         G[le[2], le[3], le[3], r] + G[le[2], le[3], le[4], r] - 
         2*G[le[2], le[4], l0[2], r] + G[le[2], le[4], le[1], r] + 
         G[le[2], le[4], le[2], r] + G[le[2], le[4], le[3], r] + 
         G[le[2], le[4], le[4], r] - 2*G[le[3], l0[2], le[1], r] - 
         2*G[le[3], l0[2], le[2], r] - 2*G[le[3], l0[2], le[3], r] - 
         2*G[le[3], l0[2], le[4], r] - 2*G[le[3], le[1], l0[2], r] + 
         G[le[3], le[1], le[1], r] + G[le[3], le[1], le[2], r] + 
         G[le[3], le[1], le[3], r] + G[le[3], le[1], le[4], r] - 
         2*G[le[3], le[2], l0[2], r] + G[le[3], le[2], le[1], r] + 
         G[le[3], le[2], le[2], r] + G[le[3], le[2], le[3], r] + 
         G[le[3], le[2], le[4], r] - 2*G[le[3], le[3], l0[2], r] + 
         G[le[3], le[3], le[1], r] + G[le[3], le[3], le[2], r] + 
         G[le[3], le[3], le[3], r] + G[le[3], le[3], le[4], r] - 
         2*G[le[3], le[4], l0[2], r] + G[le[3], le[4], le[1], r] + 
         G[le[3], le[4], le[2], r] + G[le[3], le[4], le[3], r] + 
         G[le[3], le[4], le[4], r] - 2*G[le[4], l0[2], le[1], r] - 
         2*G[le[4], l0[2], le[2], r] - 2*G[le[4], l0[2], le[3], r] - 
         2*G[le[4], l0[2], le[4], r] - 2*G[le[4], le[1], l0[2], r] + 
         G[le[4], le[1], le[1], r] + G[le[4], le[1], le[2], r] + 
         G[le[4], le[1], le[3], r] + G[le[4], le[1], le[4], r] - 
         2*G[le[4], le[2], l0[2], r] + G[le[4], le[2], le[1], r] + 
         G[le[4], le[2], le[2], r] + G[le[4], le[2], le[3], r] + 
         G[le[4], le[2], le[4], r] - 2*G[le[4], le[3], l0[2], r] + 
         G[le[4], le[3], le[1], r] + G[le[4], le[3], le[2], r] + 
         G[le[4], le[3], le[3], r] + G[le[4], le[3], le[4], r] - 
         2*G[le[4], le[4], l0[2], r] + G[le[4], le[4], le[1], r] + 
         G[le[4], le[4], le[2], r] + G[le[4], le[4], le[3], r] + 
         G[le[4], le[4], le[4], r]) - (112*Zeta[3])/3)/2 + 
     ((28*Pi^2*(2*G[l0[2], r] - G[le[1], r] - G[le[2], r] - G[le[3], r] - 
          G[le[4], r]))/3 + 8*G[l0[2], t]*G[l0[2], u]*(-4*G[le[1], r] - 
         4*G[le[2], r] + 4*G[le[3], r] + 4*G[le[4], r]) - 
       2*G[l0[2], t]*(-16*G[l0[2], le[1], r] + 16*G[l0[2], le[2], r] + 
         16*G[l0[2], le[3], r] - 16*G[l0[2], le[4], r]) - 
       4*G[l0[2], t]*(-8*G[l0[2], le[1], r] + 8*G[l0[2], le[2], r] + 
         8*G[l0[2], le[3], r] - 8*G[l0[2], le[4], r]) - 
       4*G[l0[2], u]*(-16*G[l0[2], le[1], r] + 16*G[l0[2], le[2], r] - 
         16*G[l0[2], le[3], r] + 16*G[l0[2], le[4], r]) - 
       (8*(4*G[l0[1], t] - 2*G[l0[2], t]) + 8*(-4*G[l0[1], t] + 
           2*G[l0[2], t]) + 8*(2*G[l0[2], u] - 2*G[le[17], u] - 
           2*G[le[18], u]) + 8*(-2*G[l0[2], u] + 2*G[le[17], u] + 
           2*G[le[18], u]))*(-2*G[l0[2], le[1], r] - 2*G[l0[2], le[2], r] - 
         2*G[l0[2], le[3], r] - 2*G[l0[2], le[4], r] - 2*G[le[1], l0[2], r] + 
         G[le[1], le[1], r] + G[le[1], le[2], r] + G[le[1], le[3], r] + 
         G[le[1], le[4], r] - 2*G[le[2], l0[2], r] + G[le[2], le[1], r] + 
         G[le[2], le[2], r] + G[le[2], le[3], r] + G[le[2], le[4], r] - 
         2*G[le[3], l0[2], r] + G[le[3], le[1], r] + G[le[3], le[2], r] + 
         G[le[3], le[3], r] + G[le[3], le[4], r] - 2*G[le[4], l0[2], r] + 
         G[le[4], le[1], r] + G[le[4], le[2], r] + G[le[4], le[3], r] + 
         G[le[4], le[4], r]) - (-2*G[l0[2], r] + G[le[1], r] + G[le[2], r] + 
         G[le[3], r] + G[le[4], r])*((-28*Pi^2)/3 + 
         (8*(4*G[l0[1], t] - 2*G[l0[2], t]) + 8*(-4*G[l0[1], t] + 
             2*G[l0[2], t]))*(-2*G[l0[2], u] + 2*G[le[17], u] + 
           2*G[le[18], u]) + 8*(-16*G[l0[1], l0[1], t] + 
           8*G[l0[1], l0[2], t] + 8*G[l0[2], l0[1], t] - 
           4*G[l0[2], l0[2], t]) + 8*(16*G[l0[1], l0[1], t] - 
           8*G[l0[1], l0[2], t] - 8*G[l0[2], l0[1], t] + 
           8*G[l0[2], l0[2], t]) + 8*(-4*G[l0[2], l0[2], u] + 
           4*G[l0[2], le[17], u] + 4*G[l0[2], le[18], u] + 
           4*G[le[17], l0[2], u] - 4*G[le[17], le[17], u] - 
           4*G[le[17], le[18], u] + 4*G[le[18], l0[2], u] - 
           4*G[le[18], le[17], u] - 4*G[le[18], le[18], u]) + 
         8*(8*G[l0[2], l0[2], u] - 4*G[l0[2], le[17], u] - 
           4*G[l0[2], le[18], u] - 4*G[le[17], l0[2], u] + 
           4*G[le[17], le[17], u] + 4*G[le[17], le[18], u] - 
           4*G[le[18], l0[2], u] + 4*G[le[18], le[17], u] + 
           4*G[le[18], le[18], u])) - 64*(2*G[l0[1], l0[2], l0[2], t] + 
         G[l0[2], l0[1], l0[2], t] - 3*G[l0[2], l0[2], l0[2], t] + 
         3*G[l0[2], l0[3], l0[2], t]) - 8*(-4*G[l0[2], le[1], l0[2], r] + 
         2*G[l0[2], le[1], le[1], r] + 2*G[l0[2], le[1], le[2], r] + 
         2*G[l0[2], le[1], le[3], r] + 2*G[l0[2], le[1], le[4], r] - 
         4*G[l0[2], le[2], l0[2], r] + 2*G[l0[2], le[2], le[1], r] + 
         2*G[l0[2], le[2], le[2], r] + 2*G[l0[2], le[2], le[3], r] + 
         2*G[l0[2], le[2], le[4], r] - 4*G[l0[2], le[3], l0[2], r] + 
         2*G[l0[2], le[3], le[1], r] + 2*G[l0[2], le[3], le[2], r] + 
         2*G[l0[2], le[3], le[3], r] + 2*G[l0[2], le[3], le[4], r] - 
         4*G[l0[2], le[4], l0[2], r] + 2*G[l0[2], le[4], le[1], r] + 
         2*G[l0[2], le[4], le[2], r] + 2*G[l0[2], le[4], le[3], r] + 
         2*G[l0[2], le[4], le[4], r] - 4*G[le[1], l0[2], l0[2], r] + 
         2*G[le[1], l0[2], le[1], r] + 2*G[le[1], l0[2], le[2], r] + 
         2*G[le[1], l0[2], le[3], r] + 2*G[le[1], l0[2], le[4], r] + 
         2*G[le[1], le[1], l0[2], r] - G[le[1], le[1], le[1], r] - 
         G[le[1], le[1], le[2], r] - G[le[1], le[1], le[3], r] - 
         G[le[1], le[1], le[4], r] + 2*G[le[1], le[2], l0[2], r] - 
         G[le[1], le[2], le[1], r] - G[le[1], le[2], le[2], r] - 
         G[le[1], le[2], le[3], r] - G[le[1], le[2], le[4], r] + 
         2*G[le[1], le[3], l0[2], r] - G[le[1], le[3], le[1], r] - 
         G[le[1], le[3], le[2], r] - G[le[1], le[3], le[3], r] - 
         G[le[1], le[3], le[4], r] + 2*G[le[1], le[4], l0[2], r] - 
         G[le[1], le[4], le[1], r] - G[le[1], le[4], le[2], r] - 
         G[le[1], le[4], le[3], r] - G[le[1], le[4], le[4], r] - 
         4*G[le[2], l0[2], l0[2], r] + 2*G[le[2], l0[2], le[1], r] + 
         2*G[le[2], l0[2], le[2], r] + 2*G[le[2], l0[2], le[3], r] + 
         2*G[le[2], l0[2], le[4], r] + 2*G[le[2], le[1], l0[2], r] - 
         G[le[2], le[1], le[1], r] - G[le[2], le[1], le[2], r] - 
         G[le[2], le[1], le[3], r] - G[le[2], le[1], le[4], r] + 
         2*G[le[2], le[2], l0[2], r] - G[le[2], le[2], le[1], r] - 
         G[le[2], le[2], le[2], r] - G[le[2], le[2], le[3], r] - 
         G[le[2], le[2], le[4], r] + 2*G[le[2], le[3], l0[2], r] - 
         G[le[2], le[3], le[1], r] - G[le[2], le[3], le[2], r] - 
         G[le[2], le[3], le[3], r] - G[le[2], le[3], le[4], r] + 
         2*G[le[2], le[4], l0[2], r] - G[le[2], le[4], le[1], r] - 
         G[le[2], le[4], le[2], r] - G[le[2], le[4], le[3], r] - 
         G[le[2], le[4], le[4], r] - 4*G[le[3], l0[2], l0[2], r] + 
         2*G[le[3], l0[2], le[1], r] + 2*G[le[3], l0[2], le[2], r] + 
         2*G[le[3], l0[2], le[3], r] + 2*G[le[3], l0[2], le[4], r] + 
         2*G[le[3], le[1], l0[2], r] - G[le[3], le[1], le[1], r] - 
         G[le[3], le[1], le[2], r] - G[le[3], le[1], le[3], r] - 
         G[le[3], le[1], le[4], r] + 2*G[le[3], le[2], l0[2], r] - 
         G[le[3], le[2], le[1], r] - G[le[3], le[2], le[2], r] - 
         G[le[3], le[2], le[3], r] - G[le[3], le[2], le[4], r] + 
         2*G[le[3], le[3], l0[2], r] - G[le[3], le[3], le[1], r] - 
         G[le[3], le[3], le[2], r] - G[le[3], le[3], le[3], r] - 
         G[le[3], le[3], le[4], r] + 2*G[le[3], le[4], l0[2], r] - 
         G[le[3], le[4], le[1], r] - G[le[3], le[4], le[2], r] - 
         G[le[3], le[4], le[3], r] - G[le[3], le[4], le[4], r] - 
         4*G[le[4], l0[2], l0[2], r] + 2*G[le[4], l0[2], le[1], r] + 
         2*G[le[4], l0[2], le[2], r] + 2*G[le[4], l0[2], le[3], r] + 
         2*G[le[4], l0[2], le[4], r] + 2*G[le[4], le[1], l0[2], r] - 
         G[le[4], le[1], le[1], r] - G[le[4], le[1], le[2], r] - 
         G[le[4], le[1], le[3], r] - G[le[4], le[1], le[4], r] + 
         2*G[le[4], le[2], l0[2], r] - G[le[4], le[2], le[1], r] - 
         G[le[4], le[2], le[2], r] - G[le[4], le[2], le[3], r] - 
         G[le[4], le[2], le[4], r] + 2*G[le[4], le[3], l0[2], r] - 
         G[le[4], le[3], le[1], r] - G[le[4], le[3], le[2], r] - 
         G[le[4], le[3], le[3], r] - G[le[4], le[3], le[4], r] + 
         2*G[le[4], le[4], l0[2], r] - G[le[4], le[4], le[1], r] - 
         G[le[4], le[4], le[2], r] - G[le[4], le[4], le[3], r] - 
         G[le[4], le[4], le[4], r]) - 8*(24*G[l0[2], l0[1], l0[2], r] + 
         24*G[l0[2], l0[3], l0[2], r] - 4*G[l0[2], le[1], l0[2], r] - 
         2*G[l0[2], le[1], le[1], r] - 2*G[l0[2], le[1], le[2], r] - 
         2*G[l0[2], le[1], le[3], r] - 2*G[l0[2], le[1], le[4], r] - 
         4*G[l0[2], le[2], l0[2], r] - 2*G[l0[2], le[2], le[1], r] - 
         2*G[l0[2], le[2], le[2], r] - 2*G[l0[2], le[2], le[3], r] - 
         2*G[l0[2], le[2], le[4], r] - 4*G[l0[2], le[3], l0[2], r] - 
         2*G[l0[2], le[3], le[1], r] - 2*G[l0[2], le[3], le[2], r] - 
         2*G[l0[2], le[3], le[3], r] - 2*G[l0[2], le[3], le[4], r] - 
         4*G[l0[2], le[4], l0[2], r] - 2*G[l0[2], le[4], le[1], r] - 
         2*G[l0[2], le[4], le[2], r] - 2*G[l0[2], le[4], le[3], r] - 
         2*G[l0[2], le[4], le[4], r] - 2*G[le[1], l0[2], le[1], r] - 
         2*G[le[1], l0[2], le[2], r] - 2*G[le[1], l0[2], le[3], r] - 
         2*G[le[1], l0[2], le[4], r] - 2*G[le[1], le[1], l0[2], r] + 
         G[le[1], le[1], le[1], r] + G[le[1], le[1], le[2], r] + 
         G[le[1], le[1], le[3], r] + G[le[1], le[1], le[4], r] - 
         2*G[le[1], le[2], l0[2], r] + G[le[1], le[2], le[1], r] + 
         G[le[1], le[2], le[2], r] + G[le[1], le[2], le[3], r] + 
         G[le[1], le[2], le[4], r] - 2*G[le[1], le[3], l0[2], r] + 
         G[le[1], le[3], le[1], r] + G[le[1], le[3], le[2], r] + 
         G[le[1], le[3], le[3], r] + G[le[1], le[3], le[4], r] - 
         2*G[le[1], le[4], l0[2], r] + G[le[1], le[4], le[1], r] + 
         G[le[1], le[4], le[2], r] + G[le[1], le[4], le[3], r] + 
         G[le[1], le[4], le[4], r] - 2*G[le[2], l0[2], le[1], r] - 
         2*G[le[2], l0[2], le[2], r] - 2*G[le[2], l0[2], le[3], r] - 
         2*G[le[2], l0[2], le[4], r] - 2*G[le[2], le[1], l0[2], r] + 
         G[le[2], le[1], le[1], r] + G[le[2], le[1], le[2], r] + 
         G[le[2], le[1], le[3], r] + G[le[2], le[1], le[4], r] - 
         2*G[le[2], le[2], l0[2], r] + G[le[2], le[2], le[1], r] + 
         G[le[2], le[2], le[2], r] + G[le[2], le[2], le[3], r] + 
         G[le[2], le[2], le[4], r] - 2*G[le[2], le[3], l0[2], r] + 
         G[le[2], le[3], le[1], r] + G[le[2], le[3], le[2], r] + 
         G[le[2], le[3], le[3], r] + G[le[2], le[3], le[4], r] - 
         2*G[le[2], le[4], l0[2], r] + G[le[2], le[4], le[1], r] + 
         G[le[2], le[4], le[2], r] + G[le[2], le[4], le[3], r] + 
         G[le[2], le[4], le[4], r] - 2*G[le[3], l0[2], le[1], r] - 
         2*G[le[3], l0[2], le[2], r] - 2*G[le[3], l0[2], le[3], r] - 
         2*G[le[3], l0[2], le[4], r] - 2*G[le[3], le[1], l0[2], r] + 
         G[le[3], le[1], le[1], r] + G[le[3], le[1], le[2], r] + 
         G[le[3], le[1], le[3], r] + G[le[3], le[1], le[4], r] - 
         2*G[le[3], le[2], l0[2], r] + G[le[3], le[2], le[1], r] + 
         G[le[3], le[2], le[2], r] + G[le[3], le[2], le[3], r] + 
         G[le[3], le[2], le[4], r] - 2*G[le[3], le[3], l0[2], r] + 
         G[le[3], le[3], le[1], r] + G[le[3], le[3], le[2], r] + 
         G[le[3], le[3], le[3], r] + G[le[3], le[3], le[4], r] - 
         2*G[le[3], le[4], l0[2], r] + G[le[3], le[4], le[1], r] + 
         G[le[3], le[4], le[2], r] + G[le[3], le[4], le[3], r] + 
         G[le[3], le[4], le[4], r] - 2*G[le[4], l0[2], le[1], r] - 
         2*G[le[4], l0[2], le[2], r] - 2*G[le[4], l0[2], le[3], r] - 
         2*G[le[4], l0[2], le[4], r] - 2*G[le[4], le[1], l0[2], r] + 
         G[le[4], le[1], le[1], r] + G[le[4], le[1], le[2], r] + 
         G[le[4], le[1], le[3], r] + G[le[4], le[1], le[4], r] - 
         2*G[le[4], le[2], l0[2], r] + G[le[4], le[2], le[1], r] + 
         G[le[4], le[2], le[2], r] + G[le[4], le[2], le[3], r] + 
         G[le[4], le[2], le[4], r] - 2*G[le[4], le[3], l0[2], r] + 
         G[le[4], le[3], le[1], r] + G[le[4], le[3], le[2], r] + 
         G[le[4], le[3], le[3], r] + G[le[4], le[3], le[4], r] - 
         2*G[le[4], le[4], l0[2], r] + G[le[4], le[4], le[1], r] + 
         G[le[4], le[4], le[2], r] + G[le[4], le[4], le[3], r] + 
         G[le[4], le[4], le[4], r]) + 64*(G[l0[2], u]*G[l0[2], l0[2], t] - 
         G[le[17], u]*G[l0[2], l0[2], t] - G[le[18], u]*G[l0[2], l0[2], t] + 
         G[l0[2], t]*G[l0[2], le[17], u] - G[l0[2], t]*G[l0[2], le[18], u] - 
         G[l0[2], t]*G[le[17], l0[2], u] + G[l0[2], t]*G[le[18], l0[2], u] - 
         3*G[l0[2], l0[1], l0[2], u] + 3*G[l0[2], l0[2], l0[2], u] - 
         3*G[l0[2], l0[3], l0[2], u] + G[l0[2], le[17], l0[2], u] + 
         G[l0[2], le[18], l0[2], u] - G[le[17], l0[2], l0[2], u] - 
         G[le[18], l0[2], l0[2], u]) + (496*Zeta[3])/3)/2 - 
     (x*(-128*G[l0[2], r] + 384*(G[l0[2], t]*G[le[1], r] + 
          G[l0[2], u]*G[le[1], r] - G[l0[2], t]*G[le[2], r] - 
          G[l0[2], u]*G[le[2], r] - G[l0[2], t]*G[le[3], r] + 
          G[l0[2], u]*G[le[3], r] + G[l0[2], t]*G[le[4], r] - 
          G[l0[2], u]*G[le[4], r] - 3*G[l0[1], l0[2], r] + 
          G[l0[2], l0[2], r] - 3*G[l0[3], l0[2], r] + G[le[1], l0[2], r] + 
          G[le[2], l0[2], r] + G[le[3], l0[2], r] + G[le[4], l0[2], r]) - 
        (28*Pi^2*(-12*G[l0[1], l0[2], r] + 4*G[l0[2], l0[2], r] - 
           12*G[l0[3], l0[2], r] + 4*G[le[1], l0[2], r] + 
           4*G[le[2], l0[2], r] + 4*G[le[3], l0[2], r] + 
           4*G[le[4], l0[2], r]))/3 + 8*(G[l0[1], l0[2], u] - 
          G[l0[2], l0[2], u] + G[l0[3], l0[2], u])*(-48*G[l0[1], le[1], r] + 
          48*G[l0[1], le[2], r] - 48*G[l0[1], le[3], r] + 
          48*G[l0[1], le[4], r] + 16*G[l0[2], le[1], r] - 
          16*G[l0[2], le[2], r] + 16*G[l0[2], le[3], r] - 
          16*G[l0[2], le[4], r] - 48*G[l0[3], le[1], r] + 
          48*G[l0[3], le[2], r] - 48*G[l0[3], le[3], r] + 
          48*G[l0[3], le[4], r] + 8*G[le[1], le[1], r] - 
          24*G[le[1], le[2], r] + 24*G[le[1], le[3], r] - 
          8*G[le[1], le[4], r] + 24*G[le[2], le[1], r] - 
          8*G[le[2], le[2], r] + 8*G[le[2], le[3], r] - 
          24*G[le[2], le[4], r] + 24*G[le[3], le[1], r] - 
          8*G[le[3], le[2], r] + 8*G[le[3], le[3], r] - 
          24*G[le[3], le[4], r] + 8*G[le[4], le[1], r] - 
          24*G[le[4], le[2], r] + 24*G[le[4], le[3], r] - 
          8*G[le[4], le[4], r]) + 
        (8*G[l0[2], t]*(G[le[13], u] + G[le[14], u] - G[le[15], u] - 
            G[le[16], u]) + 4*G[l0[2], t]*(-2*G[le[13], u] - 2*G[le[14], u] + 
            2*G[le[15], u] + 2*G[le[16], u]) - 8*G[l0[2], l0[2], u])*
         (96*G[l0[1], l0[2], r] + 32*G[l0[2], l0[2], r] - 
          32*G[l0[2], le[5], r] - 32*G[l0[2], le[6], r] - 
          32*G[l0[2], le[7], r] - 32*G[l0[2], le[8], r] + 
          96*G[l0[3], l0[2], r] - 32*G[le[1], l0[2], r] + 
          16*G[le[1], le[5], r] + 16*G[le[1], le[6], r] - 
          16*G[le[1], le[7], r] - 16*G[le[1], le[8], r] - 
          32*G[le[2], l0[2], r] - 16*G[le[2], le[5], r] - 
          16*G[le[2], le[6], r] + 16*G[le[2], le[7], r] + 
          16*G[le[2], le[8], r] - 32*G[le[3], l0[2], r] - 
          16*G[le[3], le[5], r] - 16*G[le[3], le[6], r] + 
          16*G[le[3], le[7], r] + 16*G[le[3], le[8], r] - 
          32*G[le[4], l0[2], r] + 16*G[le[4], le[5], r] + 
          16*G[le[4], le[6], r] - 16*G[le[4], le[7], r] - 
          16*G[le[4], le[8], r]) + 8*(2*G[l0[1], l0[2], t] - 
          2*G[l0[2], l0[2], t] + 2*G[l0[3], l0[2], t])*
         (-96*G[l0[1], le[1], r] + 96*G[l0[1], le[2], r] + 
          96*G[l0[1], le[3], r] - 96*G[l0[1], le[4], r] + 
          32*G[l0[2], le[1], r] - 32*G[l0[2], le[2], r] - 
          32*G[l0[2], le[3], r] + 32*G[l0[2], le[4], r] - 
          32*G[l0[2], le[5], r] - 32*G[l0[2], le[6], r] + 
          32*G[l0[2], le[7], r] + 32*G[l0[2], le[8], r] - 
          96*G[l0[3], le[1], r] + 96*G[l0[3], le[2], r] + 
          96*G[l0[3], le[3], r] - 96*G[l0[3], le[4], r] + 
          16*G[le[1], le[1], r] - 48*G[le[1], le[2], r] - 
          48*G[le[1], le[3], r] + 16*G[le[1], le[4], r] + 
          16*G[le[1], le[5], r] + 16*G[le[1], le[6], r] + 
          16*G[le[1], le[7], r] + 16*G[le[1], le[8], r] + 
          48*G[le[2], le[1], r] - 16*G[le[2], le[2], r] - 
          16*G[le[2], le[3], r] + 48*G[le[2], le[4], r] - 
          16*G[le[2], le[5], r] - 16*G[le[2], le[6], r] - 
          16*G[le[2], le[7], r] - 16*G[le[2], le[8], r] + 
          48*G[le[3], le[1], r] - 16*G[le[3], le[2], r] - 
          16*G[le[3], le[3], r] + 48*G[le[3], le[4], r] - 
          16*G[le[3], le[5], r] - 16*G[le[3], le[6], r] - 
          16*G[le[3], le[7], r] - 16*G[le[3], le[8], r] + 
          16*G[le[4], le[1], r] - 48*G[le[4], le[2], r] - 
          48*G[le[4], le[3], r] + 16*G[le[4], le[4], r] + 
          16*G[le[4], le[5], r] + 16*G[le[4], le[6], r] + 
          16*G[le[4], le[7], r] + 16*G[le[4], le[8], r]) + 
        (24*G[l0[1], le[1], r] - 24*G[l0[1], le[2], r] - 
          24*G[l0[1], le[3], r] + 24*G[l0[1], le[4], r] - 
          8*G[l0[2], le[1], r] + 8*G[l0[2], le[2], r] + 
          8*G[l0[2], le[3], r] - 8*G[l0[2], le[4], r] + 
          16*G[l0[2], le[5], r] + 16*G[l0[2], le[6], r] - 
          16*G[l0[2], le[7], r] - 16*G[l0[2], le[8], r] + 
          24*G[l0[3], le[1], r] - 24*G[l0[3], le[2], r] - 
          24*G[l0[3], le[3], r] + 24*G[l0[3], le[4], r] + 
          8*G[le[1], l0[2], r] - 4*G[le[1], le[1], r] + 
          12*G[le[1], le[2], r] + 12*G[le[1], le[3], r] - 
          4*G[le[1], le[4], r] - 8*G[le[1], le[5], r] - 
          8*G[le[1], le[6], r] - 8*G[le[1], le[7], r] - 
          8*G[le[1], le[8], r] - 8*G[le[2], l0[2], r] - 
          12*G[le[2], le[1], r] + 4*G[le[2], le[2], r] + 
          4*G[le[2], le[3], r] - 12*G[le[2], le[4], r] + 
          8*G[le[2], le[5], r] + 8*G[le[2], le[6], r] + 
          8*G[le[2], le[7], r] + 8*G[le[2], le[8], r] - 
          8*G[le[3], l0[2], r] - 12*G[le[3], le[1], r] + 
          4*G[le[3], le[2], r] + 4*G[le[3], le[3], r] - 
          12*G[le[3], le[4], r] + 8*G[le[3], le[5], r] + 
          8*G[le[3], le[6], r] + 8*G[le[3], le[7], r] + 
          8*G[le[3], le[8], r] + 8*G[le[4], l0[2], r] - 
          4*G[le[4], le[1], r] + 12*G[le[4], le[2], r] + 
          12*G[le[4], le[3], r] - 4*G[le[4], le[4], r] - 
          8*G[le[4], le[5], r] - 8*G[le[4], le[6], r] - 
          8*G[le[4], le[7], r] - 8*G[le[4], le[8], r])*
         (8*G[l0[2], t]*(-2*G[l0[2], u] + 2*G[le[13], u] + 2*G[le[14], u] + 
            2*G[le[15], u] + 2*G[le[16], u] - 2*G[le[17], u] - 
            2*G[le[18], u]) + 4*G[l0[2], t]*(-4*G[le[13], u] - 
            4*G[le[14], u] - 4*G[le[15], u] - 4*G[le[16], u] + 
            8*G[le[17], u] + 8*G[le[18], u]) + 8*(6*G[l0[1], l0[2], t] - 
            4*G[l0[2], l0[2], t] + 2*G[l0[3], l0[2], t]) + 
          8*(2*G[le[17], l0[2], u] - 2*G[le[18], l0[2], u])) + 
        (16*G[le[1], r] - 16*G[le[2], r] - 16*G[le[3], r] + 16*G[le[4], r])*
         ((-14*Pi^2*G[l0[2], t])/3 + 8*(8*G[l0[1], l0[1], l0[2], t] - 
            8*G[l0[1], l0[2], l0[2], t] + 8*G[l0[1], l0[3], l0[2], t] - 
            8*G[l0[2], l0[1], l0[2], t] + 8*G[l0[2], l0[2], l0[2], t] - 
            8*G[l0[2], l0[3], l0[2], t] + 8*G[l0[3], l0[1], l0[2], t] - 
            8*G[l0[3], l0[2], l0[2], t] + 8*G[l0[3], l0[3], l0[2], t])) + 
        (8*G[le[1], r] - 8*G[le[2], r] + 8*G[le[3], r] - 8*G[le[4], r])*
         ((-14*Pi^2*G[l0[2], u])/3 + 8*(2*G[l0[1], l0[1], l0[2], u] - 
            2*G[l0[1], l0[2], l0[2], u] + 2*G[l0[1], l0[3], l0[2], u] - 
            2*G[l0[2], l0[1], l0[2], u] + 2*G[l0[2], l0[2], l0[2], u] - 
            2*G[l0[2], l0[3], l0[2], u] + 2*G[l0[3], l0[1], l0[2], u] - 
            2*G[l0[3], l0[2], l0[2], u] + 2*G[l0[3], l0[3], l0[2], u])) - 
        (16*(7*Pi^2*G[l0[2], r] - 24*G[l0[2], t]*G[l0[2], u]*G[le[1], r] + 
           24*G[l0[2], t]*G[l0[2], u]*G[le[2], r] + 24*G[l0[2], t]*
            G[l0[2], u]*G[le[3], r] - 24*G[l0[2], t]*G[l0[2], u]*
            G[le[4], r] + 24*G[l0[2], t]*G[le[1], r]*G[le[17], u] - 
           24*G[l0[2], t]*G[le[2], r]*G[le[17], u] - 24*G[l0[2], t]*
            G[le[3], r]*G[le[17], u] + 24*G[l0[2], t]*G[le[4], r]*
            G[le[17], u] + 24*G[l0[2], t]*G[le[1], r]*G[le[18], u] - 
           24*G[l0[2], t]*G[le[2], r]*G[le[18], u] - 24*G[l0[2], t]*
            G[le[3], r]*G[le[18], u] + 24*G[l0[2], t]*G[le[4], r]*
            G[le[18], u] - 24*G[le[1], r]*G[l0[1], l0[2], t] + 
           24*G[le[2], r]*G[l0[1], l0[2], t] + 24*G[le[3], r]*
            G[l0[1], l0[2], t] - 24*G[le[4], r]*G[l0[1], l0[2], t] - 
           24*G[le[1], r]*G[l0[1], l0[2], u] + 24*G[le[2], r]*
            G[l0[1], l0[2], u] - 24*G[le[3], r]*G[l0[1], l0[2], u] + 
           24*G[le[4], r]*G[l0[1], l0[2], u] + 72*G[l0[2], t]*
            G[l0[1], le[1], r] + 72*G[l0[2], u]*G[l0[1], le[1], r] - 
           72*G[l0[2], t]*G[l0[1], le[2], r] - 72*G[l0[2], u]*
            G[l0[1], le[2], r] - 72*G[l0[2], t]*G[l0[1], le[3], r] + 
           72*G[l0[2], u]*G[l0[1], le[3], r] + 72*G[l0[2], t]*
            G[l0[1], le[4], r] - 72*G[l0[2], u]*G[l0[1], le[4], r] + 
           48*G[le[1], r]*G[l0[2], l0[2], t] - 48*G[le[2], r]*
            G[l0[2], l0[2], t] - 48*G[le[3], r]*G[l0[2], l0[2], t] + 
           48*G[le[4], r]*G[l0[2], l0[2], t] - 48*G[l0[2], r]*
            G[l0[2], l0[2], u] + 24*G[le[1], r]*G[l0[2], l0[2], u] - 
           24*G[le[2], r]*G[l0[2], l0[2], u] + 24*G[le[3], r]*
            G[l0[2], l0[2], u] - 24*G[le[4], r]*G[l0[2], l0[2], u] - 
           24*G[l0[2], t]*G[l0[2], le[1], r] - 24*G[l0[2], u]*
            G[l0[2], le[1], r] + 24*G[l0[2], t]*G[l0[2], le[2], r] + 
           24*G[l0[2], u]*G[l0[2], le[2], r] + 24*G[l0[2], t]*
            G[l0[2], le[3], r] - 24*G[l0[2], u]*G[l0[2], le[3], r] - 
           24*G[l0[2], t]*G[l0[2], le[4], r] + 24*G[l0[2], u]*
            G[l0[2], le[4], r] - 72*G[le[1], r]*G[l0[3], l0[2], t] + 
           72*G[le[2], r]*G[l0[3], l0[2], t] + 72*G[le[3], r]*
            G[l0[3], l0[2], t] - 72*G[le[4], r]*G[l0[3], l0[2], t] - 
           24*G[le[1], r]*G[l0[3], l0[2], u] + 24*G[le[2], r]*
            G[l0[3], l0[2], u] - 24*G[le[3], r]*G[l0[3], l0[2], u] + 
           24*G[le[4], r]*G[l0[3], l0[2], u] + 72*G[l0[2], t]*
            G[l0[3], le[1], r] + 72*G[l0[2], u]*G[l0[3], le[1], r] - 
           72*G[l0[2], t]*G[l0[3], le[2], r] - 72*G[l0[2], u]*
            G[l0[3], le[2], r] - 72*G[l0[2], t]*G[l0[3], le[3], r] + 
           72*G[l0[2], u]*G[l0[3], le[3], r] + 72*G[l0[2], t]*
            G[l0[3], le[4], r] - 72*G[l0[2], u]*G[l0[3], le[4], r] - 
           24*G[l0[2], t]*G[le[1], l0[2], r] - 12*G[l0[2], t]*
            G[le[1], le[1], r] - 12*G[l0[2], u]*G[le[1], le[1], r] + 
           36*G[l0[2], t]*G[le[1], le[2], r] + 36*G[l0[2], u]*
            G[le[1], le[2], r] + 36*G[l0[2], t]*G[le[1], le[3], r] - 
           36*G[l0[2], u]*G[le[1], le[3], r] - 12*G[l0[2], t]*
            G[le[1], le[4], r] + 12*G[l0[2], u]*G[le[1], le[4], r] + 
           24*G[l0[2], t]*G[le[2], l0[2], r] - 36*G[l0[2], t]*
            G[le[2], le[1], r] - 36*G[l0[2], u]*G[le[2], le[1], r] + 
           12*G[l0[2], t]*G[le[2], le[2], r] + 12*G[l0[2], u]*
            G[le[2], le[2], r] + 12*G[l0[2], t]*G[le[2], le[3], r] - 
           12*G[l0[2], u]*G[le[2], le[3], r] - 36*G[l0[2], t]*
            G[le[2], le[4], r] + 36*G[l0[2], u]*G[le[2], le[4], r] + 
           24*G[l0[2], t]*G[le[3], l0[2], r] - 36*G[l0[2], t]*
            G[le[3], le[1], r] - 36*G[l0[2], u]*G[le[3], le[1], r] + 
           12*G[l0[2], t]*G[le[3], le[2], r] + 12*G[l0[2], u]*
            G[le[3], le[2], r] + 12*G[l0[2], t]*G[le[3], le[3], r] - 
           12*G[l0[2], u]*G[le[3], le[3], r] - 36*G[l0[2], t]*
            G[le[3], le[4], r] + 36*G[l0[2], u]*G[le[3], le[4], r] - 
           24*G[l0[2], t]*G[le[4], l0[2], r] - 12*G[l0[2], t]*
            G[le[4], le[1], r] - 12*G[l0[2], u]*G[le[4], le[1], r] + 
           36*G[l0[2], t]*G[le[4], le[2], r] + 36*G[l0[2], u]*
            G[le[4], le[2], r] + 36*G[l0[2], t]*G[le[4], le[3], r] - 
           36*G[l0[2], u]*G[le[4], le[3], r] - 12*G[l0[2], t]*
            G[le[4], le[4], r] + 12*G[l0[2], u]*G[le[4], le[4], r] + 
           24*G[le[1], r]*G[le[17], l0[2], u] - 24*G[le[2], r]*
            G[le[17], l0[2], u] - 24*G[le[3], r]*G[le[17], l0[2], u] + 
           24*G[le[4], r]*G[le[17], l0[2], u] - 24*G[le[1], r]*
            G[le[18], l0[2], u] + 24*G[le[2], r]*G[le[18], l0[2], u] + 
           24*G[le[3], r]*G[le[18], l0[2], u] - 24*G[le[4], r]*
            G[le[18], l0[2], u] - 216*G[l0[1], l0[1], l0[2], r] + 
           72*G[l0[1], l0[2], l0[2], r] - 216*G[l0[1], l0[3], l0[2], r] + 
           72*G[l0[1], le[1], l0[2], r] + 72*G[l0[1], le[2], l0[2], r] + 
           72*G[l0[1], le[3], l0[2], r] + 72*G[l0[1], le[4], l0[2], r] + 
           72*G[l0[2], l0[1], l0[2], r] + 24*G[l0[2], l0[2], l0[2], r] + 
           72*G[l0[2], l0[3], l0[2], r] - 24*G[l0[2], le[1], l0[2], r] - 
           24*G[l0[2], le[2], l0[2], r] - 24*G[l0[2], le[3], l0[2], r] - 
           24*G[l0[2], le[4], l0[2], r] - 216*G[l0[3], l0[1], l0[2], r] + 
           72*G[l0[3], l0[2], l0[2], r] - 216*G[l0[3], l0[3], l0[2], r] + 
           72*G[l0[3], le[1], l0[2], r] + 72*G[l0[3], le[2], l0[2], r] + 
           72*G[l0[3], le[3], l0[2], r] + 72*G[l0[3], le[4], l0[2], r] + 
           72*G[le[1], l0[1], l0[2], r] - 24*G[le[1], l0[2], l0[2], r] + 
           72*G[le[1], l0[3], l0[2], r] - 12*G[le[1], le[1], l0[2], r] - 
           36*G[le[1], le[2], l0[2], r] - 36*G[le[1], le[3], l0[2], r] - 
           12*G[le[1], le[4], l0[2], r] + 72*G[le[2], l0[1], l0[2], r] - 
           24*G[le[2], l0[2], l0[2], r] + 72*G[le[2], l0[3], l0[2], r] - 
           36*G[le[2], le[1], l0[2], r] - 12*G[le[2], le[2], l0[2], r] - 
           12*G[le[2], le[3], l0[2], r] - 36*G[le[2], le[4], l0[2], r] + 
           72*G[le[3], l0[1], l0[2], r] - 24*G[le[3], l0[2], l0[2], r] + 
           72*G[le[3], l0[3], l0[2], r] - 36*G[le[3], le[1], l0[2], r] - 
           12*G[le[3], le[2], l0[2], r] - 12*G[le[3], le[3], l0[2], r] - 
           36*G[le[3], le[4], l0[2], r] + 72*G[le[4], l0[1], l0[2], r] - 
           24*G[le[4], l0[2], l0[2], r] + 72*G[le[4], l0[3], l0[2], r] - 
           12*G[le[4], le[1], l0[2], r] - 36*G[le[4], le[2], l0[2], r] - 
           36*G[le[4], le[3], l0[2], r] - 12*G[le[4], le[4], l0[2], r]))/3 + 
        4*G[l0[2], u]*(288*G[l0[1], l0[1], le[1], r] - 
          288*G[l0[1], l0[1], le[2], r] + 288*G[l0[1], l0[1], le[3], r] - 
          288*G[l0[1], l0[1], le[4], r] - 96*G[l0[1], l0[2], le[1], r] + 
          96*G[l0[1], l0[2], le[2], r] - 96*G[l0[1], l0[2], le[3], r] + 
          96*G[l0[1], l0[2], le[4], r] + 288*G[l0[1], l0[3], le[1], r] - 
          288*G[l0[1], l0[3], le[2], r] + 288*G[l0[1], l0[3], le[3], r] - 
          288*G[l0[1], l0[3], le[4], r] - 48*G[l0[1], le[1], le[1], r] + 
          144*G[l0[1], le[1], le[2], r] - 144*G[l0[1], le[1], le[3], r] + 
          48*G[l0[1], le[1], le[4], r] - 144*G[l0[1], le[2], le[1], r] + 
          48*G[l0[1], le[2], le[2], r] - 48*G[l0[1], le[2], le[3], r] + 
          144*G[l0[1], le[2], le[4], r] - 144*G[l0[1], le[3], le[1], r] + 
          48*G[l0[1], le[3], le[2], r] - 48*G[l0[1], le[3], le[3], r] + 
          144*G[l0[1], le[3], le[4], r] - 48*G[l0[1], le[4], le[1], r] + 
          144*G[l0[1], le[4], le[2], r] - 144*G[l0[1], le[4], le[3], r] + 
          48*G[l0[1], le[4], le[4], r] - 96*G[l0[2], l0[1], le[1], r] + 
          96*G[l0[2], l0[1], le[2], r] - 96*G[l0[2], l0[1], le[3], r] + 
          96*G[l0[2], l0[1], le[4], r] - 32*G[l0[2], l0[2], le[1], r] + 
          32*G[l0[2], l0[2], le[2], r] - 32*G[l0[2], l0[2], le[3], r] + 
          32*G[l0[2], l0[2], le[4], r] - 96*G[l0[2], l0[3], le[1], r] + 
          96*G[l0[2], l0[3], le[2], r] - 96*G[l0[2], l0[3], le[3], r] + 
          96*G[l0[2], l0[3], le[4], r] + 16*G[l0[2], le[1], le[1], r] - 
          48*G[l0[2], le[1], le[2], r] + 48*G[l0[2], le[1], le[3], r] - 
          16*G[l0[2], le[1], le[4], r] + 48*G[l0[2], le[2], le[1], r] - 
          16*G[l0[2], le[2], le[2], r] + 16*G[l0[2], le[2], le[3], r] - 
          48*G[l0[2], le[2], le[4], r] + 48*G[l0[2], le[3], le[1], r] - 
          16*G[l0[2], le[3], le[2], r] + 16*G[l0[2], le[3], le[3], r] - 
          48*G[l0[2], le[3], le[4], r] + 16*G[l0[2], le[4], le[1], r] - 
          48*G[l0[2], le[4], le[2], r] + 48*G[l0[2], le[4], le[3], r] - 
          16*G[l0[2], le[4], le[4], r] + 32*G[l0[2], le[5], le[1], r] + 
          32*G[l0[2], le[5], le[2], r] - 32*G[l0[2], le[5], le[3], r] - 
          32*G[l0[2], le[5], le[4], r] + 32*G[l0[2], le[6], le[1], r] + 
          32*G[l0[2], le[6], le[2], r] - 32*G[l0[2], le[6], le[3], r] - 
          32*G[l0[2], le[6], le[4], r] - 32*G[l0[2], le[7], le[1], r] - 
          32*G[l0[2], le[7], le[2], r] + 32*G[l0[2], le[7], le[3], r] + 
          32*G[l0[2], le[7], le[4], r] - 32*G[l0[2], le[8], le[1], r] - 
          32*G[l0[2], le[8], le[2], r] + 32*G[l0[2], le[8], le[3], r] + 
          32*G[l0[2], le[8], le[4], r] + 288*G[l0[3], l0[1], le[1], r] - 
          288*G[l0[3], l0[1], le[2], r] + 288*G[l0[3], l0[1], le[3], r] - 
          288*G[l0[3], l0[1], le[4], r] - 96*G[l0[3], l0[2], le[1], r] + 
          96*G[l0[3], l0[2], le[2], r] - 96*G[l0[3], l0[2], le[3], r] + 
          96*G[l0[3], l0[2], le[4], r] + 288*G[l0[3], l0[3], le[1], r] - 
          288*G[l0[3], l0[3], le[2], r] + 288*G[l0[3], l0[3], le[3], r] - 
          288*G[l0[3], l0[3], le[4], r] - 48*G[l0[3], le[1], le[1], r] + 
          144*G[l0[3], le[1], le[2], r] - 144*G[l0[3], le[1], le[3], r] + 
          48*G[l0[3], le[1], le[4], r] - 144*G[l0[3], le[2], le[1], r] + 
          48*G[l0[3], le[2], le[2], r] - 48*G[l0[3], le[2], le[3], r] + 
          144*G[l0[3], le[2], le[4], r] - 144*G[l0[3], le[3], le[1], r] + 
          48*G[l0[3], le[3], le[2], r] - 48*G[l0[3], le[3], le[3], r] + 
          144*G[l0[3], le[3], le[4], r] - 48*G[l0[3], le[4], le[1], r] + 
          144*G[l0[3], le[4], le[2], r] - 144*G[l0[3], le[4], le[3], r] + 
          48*G[l0[3], le[4], le[4], r] - 96*G[le[1], l0[1], le[1], r] + 
          96*G[le[1], l0[1], le[2], r] - 96*G[le[1], l0[1], le[3], r] + 
          96*G[le[1], l0[1], le[4], r] + 48*G[le[1], l0[2], le[1], r] - 
          16*G[le[1], l0[2], le[2], r] + 16*G[le[1], l0[2], le[3], r] - 
          48*G[le[1], l0[2], le[4], r] - 96*G[le[1], l0[3], le[1], r] + 
          96*G[le[1], l0[3], le[2], r] - 96*G[le[1], l0[3], le[3], r] + 
          96*G[le[1], l0[3], le[4], r] + 8*G[le[1], le[1], le[1], r] - 
          24*G[le[1], le[1], le[2], r] + 24*G[le[1], le[1], le[3], r] - 
          8*G[le[1], le[1], le[4], r] + 72*G[le[1], le[2], le[1], r] - 
          24*G[le[1], le[2], le[2], r] + 24*G[le[1], le[2], le[3], r] - 
          72*G[le[1], le[2], le[4], r] + 72*G[le[1], le[3], le[1], r] - 
          24*G[le[1], le[3], le[2], r] + 24*G[le[1], le[3], le[3], r] - 
          72*G[le[1], le[3], le[4], r] + 8*G[le[1], le[4], le[1], r] - 
          24*G[le[1], le[4], le[2], r] + 24*G[le[1], le[4], le[3], r] - 
          8*G[le[1], le[4], le[4], r] - 16*G[le[1], le[5], le[1], r] - 
          16*G[le[1], le[5], le[2], r] + 16*G[le[1], le[5], le[3], r] + 
          16*G[le[1], le[5], le[4], r] - 16*G[le[1], le[6], le[1], r] - 
          16*G[le[1], le[6], le[2], r] + 16*G[le[1], le[6], le[3], r] + 
          16*G[le[1], le[6], le[4], r] - 16*G[le[1], le[7], le[1], r] - 
          16*G[le[1], le[7], le[2], r] + 16*G[le[1], le[7], le[3], r] + 
          16*G[le[1], le[7], le[4], r] - 16*G[le[1], le[8], le[1], r] - 
          16*G[le[1], le[8], le[2], r] + 16*G[le[1], le[8], le[3], r] + 
          16*G[le[1], le[8], le[4], r] - 96*G[le[2], l0[1], le[1], r] + 
          96*G[le[2], l0[1], le[2], r] - 96*G[le[2], l0[1], le[3], r] + 
          96*G[le[2], l0[1], le[4], r] + 16*G[le[2], l0[2], le[1], r] - 
          48*G[le[2], l0[2], le[2], r] + 48*G[le[2], l0[2], le[3], r] - 
          16*G[le[2], l0[2], le[4], r] - 96*G[le[2], l0[3], le[1], r] + 
          96*G[le[2], l0[3], le[2], r] - 96*G[le[2], l0[3], le[3], r] + 
          96*G[le[2], l0[3], le[4], r] + 24*G[le[2], le[1], le[1], r] - 
          72*G[le[2], le[1], le[2], r] + 72*G[le[2], le[1], le[3], r] - 
          24*G[le[2], le[1], le[4], r] + 24*G[le[2], le[2], le[1], r] - 
          8*G[le[2], le[2], le[2], r] + 8*G[le[2], le[2], le[3], r] - 
          24*G[le[2], le[2], le[4], r] + 24*G[le[2], le[3], le[1], r] - 
          8*G[le[2], le[3], le[2], r] + 8*G[le[2], le[3], le[3], r] - 
          24*G[le[2], le[3], le[4], r] + 24*G[le[2], le[4], le[1], r] - 
          72*G[le[2], le[4], le[2], r] + 72*G[le[2], le[4], le[3], r] - 
          24*G[le[2], le[4], le[4], r] + 16*G[le[2], le[5], le[1], r] + 
          16*G[le[2], le[5], le[2], r] - 16*G[le[2], le[5], le[3], r] - 
          16*G[le[2], le[5], le[4], r] + 16*G[le[2], le[6], le[1], r] + 
          16*G[le[2], le[6], le[2], r] - 16*G[le[2], le[6], le[3], r] - 
          16*G[le[2], le[6], le[4], r] + 16*G[le[2], le[7], le[1], r] + 
          16*G[le[2], le[7], le[2], r] - 16*G[le[2], le[7], le[3], r] - 
          16*G[le[2], le[7], le[4], r] + 16*G[le[2], le[8], le[1], r] + 
          16*G[le[2], le[8], le[2], r] - 16*G[le[2], le[8], le[3], r] - 
          16*G[le[2], le[8], le[4], r] - 96*G[le[3], l0[1], le[1], r] + 
          96*G[le[3], l0[1], le[2], r] - 96*G[le[3], l0[1], le[3], r] + 
          96*G[le[3], l0[1], le[4], r] + 16*G[le[3], l0[2], le[1], r] - 
          48*G[le[3], l0[2], le[2], r] + 48*G[le[3], l0[2], le[3], r] - 
          16*G[le[3], l0[2], le[4], r] - 96*G[le[3], l0[3], le[1], r] + 
          96*G[le[3], l0[3], le[2], r] - 96*G[le[3], l0[3], le[3], r] + 
          96*G[le[3], l0[3], le[4], r] + 24*G[le[3], le[1], le[1], r] - 
          72*G[le[3], le[1], le[2], r] + 72*G[le[3], le[1], le[3], r] - 
          24*G[le[3], le[1], le[4], r] + 24*G[le[3], le[2], le[1], r] - 
          8*G[le[3], le[2], le[2], r] + 8*G[le[3], le[2], le[3], r] - 
          24*G[le[3], le[2], le[4], r] + 24*G[le[3], le[3], le[1], r] - 
          8*G[le[3], le[3], le[2], r] + 8*G[le[3], le[3], le[3], r] - 
          24*G[le[3], le[3], le[4], r] + 24*G[le[3], le[4], le[1], r] - 
          72*G[le[3], le[4], le[2], r] + 72*G[le[3], le[4], le[3], r] - 
          24*G[le[3], le[4], le[4], r] + 16*G[le[3], le[5], le[1], r] + 
          16*G[le[3], le[5], le[2], r] - 16*G[le[3], le[5], le[3], r] - 
          16*G[le[3], le[5], le[4], r] + 16*G[le[3], le[6], le[1], r] + 
          16*G[le[3], le[6], le[2], r] - 16*G[le[3], le[6], le[3], r] - 
          16*G[le[3], le[6], le[4], r] + 16*G[le[3], le[7], le[1], r] + 
          16*G[le[3], le[7], le[2], r] - 16*G[le[3], le[7], le[3], r] - 
          16*G[le[3], le[7], le[4], r] + 16*G[le[3], le[8], le[1], r] + 
          16*G[le[3], le[8], le[2], r] - 16*G[le[3], le[8], le[3], r] - 
          16*G[le[3], le[8], le[4], r] - 96*G[le[4], l0[1], le[1], r] + 
          96*G[le[4], l0[1], le[2], r] - 96*G[le[4], l0[1], le[3], r] + 
          96*G[le[4], l0[1], le[4], r] + 48*G[le[4], l0[2], le[1], r] - 
          16*G[le[4], l0[2], le[2], r] + 16*G[le[4], l0[2], le[3], r] - 
          48*G[le[4], l0[2], le[4], r] - 96*G[le[4], l0[3], le[1], r] + 
          96*G[le[4], l0[3], le[2], r] - 96*G[le[4], l0[3], le[3], r] + 
          96*G[le[4], l0[3], le[4], r] + 8*G[le[4], le[1], le[1], r] - 
          24*G[le[4], le[1], le[2], r] + 24*G[le[4], le[1], le[3], r] - 
          8*G[le[4], le[1], le[4], r] + 72*G[le[4], le[2], le[1], r] - 
          24*G[le[4], le[2], le[2], r] + 24*G[le[4], le[2], le[3], r] - 
          72*G[le[4], le[2], le[4], r] + 72*G[le[4], le[3], le[1], r] - 
          24*G[le[4], le[3], le[2], r] + 24*G[le[4], le[3], le[3], r] - 
          72*G[le[4], le[3], le[4], r] + 8*G[le[4], le[4], le[1], r] - 
          24*G[le[4], le[4], le[2], r] + 24*G[le[4], le[4], le[3], r] - 
          8*G[le[4], le[4], le[4], r] - 16*G[le[4], le[5], le[1], r] - 
          16*G[le[4], le[5], le[2], r] + 16*G[le[4], le[5], le[3], r] + 
          16*G[le[4], le[5], le[4], r] - 16*G[le[4], le[6], le[1], r] - 
          16*G[le[4], le[6], le[2], r] + 16*G[le[4], le[6], le[3], r] + 
          16*G[le[4], le[6], le[4], r] - 16*G[le[4], le[7], le[1], r] - 
          16*G[le[4], le[7], le[2], r] + 16*G[le[4], le[7], le[3], r] + 
          16*G[le[4], le[7], le[4], r] - 16*G[le[4], le[8], le[1], r] - 
          16*G[le[4], le[8], le[2], r] + 16*G[le[4], le[8], le[3], r] + 
          16*G[le[4], le[8], le[4], r]) + 8*G[l0[2], t]*
         (-144*G[l0[1], l0[1], le[1], r] + 144*G[l0[1], l0[1], le[2], r] + 
          144*G[l0[1], l0[1], le[3], r] - 144*G[l0[1], l0[1], le[4], r] + 
          48*G[l0[1], l0[2], le[1], r] - 48*G[l0[1], l0[2], le[2], r] - 
          48*G[l0[1], l0[2], le[3], r] + 48*G[l0[1], l0[2], le[4], r] - 
          96*G[l0[1], l0[2], le[5], r] - 96*G[l0[1], l0[2], le[6], r] + 
          96*G[l0[1], l0[2], le[7], r] + 96*G[l0[1], l0[2], le[8], r] - 
          144*G[l0[1], l0[3], le[1], r] + 144*G[l0[1], l0[3], le[2], r] + 
          144*G[l0[1], l0[3], le[3], r] - 144*G[l0[1], l0[3], le[4], r] - 
          48*G[l0[1], le[1], l0[2], r] + 24*G[l0[1], le[1], le[1], r] - 
          72*G[l0[1], le[1], le[2], r] - 72*G[l0[1], le[1], le[3], r] + 
          24*G[l0[1], le[1], le[4], r] + 48*G[l0[1], le[1], le[5], r] + 
          48*G[l0[1], le[1], le[6], r] + 48*G[l0[1], le[1], le[7], r] + 
          48*G[l0[1], le[1], le[8], r] + 48*G[l0[1], le[2], l0[2], r] + 
          72*G[l0[1], le[2], le[1], r] - 24*G[l0[1], le[2], le[2], r] - 
          24*G[l0[1], le[2], le[3], r] + 72*G[l0[1], le[2], le[4], r] - 
          48*G[l0[1], le[2], le[5], r] - 48*G[l0[1], le[2], le[6], r] - 
          48*G[l0[1], le[2], le[7], r] - 48*G[l0[1], le[2], le[8], r] + 
          48*G[l0[1], le[3], l0[2], r] + 72*G[l0[1], le[3], le[1], r] - 
          24*G[l0[1], le[3], le[2], r] - 24*G[l0[1], le[3], le[3], r] + 
          72*G[l0[1], le[3], le[4], r] - 48*G[l0[1], le[3], le[5], r] - 
          48*G[l0[1], le[3], le[6], r] - 48*G[l0[1], le[3], le[7], r] - 
          48*G[l0[1], le[3], le[8], r] - 48*G[l0[1], le[4], l0[2], r] + 
          24*G[l0[1], le[4], le[1], r] - 72*G[l0[1], le[4], le[2], r] - 
          72*G[l0[1], le[4], le[3], r] + 24*G[l0[1], le[4], le[4], r] + 
          48*G[l0[1], le[4], le[5], r] + 48*G[l0[1], le[4], le[6], r] + 
          48*G[l0[1], le[4], le[7], r] + 48*G[l0[1], le[4], le[8], r] + 
          48*G[l0[2], l0[1], le[1], r] - 48*G[l0[2], l0[1], le[2], r] - 
          48*G[l0[2], l0[1], le[3], r] + 48*G[l0[2], l0[1], le[4], r] + 
          16*G[l0[2], l0[2], le[1], r] - 16*G[l0[2], l0[2], le[2], r] - 
          16*G[l0[2], l0[2], le[3], r] + 16*G[l0[2], l0[2], le[4], r] - 
          32*G[l0[2], l0[2], le[5], r] - 32*G[l0[2], l0[2], le[6], r] + 
          32*G[l0[2], l0[2], le[7], r] + 32*G[l0[2], l0[2], le[8], r] + 
          48*G[l0[2], l0[3], le[1], r] - 48*G[l0[2], l0[3], le[2], r] - 
          48*G[l0[2], l0[3], le[3], r] + 48*G[l0[2], l0[3], le[4], r] + 
          16*G[l0[2], le[1], l0[2], r] - 8*G[l0[2], le[1], le[1], r] + 
          24*G[l0[2], le[1], le[2], r] + 24*G[l0[2], le[1], le[3], r] - 
          8*G[l0[2], le[1], le[4], r] - 16*G[l0[2], le[1], le[5], r] - 
          16*G[l0[2], le[1], le[6], r] - 16*G[l0[2], le[1], le[7], r] - 
          16*G[l0[2], le[1], le[8], r] - 16*G[l0[2], le[2], l0[2], r] - 
          24*G[l0[2], le[2], le[1], r] + 8*G[l0[2], le[2], le[2], r] + 
          8*G[l0[2], le[2], le[3], r] - 24*G[l0[2], le[2], le[4], r] + 
          16*G[l0[2], le[2], le[5], r] + 16*G[l0[2], le[2], le[6], r] + 
          16*G[l0[2], le[2], le[7], r] + 16*G[l0[2], le[2], le[8], r] - 
          16*G[l0[2], le[3], l0[2], r] - 24*G[l0[2], le[3], le[1], r] + 
          8*G[l0[2], le[3], le[2], r] + 8*G[l0[2], le[3], le[3], r] - 
          24*G[l0[2], le[3], le[4], r] + 16*G[l0[2], le[3], le[5], r] + 
          16*G[l0[2], le[3], le[6], r] + 16*G[l0[2], le[3], le[7], r] + 
          16*G[l0[2], le[3], le[8], r] + 16*G[l0[2], le[4], l0[2], r] - 
          8*G[l0[2], le[4], le[1], r] + 24*G[l0[2], le[4], le[2], r] + 
          24*G[l0[2], le[4], le[3], r] - 8*G[l0[2], le[4], le[4], r] - 
          16*G[l0[2], le[4], le[5], r] - 16*G[l0[2], le[4], le[6], r] - 
          16*G[l0[2], le[4], le[7], r] - 16*G[l0[2], le[4], le[8], r] - 
          32*G[l0[2], le[5], l0[2], r] - 16*G[l0[2], le[5], le[1], r] - 
          16*G[l0[2], le[5], le[2], r] - 16*G[l0[2], le[5], le[3], r] - 
          16*G[l0[2], le[5], le[4], r] + 64*G[l0[2], le[5], le[5], r] + 
          64*G[l0[2], le[5], le[6], r] - 32*G[l0[2], le[6], l0[2], r] - 
          16*G[l0[2], le[6], le[1], r] - 16*G[l0[2], le[6], le[2], r] - 
          16*G[l0[2], le[6], le[3], r] - 16*G[l0[2], le[6], le[4], r] + 
          64*G[l0[2], le[6], le[5], r] + 64*G[l0[2], le[6], le[6], r] + 
          32*G[l0[2], le[7], l0[2], r] + 16*G[l0[2], le[7], le[1], r] + 
          16*G[l0[2], le[7], le[2], r] + 16*G[l0[2], le[7], le[3], r] + 
          16*G[l0[2], le[7], le[4], r] - 64*G[l0[2], le[7], le[7], r] - 
          64*G[l0[2], le[7], le[8], r] + 32*G[l0[2], le[8], l0[2], r] + 
          16*G[l0[2], le[8], le[1], r] + 16*G[l0[2], le[8], le[2], r] + 
          16*G[l0[2], le[8], le[3], r] + 16*G[l0[2], le[8], le[4], r] - 
          64*G[l0[2], le[8], le[7], r] - 64*G[l0[2], le[8], le[8], r] - 
          144*G[l0[3], l0[1], le[1], r] + 144*G[l0[3], l0[1], le[2], r] + 
          144*G[l0[3], l0[1], le[3], r] - 144*G[l0[3], l0[1], le[4], r] + 
          48*G[l0[3], l0[2], le[1], r] - 48*G[l0[3], l0[2], le[2], r] - 
          48*G[l0[3], l0[2], le[3], r] + 48*G[l0[3], l0[2], le[4], r] - 
          96*G[l0[3], l0[2], le[5], r] - 96*G[l0[3], l0[2], le[6], r] + 
          96*G[l0[3], l0[2], le[7], r] + 96*G[l0[3], l0[2], le[8], r] - 
          144*G[l0[3], l0[3], le[1], r] + 144*G[l0[3], l0[3], le[2], r] + 
          144*G[l0[3], l0[3], le[3], r] - 144*G[l0[3], l0[3], le[4], r] - 
          48*G[l0[3], le[1], l0[2], r] + 24*G[l0[3], le[1], le[1], r] - 
          72*G[l0[3], le[1], le[2], r] - 72*G[l0[3], le[1], le[3], r] + 
          24*G[l0[3], le[1], le[4], r] + 48*G[l0[3], le[1], le[5], r] + 
          48*G[l0[3], le[1], le[6], r] + 48*G[l0[3], le[1], le[7], r] + 
          48*G[l0[3], le[1], le[8], r] + 48*G[l0[3], le[2], l0[2], r] + 
          72*G[l0[3], le[2], le[1], r] - 24*G[l0[3], le[2], le[2], r] - 
          24*G[l0[3], le[2], le[3], r] + 72*G[l0[3], le[2], le[4], r] - 
          48*G[l0[3], le[2], le[5], r] - 48*G[l0[3], le[2], le[6], r] - 
          48*G[l0[3], le[2], le[7], r] - 48*G[l0[3], le[2], le[8], r] + 
          48*G[l0[3], le[3], l0[2], r] + 72*G[l0[3], le[3], le[1], r] - 
          24*G[l0[3], le[3], le[2], r] - 24*G[l0[3], le[3], le[3], r] + 
          72*G[l0[3], le[3], le[4], r] - 48*G[l0[3], le[3], le[5], r] - 
          48*G[l0[3], le[3], le[6], r] - 48*G[l0[3], le[3], le[7], r] - 
          48*G[l0[3], le[3], le[8], r] - 48*G[l0[3], le[4], l0[2], r] + 
          24*G[l0[3], le[4], le[1], r] - 72*G[l0[3], le[4], le[2], r] - 
          72*G[l0[3], le[4], le[3], r] + 24*G[l0[3], le[4], le[4], r] + 
          48*G[l0[3], le[4], le[5], r] + 48*G[l0[3], le[4], le[6], r] + 
          48*G[l0[3], le[4], le[7], r] + 48*G[l0[3], le[4], le[8], r] + 
          48*G[le[1], l0[1], le[1], r] - 48*G[le[1], l0[1], le[2], r] - 
          48*G[le[1], l0[1], le[3], r] + 48*G[le[1], l0[1], le[4], r] - 
          16*G[le[1], l0[2], l0[2], r] - 24*G[le[1], l0[2], le[1], r] + 
          8*G[le[1], l0[2], le[2], r] + 8*G[le[1], l0[2], le[3], r] - 
          24*G[le[1], l0[2], le[4], r] + 48*G[le[1], l0[2], le[5], r] + 
          48*G[le[1], l0[2], le[6], r] - 16*G[le[1], l0[2], le[7], r] - 
          16*G[le[1], l0[2], le[8], r] + 48*G[le[1], l0[3], le[1], r] - 
          48*G[le[1], l0[3], le[2], r] - 48*G[le[1], l0[3], le[3], r] + 
          48*G[le[1], l0[3], le[4], r] + 8*G[le[1], le[1], l0[2], r] - 
          4*G[le[1], le[1], le[1], r] + 12*G[le[1], le[1], le[2], r] + 
          12*G[le[1], le[1], le[3], r] - 4*G[le[1], le[1], le[4], r] - 
          8*G[le[1], le[1], le[5], r] - 8*G[le[1], le[1], le[6], r] - 
          8*G[le[1], le[1], le[7], r] - 8*G[le[1], le[1], le[8], r] - 
          24*G[le[1], le[2], l0[2], r] - 36*G[le[1], le[2], le[1], r] + 
          12*G[le[1], le[2], le[2], r] + 12*G[le[1], le[2], le[3], r] - 
          36*G[le[1], le[2], le[4], r] + 24*G[le[1], le[2], le[5], r] + 
          24*G[le[1], le[2], le[6], r] + 24*G[le[1], le[2], le[7], r] + 
          24*G[le[1], le[2], le[8], r] - 24*G[le[1], le[3], l0[2], r] - 
          36*G[le[1], le[3], le[1], r] + 12*G[le[1], le[3], le[2], r] + 
          12*G[le[1], le[3], le[3], r] - 36*G[le[1], le[3], le[4], r] + 
          24*G[le[1], le[3], le[5], r] + 24*G[le[1], le[3], le[6], r] + 
          24*G[le[1], le[3], le[7], r] + 24*G[le[1], le[3], le[8], r] + 
          8*G[le[1], le[4], l0[2], r] - 4*G[le[1], le[4], le[1], r] + 
          12*G[le[1], le[4], le[2], r] + 12*G[le[1], le[4], le[3], r] - 
          4*G[le[1], le[4], le[4], r] - 8*G[le[1], le[4], le[5], r] - 
          8*G[le[1], le[4], le[6], r] - 8*G[le[1], le[4], le[7], r] - 
          8*G[le[1], le[4], le[8], r] + 16*G[le[1], le[5], l0[2], r] + 
          8*G[le[1], le[5], le[1], r] + 8*G[le[1], le[5], le[2], r] + 
          8*G[le[1], le[5], le[3], r] + 8*G[le[1], le[5], le[4], r] - 
          32*G[le[1], le[5], le[5], r] - 32*G[le[1], le[5], le[6], r] + 
          16*G[le[1], le[6], l0[2], r] + 8*G[le[1], le[6], le[1], r] + 
          8*G[le[1], le[6], le[2], r] + 8*G[le[1], le[6], le[3], r] + 
          8*G[le[1], le[6], le[4], r] - 32*G[le[1], le[6], le[5], r] - 
          32*G[le[1], le[6], le[6], r] + 16*G[le[1], le[7], l0[2], r] + 
          8*G[le[1], le[7], le[1], r] + 8*G[le[1], le[7], le[2], r] + 
          8*G[le[1], le[7], le[3], r] + 8*G[le[1], le[7], le[4], r] - 
          32*G[le[1], le[7], le[7], r] - 32*G[le[1], le[7], le[8], r] + 
          16*G[le[1], le[8], l0[2], r] + 8*G[le[1], le[8], le[1], r] + 
          8*G[le[1], le[8], le[2], r] + 8*G[le[1], le[8], le[3], r] + 
          8*G[le[1], le[8], le[4], r] - 32*G[le[1], le[8], le[7], r] - 
          32*G[le[1], le[8], le[8], r] + 48*G[le[2], l0[1], le[1], r] - 
          48*G[le[2], l0[1], le[2], r] - 48*G[le[2], l0[1], le[3], r] + 
          48*G[le[2], l0[1], le[4], r] + 16*G[le[2], l0[2], l0[2], r] - 
          8*G[le[2], l0[2], le[1], r] + 24*G[le[2], l0[2], le[2], r] + 
          24*G[le[2], l0[2], le[3], r] - 8*G[le[2], l0[2], le[4], r] + 
          16*G[le[2], l0[2], le[5], r] + 16*G[le[2], l0[2], le[6], r] - 
          48*G[le[2], l0[2], le[7], r] - 48*G[le[2], l0[2], le[8], r] + 
          48*G[le[2], l0[3], le[1], r] - 48*G[le[2], l0[3], le[2], r] - 
          48*G[le[2], l0[3], le[3], r] + 48*G[le[2], l0[3], le[4], r] + 
          24*G[le[2], le[1], l0[2], r] - 12*G[le[2], le[1], le[1], r] + 
          36*G[le[2], le[1], le[2], r] + 36*G[le[2], le[1], le[3], r] - 
          12*G[le[2], le[1], le[4], r] - 24*G[le[2], le[1], le[5], r] - 
          24*G[le[2], le[1], le[6], r] - 24*G[le[2], le[1], le[7], r] - 
          24*G[le[2], le[1], le[8], r] - 8*G[le[2], le[2], l0[2], r] - 
          12*G[le[2], le[2], le[1], r] + 4*G[le[2], le[2], le[2], r] + 
          4*G[le[2], le[2], le[3], r] - 12*G[le[2], le[2], le[4], r] + 
          8*G[le[2], le[2], le[5], r] + 8*G[le[2], le[2], le[6], r] + 
          8*G[le[2], le[2], le[7], r] + 8*G[le[2], le[2], le[8], r] - 
          8*G[le[2], le[3], l0[2], r] - 12*G[le[2], le[3], le[1], r] + 
          4*G[le[2], le[3], le[2], r] + 4*G[le[2], le[3], le[3], r] - 
          12*G[le[2], le[3], le[4], r] + 8*G[le[2], le[3], le[5], r] + 
          8*G[le[2], le[3], le[6], r] + 8*G[le[2], le[3], le[7], r] + 
          8*G[le[2], le[3], le[8], r] + 24*G[le[2], le[4], l0[2], r] - 
          12*G[le[2], le[4], le[1], r] + 36*G[le[2], le[4], le[2], r] + 
          36*G[le[2], le[4], le[3], r] - 12*G[le[2], le[4], le[4], r] - 
          24*G[le[2], le[4], le[5], r] - 24*G[le[2], le[4], le[6], r] - 
          24*G[le[2], le[4], le[7], r] - 24*G[le[2], le[4], le[8], r] - 
          16*G[le[2], le[5], l0[2], r] - 8*G[le[2], le[5], le[1], r] - 
          8*G[le[2], le[5], le[2], r] - 8*G[le[2], le[5], le[3], r] - 
          8*G[le[2], le[5], le[4], r] + 32*G[le[2], le[5], le[5], r] + 
          32*G[le[2], le[5], le[6], r] - 16*G[le[2], le[6], l0[2], r] - 
          8*G[le[2], le[6], le[1], r] - 8*G[le[2], le[6], le[2], r] - 
          8*G[le[2], le[6], le[3], r] - 8*G[le[2], le[6], le[4], r] + 
          32*G[le[2], le[6], le[5], r] + 32*G[le[2], le[6], le[6], r] - 
          16*G[le[2], le[7], l0[2], r] - 8*G[le[2], le[7], le[1], r] - 
          8*G[le[2], le[7], le[2], r] - 8*G[le[2], le[7], le[3], r] - 
          8*G[le[2], le[7], le[4], r] + 32*G[le[2], le[7], le[7], r] + 
          32*G[le[2], le[7], le[8], r] - 16*G[le[2], le[8], l0[2], r] - 
          8*G[le[2], le[8], le[1], r] - 8*G[le[2], le[8], le[2], r] - 
          8*G[le[2], le[8], le[3], r] - 8*G[le[2], le[8], le[4], r] + 
          32*G[le[2], le[8], le[7], r] + 32*G[le[2], le[8], le[8], r] + 
          48*G[le[3], l0[1], le[1], r] - 48*G[le[3], l0[1], le[2], r] - 
          48*G[le[3], l0[1], le[3], r] + 48*G[le[3], l0[1], le[4], r] + 
          16*G[le[3], l0[2], l0[2], r] - 8*G[le[3], l0[2], le[1], r] + 
          24*G[le[3], l0[2], le[2], r] + 24*G[le[3], l0[2], le[3], r] - 
          8*G[le[3], l0[2], le[4], r] + 16*G[le[3], l0[2], le[5], r] + 
          16*G[le[3], l0[2], le[6], r] - 48*G[le[3], l0[2], le[7], r] - 
          48*G[le[3], l0[2], le[8], r] + 48*G[le[3], l0[3], le[1], r] - 
          48*G[le[3], l0[3], le[2], r] - 48*G[le[3], l0[3], le[3], r] + 
          48*G[le[3], l0[3], le[4], r] + 24*G[le[3], le[1], l0[2], r] - 
          12*G[le[3], le[1], le[1], r] + 36*G[le[3], le[1], le[2], r] + 
          36*G[le[3], le[1], le[3], r] - 12*G[le[3], le[1], le[4], r] - 
          24*G[le[3], le[1], le[5], r] - 24*G[le[3], le[1], le[6], r] - 
          24*G[le[3], le[1], le[7], r] - 24*G[le[3], le[1], le[8], r] - 
          8*G[le[3], le[2], l0[2], r] - 12*G[le[3], le[2], le[1], r] + 
          4*G[le[3], le[2], le[2], r] + 4*G[le[3], le[2], le[3], r] - 
          12*G[le[3], le[2], le[4], r] + 8*G[le[3], le[2], le[5], r] + 
          8*G[le[3], le[2], le[6], r] + 8*G[le[3], le[2], le[7], r] + 
          8*G[le[3], le[2], le[8], r] - 8*G[le[3], le[3], l0[2], r] - 
          12*G[le[3], le[3], le[1], r] + 4*G[le[3], le[3], le[2], r] + 
          4*G[le[3], le[3], le[3], r] - 12*G[le[3], le[3], le[4], r] + 
          8*G[le[3], le[3], le[5], r] + 8*G[le[3], le[3], le[6], r] + 
          8*G[le[3], le[3], le[7], r] + 8*G[le[3], le[3], le[8], r] + 
          24*G[le[3], le[4], l0[2], r] - 12*G[le[3], le[4], le[1], r] + 
          36*G[le[3], le[4], le[2], r] + 36*G[le[3], le[4], le[3], r] - 
          12*G[le[3], le[4], le[4], r] - 24*G[le[3], le[4], le[5], r] - 
          24*G[le[3], le[4], le[6], r] - 24*G[le[3], le[4], le[7], r] - 
          24*G[le[3], le[4], le[8], r] - 16*G[le[3], le[5], l0[2], r] - 
          8*G[le[3], le[5], le[1], r] - 8*G[le[3], le[5], le[2], r] - 
          8*G[le[3], le[5], le[3], r] - 8*G[le[3], le[5], le[4], r] + 
          32*G[le[3], le[5], le[5], r] + 32*G[le[3], le[5], le[6], r] - 
          16*G[le[3], le[6], l0[2], r] - 8*G[le[3], le[6], le[1], r] - 
          8*G[le[3], le[6], le[2], r] - 8*G[le[3], le[6], le[3], r] - 
          8*G[le[3], le[6], le[4], r] + 32*G[le[3], le[6], le[5], r] + 
          32*G[le[3], le[6], le[6], r] - 16*G[le[3], le[7], l0[2], r] - 
          8*G[le[3], le[7], le[1], r] - 8*G[le[3], le[7], le[2], r] - 
          8*G[le[3], le[7], le[3], r] - 8*G[le[3], le[7], le[4], r] + 
          32*G[le[3], le[7], le[7], r] + 32*G[le[3], le[7], le[8], r] - 
          16*G[le[3], le[8], l0[2], r] - 8*G[le[3], le[8], le[1], r] - 
          8*G[le[3], le[8], le[2], r] - 8*G[le[3], le[8], le[3], r] - 
          8*G[le[3], le[8], le[4], r] + 32*G[le[3], le[8], le[7], r] + 
          32*G[le[3], le[8], le[8], r] + 48*G[le[4], l0[1], le[1], r] - 
          48*G[le[4], l0[1], le[2], r] - 48*G[le[4], l0[1], le[3], r] + 
          48*G[le[4], l0[1], le[4], r] - 16*G[le[4], l0[2], l0[2], r] - 
          24*G[le[4], l0[2], le[1], r] + 8*G[le[4], l0[2], le[2], r] + 
          8*G[le[4], l0[2], le[3], r] - 24*G[le[4], l0[2], le[4], r] + 
          48*G[le[4], l0[2], le[5], r] + 48*G[le[4], l0[2], le[6], r] - 
          16*G[le[4], l0[2], le[7], r] - 16*G[le[4], l0[2], le[8], r] + 
          48*G[le[4], l0[3], le[1], r] - 48*G[le[4], l0[3], le[2], r] - 
          48*G[le[4], l0[3], le[3], r] + 48*G[le[4], l0[3], le[4], r] + 
          8*G[le[4], le[1], l0[2], r] - 4*G[le[4], le[1], le[1], r] + 
          12*G[le[4], le[1], le[2], r] + 12*G[le[4], le[1], le[3], r] - 
          4*G[le[4], le[1], le[4], r] - 8*G[le[4], le[1], le[5], r] - 
          8*G[le[4], le[1], le[6], r] - 8*G[le[4], le[1], le[7], r] - 
          8*G[le[4], le[1], le[8], r] - 24*G[le[4], le[2], l0[2], r] - 
          36*G[le[4], le[2], le[1], r] + 12*G[le[4], le[2], le[2], r] + 
          12*G[le[4], le[2], le[3], r] - 36*G[le[4], le[2], le[4], r] + 
          24*G[le[4], le[2], le[5], r] + 24*G[le[4], le[2], le[6], r] + 
          24*G[le[4], le[2], le[7], r] + 24*G[le[4], le[2], le[8], r] - 
          24*G[le[4], le[3], l0[2], r] - 36*G[le[4], le[3], le[1], r] + 
          12*G[le[4], le[3], le[2], r] + 12*G[le[4], le[3], le[3], r] - 
          36*G[le[4], le[3], le[4], r] + 24*G[le[4], le[3], le[5], r] + 
          24*G[le[4], le[3], le[6], r] + 24*G[le[4], le[3], le[7], r] + 
          24*G[le[4], le[3], le[8], r] + 8*G[le[4], le[4], l0[2], r] - 
          4*G[le[4], le[4], le[1], r] + 12*G[le[4], le[4], le[2], r] + 
          12*G[le[4], le[4], le[3], r] - 4*G[le[4], le[4], le[4], r] - 
          8*G[le[4], le[4], le[5], r] - 8*G[le[4], le[4], le[6], r] - 
          8*G[le[4], le[4], le[7], r] - 8*G[le[4], le[4], le[8], r] + 
          16*G[le[4], le[5], l0[2], r] + 8*G[le[4], le[5], le[1], r] + 
          8*G[le[4], le[5], le[2], r] + 8*G[le[4], le[5], le[3], r] + 
          8*G[le[4], le[5], le[4], r] - 32*G[le[4], le[5], le[5], r] - 
          32*G[le[4], le[5], le[6], r] + 16*G[le[4], le[6], l0[2], r] + 
          8*G[le[4], le[6], le[1], r] + 8*G[le[4], le[6], le[2], r] + 
          8*G[le[4], le[6], le[3], r] + 8*G[le[4], le[6], le[4], r] - 
          32*G[le[4], le[6], le[5], r] - 32*G[le[4], le[6], le[6], r] + 
          16*G[le[4], le[7], l0[2], r] + 8*G[le[4], le[7], le[1], r] + 
          8*G[le[4], le[7], le[2], r] + 8*G[le[4], le[7], le[3], r] + 
          8*G[le[4], le[7], le[4], r] - 32*G[le[4], le[7], le[7], r] - 
          32*G[le[4], le[7], le[8], r] + 16*G[le[4], le[8], l0[2], r] + 
          8*G[le[4], le[8], le[1], r] + 8*G[le[4], le[8], le[2], r] + 
          8*G[le[4], le[8], le[3], r] + 8*G[le[4], le[8], le[4], r] - 
          32*G[le[4], le[8], le[7], r] - 32*G[le[4], le[8], le[8], r]) + 
        4*G[l0[2], t]*(576*G[l0[1], l0[1], le[1], r] - 
          576*G[l0[1], l0[1], le[2], r] - 576*G[l0[1], l0[1], le[3], r] + 
          576*G[l0[1], l0[1], le[4], r] - 192*G[l0[1], l0[2], le[1], r] + 
          192*G[l0[1], l0[2], le[2], r] + 192*G[l0[1], l0[2], le[3], r] - 
          192*G[l0[1], l0[2], le[4], r] + 192*G[l0[1], l0[2], le[5], r] + 
          192*G[l0[1], l0[2], le[6], r] - 192*G[l0[1], l0[2], le[7], r] - 
          192*G[l0[1], l0[2], le[8], r] + 576*G[l0[1], l0[3], le[1], r] - 
          576*G[l0[1], l0[3], le[2], r] - 576*G[l0[1], l0[3], le[3], r] + 
          576*G[l0[1], l0[3], le[4], r] - 96*G[l0[1], le[1], le[1], r] + 
          288*G[l0[1], le[1], le[2], r] + 288*G[l0[1], le[1], le[3], r] - 
          96*G[l0[1], le[1], le[4], r] - 96*G[l0[1], le[1], le[5], r] - 
          96*G[l0[1], le[1], le[6], r] - 96*G[l0[1], le[1], le[7], r] - 
          96*G[l0[1], le[1], le[8], r] - 288*G[l0[1], le[2], le[1], r] + 
          96*G[l0[1], le[2], le[2], r] + 96*G[l0[1], le[2], le[3], r] - 
          288*G[l0[1], le[2], le[4], r] + 96*G[l0[1], le[2], le[5], r] + 
          96*G[l0[1], le[2], le[6], r] + 96*G[l0[1], le[2], le[7], r] + 
          96*G[l0[1], le[2], le[8], r] - 288*G[l0[1], le[3], le[1], r] + 
          96*G[l0[1], le[3], le[2], r] + 96*G[l0[1], le[3], le[3], r] - 
          288*G[l0[1], le[3], le[4], r] + 96*G[l0[1], le[3], le[5], r] + 
          96*G[l0[1], le[3], le[6], r] + 96*G[l0[1], le[3], le[7], r] + 
          96*G[l0[1], le[3], le[8], r] - 96*G[l0[1], le[4], le[1], r] + 
          288*G[l0[1], le[4], le[2], r] + 288*G[l0[1], le[4], le[3], r] - 
          96*G[l0[1], le[4], le[4], r] - 96*G[l0[1], le[4], le[5], r] - 
          96*G[l0[1], le[4], le[6], r] - 96*G[l0[1], le[4], le[7], r] - 
          96*G[l0[1], le[4], le[8], r] - 192*G[l0[2], l0[1], le[1], r] + 
          192*G[l0[2], l0[1], le[2], r] + 192*G[l0[2], l0[1], le[3], r] - 
          192*G[l0[2], l0[1], le[4], r] - 64*G[l0[2], l0[2], le[1], r] + 
          64*G[l0[2], l0[2], le[2], r] + 64*G[l0[2], l0[2], le[3], r] - 
          64*G[l0[2], l0[2], le[4], r] + 64*G[l0[2], l0[2], le[5], r] + 
          64*G[l0[2], l0[2], le[6], r] - 64*G[l0[2], l0[2], le[7], r] - 
          64*G[l0[2], l0[2], le[8], r] - 192*G[l0[2], l0[3], le[1], r] + 
          192*G[l0[2], l0[3], le[2], r] + 192*G[l0[2], l0[3], le[3], r] - 
          192*G[l0[2], l0[3], le[4], r] + 32*G[l0[2], le[1], le[1], r] - 
          96*G[l0[2], le[1], le[2], r] - 96*G[l0[2], le[1], le[3], r] + 
          32*G[l0[2], le[1], le[4], r] + 32*G[l0[2], le[1], le[5], r] + 
          32*G[l0[2], le[1], le[6], r] + 32*G[l0[2], le[1], le[7], r] + 
          32*G[l0[2], le[1], le[8], r] + 96*G[l0[2], le[2], le[1], r] - 
          32*G[l0[2], le[2], le[2], r] - 32*G[l0[2], le[2], le[3], r] + 
          96*G[l0[2], le[2], le[4], r] - 32*G[l0[2], le[2], le[5], r] - 
          32*G[l0[2], le[2], le[6], r] - 32*G[l0[2], le[2], le[7], r] - 
          32*G[l0[2], le[2], le[8], r] + 96*G[l0[2], le[3], le[1], r] - 
          32*G[l0[2], le[3], le[2], r] - 32*G[l0[2], le[3], le[3], r] + 
          96*G[l0[2], le[3], le[4], r] - 32*G[l0[2], le[3], le[5], r] - 
          32*G[l0[2], le[3], le[6], r] - 32*G[l0[2], le[3], le[7], r] - 
          32*G[l0[2], le[3], le[8], r] + 32*G[l0[2], le[4], le[1], r] - 
          96*G[l0[2], le[4], le[2], r] - 96*G[l0[2], le[4], le[3], r] + 
          32*G[l0[2], le[4], le[4], r] + 32*G[l0[2], le[4], le[5], r] + 
          32*G[l0[2], le[4], le[6], r] + 32*G[l0[2], le[4], le[7], r] + 
          32*G[l0[2], le[4], le[8], r] + 64*G[l0[2], le[5], le[1], r] + 
          64*G[l0[2], le[5], le[2], r] + 64*G[l0[2], le[5], le[3], r] + 
          64*G[l0[2], le[5], le[4], r] - 128*G[l0[2], le[5], le[5], r] - 
          128*G[l0[2], le[5], le[6], r] + 64*G[l0[2], le[6], le[1], r] + 
          64*G[l0[2], le[6], le[2], r] + 64*G[l0[2], le[6], le[3], r] + 
          64*G[l0[2], le[6], le[4], r] - 128*G[l0[2], le[6], le[5], r] - 
          128*G[l0[2], le[6], le[6], r] - 64*G[l0[2], le[7], le[1], r] - 
          64*G[l0[2], le[7], le[2], r] - 64*G[l0[2], le[7], le[3], r] - 
          64*G[l0[2], le[7], le[4], r] + 128*G[l0[2], le[7], le[7], r] + 
          128*G[l0[2], le[7], le[8], r] - 64*G[l0[2], le[8], le[1], r] - 
          64*G[l0[2], le[8], le[2], r] - 64*G[l0[2], le[8], le[3], r] - 
          64*G[l0[2], le[8], le[4], r] + 128*G[l0[2], le[8], le[7], r] + 
          128*G[l0[2], le[8], le[8], r] + 576*G[l0[3], l0[1], le[1], r] - 
          576*G[l0[3], l0[1], le[2], r] - 576*G[l0[3], l0[1], le[3], r] + 
          576*G[l0[3], l0[1], le[4], r] - 192*G[l0[3], l0[2], le[1], r] + 
          192*G[l0[3], l0[2], le[2], r] + 192*G[l0[3], l0[2], le[3], r] - 
          192*G[l0[3], l0[2], le[4], r] + 192*G[l0[3], l0[2], le[5], r] + 
          192*G[l0[3], l0[2], le[6], r] - 192*G[l0[3], l0[2], le[7], r] - 
          192*G[l0[3], l0[2], le[8], r] + 576*G[l0[3], l0[3], le[1], r] - 
          576*G[l0[3], l0[3], le[2], r] - 576*G[l0[3], l0[3], le[3], r] + 
          576*G[l0[3], l0[3], le[4], r] - 96*G[l0[3], le[1], le[1], r] + 
          288*G[l0[3], le[1], le[2], r] + 288*G[l0[3], le[1], le[3], r] - 
          96*G[l0[3], le[1], le[4], r] - 96*G[l0[3], le[1], le[5], r] - 
          96*G[l0[3], le[1], le[6], r] - 96*G[l0[3], le[1], le[7], r] - 
          96*G[l0[3], le[1], le[8], r] - 288*G[l0[3], le[2], le[1], r] + 
          96*G[l0[3], le[2], le[2], r] + 96*G[l0[3], le[2], le[3], r] - 
          288*G[l0[3], le[2], le[4], r] + 96*G[l0[3], le[2], le[5], r] + 
          96*G[l0[3], le[2], le[6], r] + 96*G[l0[3], le[2], le[7], r] + 
          96*G[l0[3], le[2], le[8], r] - 288*G[l0[3], le[3], le[1], r] + 
          96*G[l0[3], le[3], le[2], r] + 96*G[l0[3], le[3], le[3], r] - 
          288*G[l0[3], le[3], le[4], r] + 96*G[l0[3], le[3], le[5], r] + 
          96*G[l0[3], le[3], le[6], r] + 96*G[l0[3], le[3], le[7], r] + 
          96*G[l0[3], le[3], le[8], r] - 96*G[l0[3], le[4], le[1], r] + 
          288*G[l0[3], le[4], le[2], r] + 288*G[l0[3], le[4], le[3], r] - 
          96*G[l0[3], le[4], le[4], r] - 96*G[l0[3], le[4], le[5], r] - 
          96*G[l0[3], le[4], le[6], r] - 96*G[l0[3], le[4], le[7], r] - 
          96*G[l0[3], le[4], le[8], r] - 192*G[le[1], l0[1], le[1], r] + 
          192*G[le[1], l0[1], le[2], r] + 192*G[le[1], l0[1], le[3], r] - 
          192*G[le[1], l0[1], le[4], r] + 96*G[le[1], l0[2], le[1], r] - 
          32*G[le[1], l0[2], le[2], r] - 32*G[le[1], l0[2], le[3], r] + 
          96*G[le[1], l0[2], le[4], r] - 96*G[le[1], l0[2], le[5], r] - 
          96*G[le[1], l0[2], le[6], r] + 32*G[le[1], l0[2], le[7], r] + 
          32*G[le[1], l0[2], le[8], r] - 192*G[le[1], l0[3], le[1], r] + 
          192*G[le[1], l0[3], le[2], r] + 192*G[le[1], l0[3], le[3], r] - 
          192*G[le[1], l0[3], le[4], r] + 16*G[le[1], le[1], le[1], r] - 
          48*G[le[1], le[1], le[2], r] - 48*G[le[1], le[1], le[3], r] + 
          16*G[le[1], le[1], le[4], r] + 16*G[le[1], le[1], le[5], r] + 
          16*G[le[1], le[1], le[6], r] + 16*G[le[1], le[1], le[7], r] + 
          16*G[le[1], le[1], le[8], r] + 144*G[le[1], le[2], le[1], r] - 
          48*G[le[1], le[2], le[2], r] - 48*G[le[1], le[2], le[3], r] + 
          144*G[le[1], le[2], le[4], r] - 48*G[le[1], le[2], le[5], r] - 
          48*G[le[1], le[2], le[6], r] - 48*G[le[1], le[2], le[7], r] - 
          48*G[le[1], le[2], le[8], r] + 144*G[le[1], le[3], le[1], r] - 
          48*G[le[1], le[3], le[2], r] - 48*G[le[1], le[3], le[3], r] + 
          144*G[le[1], le[3], le[4], r] - 48*G[le[1], le[3], le[5], r] - 
          48*G[le[1], le[3], le[6], r] - 48*G[le[1], le[3], le[7], r] - 
          48*G[le[1], le[3], le[8], r] + 16*G[le[1], le[4], le[1], r] - 
          48*G[le[1], le[4], le[2], r] - 48*G[le[1], le[4], le[3], r] + 
          16*G[le[1], le[4], le[4], r] + 16*G[le[1], le[4], le[5], r] + 
          16*G[le[1], le[4], le[6], r] + 16*G[le[1], le[4], le[7], r] + 
          16*G[le[1], le[4], le[8], r] - 32*G[le[1], le[5], le[1], r] - 
          32*G[le[1], le[5], le[2], r] - 32*G[le[1], le[5], le[3], r] - 
          32*G[le[1], le[5], le[4], r] + 64*G[le[1], le[5], le[5], r] + 
          64*G[le[1], le[5], le[6], r] - 32*G[le[1], le[6], le[1], r] - 
          32*G[le[1], le[6], le[2], r] - 32*G[le[1], le[6], le[3], r] - 
          32*G[le[1], le[6], le[4], r] + 64*G[le[1], le[6], le[5], r] + 
          64*G[le[1], le[6], le[6], r] - 32*G[le[1], le[7], le[1], r] - 
          32*G[le[1], le[7], le[2], r] - 32*G[le[1], le[7], le[3], r] - 
          32*G[le[1], le[7], le[4], r] + 64*G[le[1], le[7], le[7], r] + 
          64*G[le[1], le[7], le[8], r] - 32*G[le[1], le[8], le[1], r] - 
          32*G[le[1], le[8], le[2], r] - 32*G[le[1], le[8], le[3], r] - 
          32*G[le[1], le[8], le[4], r] + 64*G[le[1], le[8], le[7], r] + 
          64*G[le[1], le[8], le[8], r] - 192*G[le[2], l0[1], le[1], r] + 
          192*G[le[2], l0[1], le[2], r] + 192*G[le[2], l0[1], le[3], r] - 
          192*G[le[2], l0[1], le[4], r] + 32*G[le[2], l0[2], le[1], r] - 
          96*G[le[2], l0[2], le[2], r] - 96*G[le[2], l0[2], le[3], r] + 
          32*G[le[2], l0[2], le[4], r] - 32*G[le[2], l0[2], le[5], r] - 
          32*G[le[2], l0[2], le[6], r] + 96*G[le[2], l0[2], le[7], r] + 
          96*G[le[2], l0[2], le[8], r] - 192*G[le[2], l0[3], le[1], r] + 
          192*G[le[2], l0[3], le[2], r] + 192*G[le[2], l0[3], le[3], r] - 
          192*G[le[2], l0[3], le[4], r] + 48*G[le[2], le[1], le[1], r] - 
          144*G[le[2], le[1], le[2], r] - 144*G[le[2], le[1], le[3], r] + 
          48*G[le[2], le[1], le[4], r] + 48*G[le[2], le[1], le[5], r] + 
          48*G[le[2], le[1], le[6], r] + 48*G[le[2], le[1], le[7], r] + 
          48*G[le[2], le[1], le[8], r] + 48*G[le[2], le[2], le[1], r] - 
          16*G[le[2], le[2], le[2], r] - 16*G[le[2], le[2], le[3], r] + 
          48*G[le[2], le[2], le[4], r] - 16*G[le[2], le[2], le[5], r] - 
          16*G[le[2], le[2], le[6], r] - 16*G[le[2], le[2], le[7], r] - 
          16*G[le[2], le[2], le[8], r] + 48*G[le[2], le[3], le[1], r] - 
          16*G[le[2], le[3], le[2], r] - 16*G[le[2], le[3], le[3], r] + 
          48*G[le[2], le[3], le[4], r] - 16*G[le[2], le[3], le[5], r] - 
          16*G[le[2], le[3], le[6], r] - 16*G[le[2], le[3], le[7], r] - 
          16*G[le[2], le[3], le[8], r] + 48*G[le[2], le[4], le[1], r] - 
          144*G[le[2], le[4], le[2], r] - 144*G[le[2], le[4], le[3], r] + 
          48*G[le[2], le[4], le[4], r] + 48*G[le[2], le[4], le[5], r] + 
          48*G[le[2], le[4], le[6], r] + 48*G[le[2], le[4], le[7], r] + 
          48*G[le[2], le[4], le[8], r] + 32*G[le[2], le[5], le[1], r] + 
          32*G[le[2], le[5], le[2], r] + 32*G[le[2], le[5], le[3], r] + 
          32*G[le[2], le[5], le[4], r] - 64*G[le[2], le[5], le[5], r] - 
          64*G[le[2], le[5], le[6], r] + 32*G[le[2], le[6], le[1], r] + 
          32*G[le[2], le[6], le[2], r] + 32*G[le[2], le[6], le[3], r] + 
          32*G[le[2], le[6], le[4], r] - 64*G[le[2], le[6], le[5], r] - 
          64*G[le[2], le[6], le[6], r] + 32*G[le[2], le[7], le[1], r] + 
          32*G[le[2], le[7], le[2], r] + 32*G[le[2], le[7], le[3], r] + 
          32*G[le[2], le[7], le[4], r] - 64*G[le[2], le[7], le[7], r] - 
          64*G[le[2], le[7], le[8], r] + 32*G[le[2], le[8], le[1], r] + 
          32*G[le[2], le[8], le[2], r] + 32*G[le[2], le[8], le[3], r] + 
          32*G[le[2], le[8], le[4], r] - 64*G[le[2], le[8], le[7], r] - 
          64*G[le[2], le[8], le[8], r] - 192*G[le[3], l0[1], le[1], r] + 
          192*G[le[3], l0[1], le[2], r] + 192*G[le[3], l0[1], le[3], r] - 
          192*G[le[3], l0[1], le[4], r] + 32*G[le[3], l0[2], le[1], r] - 
          96*G[le[3], l0[2], le[2], r] - 96*G[le[3], l0[2], le[3], r] + 
          32*G[le[3], l0[2], le[4], r] - 32*G[le[3], l0[2], le[5], r] - 
          32*G[le[3], l0[2], le[6], r] + 96*G[le[3], l0[2], le[7], r] + 
          96*G[le[3], l0[2], le[8], r] - 192*G[le[3], l0[3], le[1], r] + 
          192*G[le[3], l0[3], le[2], r] + 192*G[le[3], l0[3], le[3], r] - 
          192*G[le[3], l0[3], le[4], r] + 48*G[le[3], le[1], le[1], r] - 
          144*G[le[3], le[1], le[2], r] - 144*G[le[3], le[1], le[3], r] + 
          48*G[le[3], le[1], le[4], r] + 48*G[le[3], le[1], le[5], r] + 
          48*G[le[3], le[1], le[6], r] + 48*G[le[3], le[1], le[7], r] + 
          48*G[le[3], le[1], le[8], r] + 48*G[le[3], le[2], le[1], r] - 
          16*G[le[3], le[2], le[2], r] - 16*G[le[3], le[2], le[3], r] + 
          48*G[le[3], le[2], le[4], r] - 16*G[le[3], le[2], le[5], r] - 
          16*G[le[3], le[2], le[6], r] - 16*G[le[3], le[2], le[7], r] - 
          16*G[le[3], le[2], le[8], r] + 48*G[le[3], le[3], le[1], r] - 
          16*G[le[3], le[3], le[2], r] - 16*G[le[3], le[3], le[3], r] + 
          48*G[le[3], le[3], le[4], r] - 16*G[le[3], le[3], le[5], r] - 
          16*G[le[3], le[3], le[6], r] - 16*G[le[3], le[3], le[7], r] - 
          16*G[le[3], le[3], le[8], r] + 48*G[le[3], le[4], le[1], r] - 
          144*G[le[3], le[4], le[2], r] - 144*G[le[3], le[4], le[3], r] + 
          48*G[le[3], le[4], le[4], r] + 48*G[le[3], le[4], le[5], r] + 
          48*G[le[3], le[4], le[6], r] + 48*G[le[3], le[4], le[7], r] + 
          48*G[le[3], le[4], le[8], r] + 32*G[le[3], le[5], le[1], r] + 
          32*G[le[3], le[5], le[2], r] + 32*G[le[3], le[5], le[3], r] + 
          32*G[le[3], le[5], le[4], r] - 64*G[le[3], le[5], le[5], r] - 
          64*G[le[3], le[5], le[6], r] + 32*G[le[3], le[6], le[1], r] + 
          32*G[le[3], le[6], le[2], r] + 32*G[le[3], le[6], le[3], r] + 
          32*G[le[3], le[6], le[4], r] - 64*G[le[3], le[6], le[5], r] - 
          64*G[le[3], le[6], le[6], r] + 32*G[le[3], le[7], le[1], r] + 
          32*G[le[3], le[7], le[2], r] + 32*G[le[3], le[7], le[3], r] + 
          32*G[le[3], le[7], le[4], r] - 64*G[le[3], le[7], le[7], r] - 
          64*G[le[3], le[7], le[8], r] + 32*G[le[3], le[8], le[1], r] + 
          32*G[le[3], le[8], le[2], r] + 32*G[le[3], le[8], le[3], r] + 
          32*G[le[3], le[8], le[4], r] - 64*G[le[3], le[8], le[7], r] - 
          64*G[le[3], le[8], le[8], r] - 192*G[le[4], l0[1], le[1], r] + 
          192*G[le[4], l0[1], le[2], r] + 192*G[le[4], l0[1], le[3], r] - 
          192*G[le[4], l0[1], le[4], r] + 96*G[le[4], l0[2], le[1], r] - 
          32*G[le[4], l0[2], le[2], r] - 32*G[le[4], l0[2], le[3], r] + 
          96*G[le[4], l0[2], le[4], r] - 96*G[le[4], l0[2], le[5], r] - 
          96*G[le[4], l0[2], le[6], r] + 32*G[le[4], l0[2], le[7], r] + 
          32*G[le[4], l0[2], le[8], r] - 192*G[le[4], l0[3], le[1], r] + 
          192*G[le[4], l0[3], le[2], r] + 192*G[le[4], l0[3], le[3], r] - 
          192*G[le[4], l0[3], le[4], r] + 16*G[le[4], le[1], le[1], r] - 
          48*G[le[4], le[1], le[2], r] - 48*G[le[4], le[1], le[3], r] + 
          16*G[le[4], le[1], le[4], r] + 16*G[le[4], le[1], le[5], r] + 
          16*G[le[4], le[1], le[6], r] + 16*G[le[4], le[1], le[7], r] + 
          16*G[le[4], le[1], le[8], r] + 144*G[le[4], le[2], le[1], r] - 
          48*G[le[4], le[2], le[2], r] - 48*G[le[4], le[2], le[3], r] + 
          144*G[le[4], le[2], le[4], r] - 48*G[le[4], le[2], le[5], r] - 
          48*G[le[4], le[2], le[6], r] - 48*G[le[4], le[2], le[7], r] - 
          48*G[le[4], le[2], le[8], r] + 144*G[le[4], le[3], le[1], r] - 
          48*G[le[4], le[3], le[2], r] - 48*G[le[4], le[3], le[3], r] + 
          144*G[le[4], le[3], le[4], r] - 48*G[le[4], le[3], le[5], r] - 
          48*G[le[4], le[3], le[6], r] - 48*G[le[4], le[3], le[7], r] - 
          48*G[le[4], le[3], le[8], r] + 16*G[le[4], le[4], le[1], r] - 
          48*G[le[4], le[4], le[2], r] - 48*G[le[4], le[4], le[3], r] + 
          16*G[le[4], le[4], le[4], r] + 16*G[le[4], le[4], le[5], r] + 
          16*G[le[4], le[4], le[6], r] + 16*G[le[4], le[4], le[7], r] + 
          16*G[le[4], le[4], le[8], r] - 32*G[le[4], le[5], le[1], r] - 
          32*G[le[4], le[5], le[2], r] - 32*G[le[4], le[5], le[3], r] - 
          32*G[le[4], le[5], le[4], r] + 64*G[le[4], le[5], le[5], r] + 
          64*G[le[4], le[5], le[6], r] - 32*G[le[4], le[6], le[1], r] - 
          32*G[le[4], le[6], le[2], r] - 32*G[le[4], le[6], le[3], r] - 
          32*G[le[4], le[6], le[4], r] + 64*G[le[4], le[6], le[5], r] + 
          64*G[le[4], le[6], le[6], r] - 32*G[le[4], le[7], le[1], r] - 
          32*G[le[4], le[7], le[2], r] - 32*G[le[4], le[7], le[3], r] - 
          32*G[le[4], le[7], le[4], r] + 64*G[le[4], le[7], le[7], r] + 
          64*G[le[4], le[7], le[8], r] - 32*G[le[4], le[8], le[1], r] - 
          32*G[le[4], le[8], le[2], r] - 32*G[le[4], le[8], le[3], r] - 
          32*G[le[4], le[8], le[4], r] + 64*G[le[4], le[8], le[7], r] + 
          64*G[le[4], le[8], le[8], r]) - 16*G[l0[2], r]*
         (8*(G[le[13], u] + G[le[14], u] - G[le[15], u] - G[le[16], u])*
           (6*G[l0[1], l0[2], t] - 4*G[l0[2], l0[2], t] + 
            2*G[l0[3], l0[2], t]) + 8*(-2*G[le[13], u] - 2*G[le[14], u] + 
            2*G[le[15], u] + 2*G[le[16], u])*(2*G[l0[1], l0[2], t] - 
            2*G[l0[2], l0[2], t] + 2*G[l0[3], l0[2], t]) + 
          4*G[l0[2], t]*(8*G[l0[2], le[13], u] + 8*G[l0[2], le[14], u] - 
            8*G[l0[2], le[15], u] - 8*G[l0[2], le[16], u] - 
            8*G[le[13], le[13], u] - 8*G[le[13], le[14], u] + 
            8*G[le[13], le[17], u] + 8*G[le[13], le[18], u] - 
            8*G[le[14], le[13], u] - 8*G[le[14], le[14], u] + 
            8*G[le[14], le[17], u] + 8*G[le[14], le[18], u] + 
            8*G[le[15], le[15], u] + 8*G[le[15], le[16], u] - 
            8*G[le[15], le[17], u] - 8*G[le[15], le[18], u] + 
            8*G[le[16], le[15], u] + 8*G[le[16], le[16], u] - 
            8*G[le[16], le[17], u] - 8*G[le[16], le[18], u]) + 
          8*G[l0[2], t]*(-4*G[l0[2], le[13], u] - 4*G[l0[2], le[14], u] + 
            4*G[l0[2], le[15], u] + 4*G[l0[2], le[16], u] - 
            2*G[le[13], l0[2], u] + 4*G[le[13], le[13], u] + 
            4*G[le[13], le[14], u] - 2*G[le[13], le[17], u] - 
            2*G[le[13], le[18], u] - 2*G[le[14], l0[2], u] + 
            4*G[le[14], le[13], u] + 4*G[le[14], le[14], u] - 
            2*G[le[14], le[17], u] - 2*G[le[14], le[18], u] + 
            2*G[le[15], l0[2], u] - 4*G[le[15], le[15], u] - 
            4*G[le[15], le[16], u] + 2*G[le[15], le[17], u] + 
            2*G[le[15], le[18], u] + 2*G[le[16], l0[2], u] - 
            4*G[le[16], le[15], u] - 4*G[le[16], le[16], u] + 
            2*G[le[16], le[17], u] + 2*G[le[16], le[18], u]) + 
          8*(2*G[l0[2], l0[1], l0[2], t] - 2*G[l0[2], l0[3], l0[2], t]) + 
          8*(-2*G[l0[2], l0[1], l0[2], u] + 6*G[l0[2], l0[2], l0[2], u] - 
            2*G[l0[2], l0[3], l0[2], u] - 2*G[le[13], l0[2], l0[2], u] + 
            2*G[le[13], le[17], l0[2], u] - 2*G[le[13], le[18], l0[2], u] - 
            2*G[le[14], l0[2], l0[2], u] + 2*G[le[14], le[17], l0[2], u] - 
            2*G[le[14], le[18], l0[2], u] - 2*G[le[15], l0[2], l0[2], u] - 
            2*G[le[15], le[17], l0[2], u] + 2*G[le[15], le[18], l0[2], u] - 
            2*G[le[16], l0[2], l0[2], u] - 2*G[le[16], le[17], l0[2], u] + 
            2*G[le[16], le[18], l0[2], u])) + 
        (-4*G[le[1], r] + 4*G[le[2], r] + 4*G[le[3], r] - 4*G[le[4], r])*
         ((-28*Pi^2*G[l0[2], t])/3 + 8*(-2*G[l0[2], u] + 2*G[le[13], u] + 
            2*G[le[14], u] + 2*G[le[15], u] + 2*G[le[16], u] - 
            2*G[le[17], u] - 2*G[le[18], u])*(6*G[l0[1], l0[2], t] - 
            4*G[l0[2], l0[2], t] + 2*G[l0[3], l0[2], t]) + 
          8*(-4*G[le[13], u] - 4*G[le[14], u] - 4*G[le[15], u] - 
            4*G[le[16], u] + 8*G[le[17], u] + 8*G[le[18], u])*
           (2*G[l0[1], l0[2], t] - 2*G[l0[2], l0[2], t] + 
            2*G[l0[3], l0[2], t]) + 4*G[l0[2], t]*(8*G[l0[2], le[13], u] + 
            8*G[l0[2], le[14], u] + 8*G[l0[2], le[15], u] + 
            8*G[l0[2], le[16], u] - 16*G[l0[2], le[17], u] - 
            16*G[l0[2], le[18], u] - 16*G[le[13], le[13], u] - 
            16*G[le[13], le[14], u] + 16*G[le[13], le[17], u] + 
            16*G[le[13], le[18], u] - 16*G[le[14], le[13], u] - 
            16*G[le[14], le[14], u] + 16*G[le[14], le[17], u] + 
            16*G[le[14], le[18], u] - 16*G[le[15], le[15], u] - 
            16*G[le[15], le[16], u] + 16*G[le[15], le[17], u] + 
            16*G[le[15], le[18], u] - 16*G[le[16], le[15], u] - 
            16*G[le[16], le[16], u] + 16*G[le[16], le[17], u] + 
            16*G[le[16], le[18], u] + 8*G[le[17], le[13], u] + 
            8*G[le[17], le[14], u] + 8*G[le[17], le[15], u] + 
            8*G[le[17], le[16], u] - 16*G[le[17], le[17], u] - 
            16*G[le[17], le[18], u] + 8*G[le[18], le[13], u] + 
            8*G[le[18], le[14], u] + 8*G[le[18], le[15], u] + 
            8*G[le[18], le[16], u] - 16*G[le[18], le[17], u] - 
            16*G[le[18], le[18], u]) + 8*G[l0[2], t]*(4*G[l0[2], l0[2], u] - 
            4*G[l0[2], le[13], u] - 4*G[l0[2], le[14], u] - 
            4*G[l0[2], le[15], u] - 4*G[l0[2], le[16], u] + 
            4*G[l0[2], le[17], u] + 4*G[l0[2], le[18], u] - 
            4*G[le[13], l0[2], u] + 8*G[le[13], le[13], u] + 
            8*G[le[13], le[14], u] - 4*G[le[13], le[17], u] - 
            4*G[le[13], le[18], u] - 4*G[le[14], l0[2], u] + 
            8*G[le[14], le[13], u] + 8*G[le[14], le[14], u] - 
            4*G[le[14], le[17], u] - 4*G[le[14], le[18], u] - 
            4*G[le[15], l0[2], u] + 8*G[le[15], le[15], u] + 
            8*G[le[15], le[16], u] - 4*G[le[15], le[17], u] - 
            4*G[le[15], le[18], u] - 4*G[le[16], l0[2], u] + 
            8*G[le[16], le[15], u] + 8*G[le[16], le[16], u] - 
            4*G[le[16], le[17], u] - 4*G[le[16], le[18], u] + 
            4*G[le[17], l0[2], u] - 4*G[le[17], le[13], u] - 
            4*G[le[17], le[14], u] - 4*G[le[17], le[15], u] - 
            4*G[le[17], le[16], u] + 4*G[le[17], le[17], u] + 
            4*G[le[17], le[18], u] + 4*G[le[18], l0[2], u] - 
            4*G[le[18], le[13], u] - 4*G[le[18], le[14], u] - 
            4*G[le[18], le[15], u] - 4*G[le[18], le[16], u] + 
            4*G[le[18], le[17], u] + 4*G[le[18], le[18], u]) + 
          8*(28*G[l0[1], l0[1], l0[2], t] - 24*G[l0[1], l0[2], l0[2], t] + 
            20*G[l0[1], l0[3], l0[2], t] - 20*G[l0[2], l0[1], l0[2], t] + 
            16*G[l0[2], l0[2], l0[2], t] - 12*G[l0[2], l0[3], l0[2], t] + 
            12*G[l0[3], l0[1], l0[2], t] - 8*G[l0[3], l0[2], l0[2], t] + 
            4*G[l0[3], l0[3], l0[2], t]) + 8*(-4*G[l0[2], le[17], l0[2], u] + 
            4*G[l0[2], le[18], l0[2], u] - 4*G[le[13], l0[2], l0[2], u] + 
            4*G[le[13], le[17], l0[2], u] - 4*G[le[13], le[18], l0[2], u] - 
            4*G[le[14], l0[2], l0[2], u] + 4*G[le[14], le[17], l0[2], u] - 
            4*G[le[14], le[18], l0[2], u] + 4*G[le[15], l0[2], l0[2], u] + 
            4*G[le[15], le[17], l0[2], u] - 4*G[le[15], le[18], l0[2], u] + 
            4*G[le[16], l0[2], l0[2], u] + 4*G[le[16], le[17], l0[2], u] - 
            4*G[le[16], le[18], l0[2], u] + 4*G[le[17], l0[1], l0[2], u] - 
            4*G[le[17], l0[2], l0[2], u] + 4*G[le[17], l0[3], l0[2], u] - 
            4*G[le[17], le[17], l0[2], u] + 4*G[le[17], le[18], l0[2], u] - 
            4*G[le[18], l0[1], l0[2], u] + 4*G[le[18], l0[2], l0[2], u] - 
            4*G[le[18], l0[3], l0[2], u] - 4*G[le[18], le[17], l0[2], u] + 
            4*G[le[18], le[18], l0[2], u])) + 
        8*(-432*G[l0[1], l0[1], l0[1], l0[2], r] + 
          144*G[l0[1], l0[1], l0[2], l0[2], r] - 432*G[l0[1], l0[1], l0[3], 
            l0[2], r] + 144*G[l0[1], l0[1], le[1], l0[2], r] + 
          144*G[l0[1], l0[1], le[2], l0[2], r] + 144*G[l0[1], l0[1], le[3], 
            l0[2], r] + 144*G[l0[1], l0[1], le[4], l0[2], r] + 
          144*G[l0[1], l0[2], l0[1], l0[2], r] + 48*G[l0[1], l0[2], l0[2], 
            l0[2], r] + 144*G[l0[1], l0[2], l0[3], l0[2], r] - 
          48*G[l0[1], l0[2], le[1], l0[2], r] - 48*G[l0[1], l0[2], le[2], 
            l0[2], r] - 48*G[l0[1], l0[2], le[3], l0[2], r] - 
          48*G[l0[1], l0[2], le[4], l0[2], r] - 432*G[l0[1], l0[3], l0[1], 
            l0[2], r] + 144*G[l0[1], l0[3], l0[2], l0[2], r] - 
          432*G[l0[1], l0[3], l0[3], l0[2], r] + 144*G[l0[1], l0[3], le[1], 
            l0[2], r] + 144*G[l0[1], l0[3], le[2], l0[2], r] + 
          144*G[l0[1], l0[3], le[3], l0[2], r] + 144*G[l0[1], l0[3], le[4], 
            l0[2], r] + 144*G[l0[1], le[1], l0[1], l0[2], r] - 
          48*G[l0[1], le[1], l0[2], l0[2], r] + 144*G[l0[1], le[1], l0[3], 
            l0[2], r] - 24*G[l0[1], le[1], le[1], l0[2], r] - 
          72*G[l0[1], le[1], le[2], l0[2], r] - 72*G[l0[1], le[1], le[3], 
            l0[2], r] - 24*G[l0[1], le[1], le[4], l0[2], r] + 
          144*G[l0[1], le[2], l0[1], l0[2], r] - 48*G[l0[1], le[2], l0[2], 
            l0[2], r] + 144*G[l0[1], le[2], l0[3], l0[2], r] - 
          72*G[l0[1], le[2], le[1], l0[2], r] - 24*G[l0[1], le[2], le[2], 
            l0[2], r] - 24*G[l0[1], le[2], le[3], l0[2], r] - 
          72*G[l0[1], le[2], le[4], l0[2], r] + 144*G[l0[1], le[3], l0[1], 
            l0[2], r] - 48*G[l0[1], le[3], l0[2], l0[2], r] + 
          144*G[l0[1], le[3], l0[3], l0[2], r] - 72*G[l0[1], le[3], le[1], 
            l0[2], r] - 24*G[l0[1], le[3], le[2], l0[2], r] - 
          24*G[l0[1], le[3], le[3], l0[2], r] - 72*G[l0[1], le[3], le[4], 
            l0[2], r] + 144*G[l0[1], le[4], l0[1], l0[2], r] - 
          48*G[l0[1], le[4], l0[2], l0[2], r] + 144*G[l0[1], le[4], l0[3], 
            l0[2], r] - 24*G[l0[1], le[4], le[1], l0[2], r] - 
          72*G[l0[1], le[4], le[2], l0[2], r] - 72*G[l0[1], le[4], le[3], 
            l0[2], r] - 24*G[l0[1], le[4], le[4], l0[2], r] + 
          144*G[l0[2], l0[1], l0[1], l0[2], r] - 48*G[l0[2], l0[1], l0[2], 
            l0[2], r] + 144*G[l0[2], l0[1], l0[3], l0[2], r] - 
          48*G[l0[2], l0[1], le[1], l0[2], r] - 48*G[l0[2], l0[1], le[2], 
            l0[2], r] - 48*G[l0[2], l0[1], le[3], l0[2], r] - 
          48*G[l0[2], l0[1], le[4], l0[2], r] + 48*G[l0[2], l0[2], l0[1], 
            l0[2], r] + 16*G[l0[2], l0[2], l0[2], l0[2], r] + 
          48*G[l0[2], l0[2], l0[3], l0[2], r] - 16*G[l0[2], l0[2], le[1], 
            l0[2], r] - 16*G[l0[2], l0[2], le[2], l0[2], r] - 
          16*G[l0[2], l0[2], le[3], l0[2], r] - 16*G[l0[2], l0[2], le[4], 
            l0[2], r] + 144*G[l0[2], l0[3], l0[1], l0[2], r] - 
          48*G[l0[2], l0[3], l0[2], l0[2], r] + 144*G[l0[2], l0[3], l0[3], 
            l0[2], r] - 48*G[l0[2], l0[3], le[1], l0[2], r] - 
          48*G[l0[2], l0[3], le[2], l0[2], r] - 48*G[l0[2], l0[3], le[3], 
            l0[2], r] - 48*G[l0[2], l0[3], le[4], l0[2], r] - 
          48*G[l0[2], le[1], l0[1], l0[2], r] + 16*G[l0[2], le[1], l0[2], 
            l0[2], r] - 48*G[l0[2], le[1], l0[3], l0[2], r] + 
          8*G[l0[2], le[1], le[1], l0[2], r] + 24*G[l0[2], le[1], le[2], 
            l0[2], r] + 24*G[l0[2], le[1], le[3], l0[2], r] + 
          8*G[l0[2], le[1], le[4], l0[2], r] - 48*G[l0[2], le[2], l0[1], 
            l0[2], r] + 16*G[l0[2], le[2], l0[2], l0[2], r] - 
          48*G[l0[2], le[2], l0[3], l0[2], r] + 24*G[l0[2], le[2], le[1], 
            l0[2], r] + 8*G[l0[2], le[2], le[2], l0[2], r] + 
          8*G[l0[2], le[2], le[3], l0[2], r] + 24*G[l0[2], le[2], le[4], 
            l0[2], r] - 48*G[l0[2], le[3], l0[1], l0[2], r] + 
          16*G[l0[2], le[3], l0[2], l0[2], r] - 48*G[l0[2], le[3], l0[3], 
            l0[2], r] + 24*G[l0[2], le[3], le[1], l0[2], r] + 
          8*G[l0[2], le[3], le[2], l0[2], r] + 8*G[l0[2], le[3], le[3], 
            l0[2], r] + 24*G[l0[2], le[3], le[4], l0[2], r] - 
          48*G[l0[2], le[4], l0[1], l0[2], r] + 16*G[l0[2], le[4], l0[2], 
            l0[2], r] - 48*G[l0[2], le[4], l0[3], l0[2], r] + 
          8*G[l0[2], le[4], le[1], l0[2], r] + 24*G[l0[2], le[4], le[2], 
            l0[2], r] + 24*G[l0[2], le[4], le[3], l0[2], r] + 
          8*G[l0[2], le[4], le[4], l0[2], r] - 32*G[l0[2], le[5], l0[2], 
            l0[2], r] + 16*G[l0[2], le[5], le[1], l0[2], r] - 
          16*G[l0[2], le[5], le[2], l0[2], r] - 16*G[l0[2], le[5], le[3], 
            l0[2], r] + 16*G[l0[2], le[5], le[4], l0[2], r] - 
          32*G[l0[2], le[6], l0[2], l0[2], r] + 16*G[l0[2], le[6], le[1], 
            l0[2], r] - 16*G[l0[2], le[6], le[2], l0[2], r] - 
          16*G[l0[2], le[6], le[3], l0[2], r] + 16*G[l0[2], le[6], le[4], 
            l0[2], r] - 32*G[l0[2], le[7], l0[2], l0[2], r] - 
          16*G[l0[2], le[7], le[1], l0[2], r] + 16*G[l0[2], le[7], le[2], 
            l0[2], r] + 16*G[l0[2], le[7], le[3], l0[2], r] - 
          16*G[l0[2], le[7], le[4], l0[2], r] - 32*G[l0[2], le[8], l0[2], 
            l0[2], r] - 16*G[l0[2], le[8], le[1], l0[2], r] + 
          16*G[l0[2], le[8], le[2], l0[2], r] + 16*G[l0[2], le[8], le[3], 
            l0[2], r] - 16*G[l0[2], le[8], le[4], l0[2], r] - 
          432*G[l0[3], l0[1], l0[1], l0[2], r] + 144*G[l0[3], l0[1], l0[2], 
            l0[2], r] - 432*G[l0[3], l0[1], l0[3], l0[2], r] + 
          144*G[l0[3], l0[1], le[1], l0[2], r] + 144*G[l0[3], l0[1], le[2], 
            l0[2], r] + 144*G[l0[3], l0[1], le[3], l0[2], r] + 
          144*G[l0[3], l0[1], le[4], l0[2], r] + 144*G[l0[3], l0[2], l0[1], 
            l0[2], r] + 48*G[l0[3], l0[2], l0[2], l0[2], r] + 
          144*G[l0[3], l0[2], l0[3], l0[2], r] - 48*G[l0[3], l0[2], le[1], 
            l0[2], r] - 48*G[l0[3], l0[2], le[2], l0[2], r] - 
          48*G[l0[3], l0[2], le[3], l0[2], r] - 48*G[l0[3], l0[2], le[4], 
            l0[2], r] - 432*G[l0[3], l0[3], l0[1], l0[2], r] + 
          144*G[l0[3], l0[3], l0[2], l0[2], r] - 432*G[l0[3], l0[3], l0[3], 
            l0[2], r] + 144*G[l0[3], l0[3], le[1], l0[2], r] + 
          144*G[l0[3], l0[3], le[2], l0[2], r] + 144*G[l0[3], l0[3], le[3], 
            l0[2], r] + 144*G[l0[3], l0[3], le[4], l0[2], r] + 
          144*G[l0[3], le[1], l0[1], l0[2], r] - 48*G[l0[3], le[1], l0[2], 
            l0[2], r] + 144*G[l0[3], le[1], l0[3], l0[2], r] - 
          24*G[l0[3], le[1], le[1], l0[2], r] - 72*G[l0[3], le[1], le[2], 
            l0[2], r] - 72*G[l0[3], le[1], le[3], l0[2], r] - 
          24*G[l0[3], le[1], le[4], l0[2], r] + 144*G[l0[3], le[2], l0[1], 
            l0[2], r] - 48*G[l0[3], le[2], l0[2], l0[2], r] + 
          144*G[l0[3], le[2], l0[3], l0[2], r] - 72*G[l0[3], le[2], le[1], 
            l0[2], r] - 24*G[l0[3], le[2], le[2], l0[2], r] - 
          24*G[l0[3], le[2], le[3], l0[2], r] - 72*G[l0[3], le[2], le[4], 
            l0[2], r] + 144*G[l0[3], le[3], l0[1], l0[2], r] - 
          48*G[l0[3], le[3], l0[2], l0[2], r] + 144*G[l0[3], le[3], l0[3], 
            l0[2], r] - 72*G[l0[3], le[3], le[1], l0[2], r] - 
          24*G[l0[3], le[3], le[2], l0[2], r] - 24*G[l0[3], le[3], le[3], 
            l0[2], r] - 72*G[l0[3], le[3], le[4], l0[2], r] + 
          144*G[l0[3], le[4], l0[1], l0[2], r] - 48*G[l0[3], le[4], l0[2], 
            l0[2], r] + 144*G[l0[3], le[4], l0[3], l0[2], r] - 
          24*G[l0[3], le[4], le[1], l0[2], r] - 72*G[l0[3], le[4], le[2], 
            l0[2], r] - 72*G[l0[3], le[4], le[3], l0[2], r] - 
          24*G[l0[3], le[4], le[4], l0[2], r] + 144*G[le[1], l0[1], l0[1], 
            l0[2], r] - 48*G[le[1], l0[1], l0[2], l0[2], r] + 
          144*G[le[1], l0[1], l0[3], l0[2], r] - 48*G[le[1], l0[1], le[1], 
            l0[2], r] - 48*G[le[1], l0[1], le[2], l0[2], r] - 
          48*G[le[1], l0[1], le[3], l0[2], r] - 48*G[le[1], l0[1], le[4], 
            l0[2], r] - 48*G[le[1], l0[2], l0[1], l0[2], r] - 
          16*G[le[1], l0[2], l0[2], l0[2], r] - 48*G[le[1], l0[2], l0[3], 
            l0[2], r] + 24*G[le[1], l0[2], le[1], l0[2], r] + 
          8*G[le[1], l0[2], le[2], l0[2], r] + 8*G[le[1], l0[2], le[3], 
            l0[2], r] + 24*G[le[1], l0[2], le[4], l0[2], r] + 
          144*G[le[1], l0[3], l0[1], l0[2], r] - 48*G[le[1], l0[3], l0[2], 
            l0[2], r] + 144*G[le[1], l0[3], l0[3], l0[2], r] - 
          48*G[le[1], l0[3], le[1], l0[2], r] - 48*G[le[1], l0[3], le[2], 
            l0[2], r] - 48*G[le[1], l0[3], le[3], l0[2], r] - 
          48*G[le[1], l0[3], le[4], l0[2], r] - 24*G[le[1], le[1], l0[1], 
            l0[2], r] + 8*G[le[1], le[1], l0[2], l0[2], r] - 
          24*G[le[1], le[1], l0[3], l0[2], r] + 4*G[le[1], le[1], le[1], 
            l0[2], r] + 12*G[le[1], le[1], le[2], l0[2], r] + 
          12*G[le[1], le[1], le[3], l0[2], r] + 4*G[le[1], le[1], le[4], 
            l0[2], r] - 72*G[le[1], le[2], l0[1], l0[2], r] + 
          24*G[le[1], le[2], l0[2], l0[2], r] - 72*G[le[1], le[2], l0[3], 
            l0[2], r] + 36*G[le[1], le[2], le[1], l0[2], r] + 
          12*G[le[1], le[2], le[2], l0[2], r] + 12*G[le[1], le[2], le[3], 
            l0[2], r] + 36*G[le[1], le[2], le[4], l0[2], r] - 
          72*G[le[1], le[3], l0[1], l0[2], r] + 24*G[le[1], le[3], l0[2], 
            l0[2], r] - 72*G[le[1], le[3], l0[3], l0[2], r] + 
          36*G[le[1], le[3], le[1], l0[2], r] + 12*G[le[1], le[3], le[2], 
            l0[2], r] + 12*G[le[1], le[3], le[3], l0[2], r] + 
          36*G[le[1], le[3], le[4], l0[2], r] - 24*G[le[1], le[4], l0[1], 
            l0[2], r] + 8*G[le[1], le[4], l0[2], l0[2], r] - 
          24*G[le[1], le[4], l0[3], l0[2], r] + 4*G[le[1], le[4], le[1], 
            l0[2], r] + 12*G[le[1], le[4], le[2], l0[2], r] + 
          12*G[le[1], le[4], le[3], l0[2], r] + 4*G[le[1], le[4], le[4], 
            l0[2], r] + 16*G[le[1], le[5], l0[2], l0[2], r] - 
          8*G[le[1], le[5], le[1], l0[2], r] + 8*G[le[1], le[5], le[2], 
            l0[2], r] + 8*G[le[1], le[5], le[3], l0[2], r] - 
          8*G[le[1], le[5], le[4], l0[2], r] + 16*G[le[1], le[6], l0[2], 
            l0[2], r] - 8*G[le[1], le[6], le[1], l0[2], r] + 
          8*G[le[1], le[6], le[2], l0[2], r] + 8*G[le[1], le[6], le[3], 
            l0[2], r] - 8*G[le[1], le[6], le[4], l0[2], r] - 
          16*G[le[1], le[7], l0[2], l0[2], r] - 8*G[le[1], le[7], le[1], 
            l0[2], r] + 8*G[le[1], le[7], le[2], l0[2], r] + 
          8*G[le[1], le[7], le[3], l0[2], r] - 8*G[le[1], le[7], le[4], 
            l0[2], r] - 16*G[le[1], le[8], l0[2], l0[2], r] - 
          8*G[le[1], le[8], le[1], l0[2], r] + 8*G[le[1], le[8], le[2], 
            l0[2], r] + 8*G[le[1], le[8], le[3], l0[2], r] - 
          8*G[le[1], le[8], le[4], l0[2], r] + 144*G[le[2], l0[1], l0[1], 
            l0[2], r] - 48*G[le[2], l0[1], l0[2], l0[2], r] + 
          144*G[le[2], l0[1], l0[3], l0[2], r] - 48*G[le[2], l0[1], le[1], 
            l0[2], r] - 48*G[le[2], l0[1], le[2], l0[2], r] - 
          48*G[le[2], l0[1], le[3], l0[2], r] - 48*G[le[2], l0[1], le[4], 
            l0[2], r] - 48*G[le[2], l0[2], l0[1], l0[2], r] - 
          16*G[le[2], l0[2], l0[2], l0[2], r] - 48*G[le[2], l0[2], l0[3], 
            l0[2], r] + 8*G[le[2], l0[2], le[1], l0[2], r] + 
          24*G[le[2], l0[2], le[2], l0[2], r] + 24*G[le[2], l0[2], le[3], 
            l0[2], r] + 8*G[le[2], l0[2], le[4], l0[2], r] + 
          144*G[le[2], l0[3], l0[1], l0[2], r] - 48*G[le[2], l0[3], l0[2], 
            l0[2], r] + 144*G[le[2], l0[3], l0[3], l0[2], r] - 
          48*G[le[2], l0[3], le[1], l0[2], r] - 48*G[le[2], l0[3], le[2], 
            l0[2], r] - 48*G[le[2], l0[3], le[3], l0[2], r] - 
          48*G[le[2], l0[3], le[4], l0[2], r] - 72*G[le[2], le[1], l0[1], 
            l0[2], r] + 24*G[le[2], le[1], l0[2], l0[2], r] - 
          72*G[le[2], le[1], l0[3], l0[2], r] + 12*G[le[2], le[1], le[1], 
            l0[2], r] + 36*G[le[2], le[1], le[2], l0[2], r] + 
          36*G[le[2], le[1], le[3], l0[2], r] + 12*G[le[2], le[1], le[4], 
            l0[2], r] - 24*G[le[2], le[2], l0[1], l0[2], r] + 
          8*G[le[2], le[2], l0[2], l0[2], r] - 24*G[le[2], le[2], l0[3], 
            l0[2], r] + 12*G[le[2], le[2], le[1], l0[2], r] + 
          4*G[le[2], le[2], le[2], l0[2], r] + 4*G[le[2], le[2], le[3], 
            l0[2], r] + 12*G[le[2], le[2], le[4], l0[2], r] - 
          24*G[le[2], le[3], l0[1], l0[2], r] + 8*G[le[2], le[3], l0[2], 
            l0[2], r] - 24*G[le[2], le[3], l0[3], l0[2], r] + 
          12*G[le[2], le[3], le[1], l0[2], r] + 4*G[le[2], le[3], le[2], 
            l0[2], r] + 4*G[le[2], le[3], le[3], l0[2], r] + 
          12*G[le[2], le[3], le[4], l0[2], r] - 72*G[le[2], le[4], l0[1], 
            l0[2], r] + 24*G[le[2], le[4], l0[2], l0[2], r] - 
          72*G[le[2], le[4], l0[3], l0[2], r] + 12*G[le[2], le[4], le[1], 
            l0[2], r] + 36*G[le[2], le[4], le[2], l0[2], r] + 
          36*G[le[2], le[4], le[3], l0[2], r] + 12*G[le[2], le[4], le[4], 
            l0[2], r] - 16*G[le[2], le[5], l0[2], l0[2], r] + 
          8*G[le[2], le[5], le[1], l0[2], r] - 8*G[le[2], le[5], le[2], 
            l0[2], r] - 8*G[le[2], le[5], le[3], l0[2], r] + 
          8*G[le[2], le[5], le[4], l0[2], r] - 16*G[le[2], le[6], l0[2], 
            l0[2], r] + 8*G[le[2], le[6], le[1], l0[2], r] - 
          8*G[le[2], le[6], le[2], l0[2], r] - 8*G[le[2], le[6], le[3], 
            l0[2], r] + 8*G[le[2], le[6], le[4], l0[2], r] + 
          16*G[le[2], le[7], l0[2], l0[2], r] + 8*G[le[2], le[7], le[1], 
            l0[2], r] - 8*G[le[2], le[7], le[2], l0[2], r] - 
          8*G[le[2], le[7], le[3], l0[2], r] + 8*G[le[2], le[7], le[4], 
            l0[2], r] + 16*G[le[2], le[8], l0[2], l0[2], r] + 
          8*G[le[2], le[8], le[1], l0[2], r] - 8*G[le[2], le[8], le[2], 
            l0[2], r] - 8*G[le[2], le[8], le[3], l0[2], r] + 
          8*G[le[2], le[8], le[4], l0[2], r] + 144*G[le[3], l0[1], l0[1], 
            l0[2], r] - 48*G[le[3], l0[1], l0[2], l0[2], r] + 
          144*G[le[3], l0[1], l0[3], l0[2], r] - 48*G[le[3], l0[1], le[1], 
            l0[2], r] - 48*G[le[3], l0[1], le[2], l0[2], r] - 
          48*G[le[3], l0[1], le[3], l0[2], r] - 48*G[le[3], l0[1], le[4], 
            l0[2], r] - 48*G[le[3], l0[2], l0[1], l0[2], r] - 
          16*G[le[3], l0[2], l0[2], l0[2], r] - 48*G[le[3], l0[2], l0[3], 
            l0[2], r] + 8*G[le[3], l0[2], le[1], l0[2], r] + 
          24*G[le[3], l0[2], le[2], l0[2], r] + 24*G[le[3], l0[2], le[3], 
            l0[2], r] + 8*G[le[3], l0[2], le[4], l0[2], r] + 
          144*G[le[3], l0[3], l0[1], l0[2], r] - 48*G[le[3], l0[3], l0[2], 
            l0[2], r] + 144*G[le[3], l0[3], l0[3], l0[2], r] - 
          48*G[le[3], l0[3], le[1], l0[2], r] - 48*G[le[3], l0[3], le[2], 
            l0[2], r] - 48*G[le[3], l0[3], le[3], l0[2], r] - 
          48*G[le[3], l0[3], le[4], l0[2], r] - 72*G[le[3], le[1], l0[1], 
            l0[2], r] + 24*G[le[3], le[1], l0[2], l0[2], r] - 
          72*G[le[3], le[1], l0[3], l0[2], r] + 12*G[le[3], le[1], le[1], 
            l0[2], r] + 36*G[le[3], le[1], le[2], l0[2], r] + 
          36*G[le[3], le[1], le[3], l0[2], r] + 12*G[le[3], le[1], le[4], 
            l0[2], r] - 24*G[le[3], le[2], l0[1], l0[2], r] + 
          8*G[le[3], le[2], l0[2], l0[2], r] - 24*G[le[3], le[2], l0[3], 
            l0[2], r] + 12*G[le[3], le[2], le[1], l0[2], r] + 
          4*G[le[3], le[2], le[2], l0[2], r] + 4*G[le[3], le[2], le[3], 
            l0[2], r] + 12*G[le[3], le[2], le[4], l0[2], r] - 
          24*G[le[3], le[3], l0[1], l0[2], r] + 8*G[le[3], le[3], l0[2], 
            l0[2], r] - 24*G[le[3], le[3], l0[3], l0[2], r] + 
          12*G[le[3], le[3], le[1], l0[2], r] + 4*G[le[3], le[3], le[2], 
            l0[2], r] + 4*G[le[3], le[3], le[3], l0[2], r] + 
          12*G[le[3], le[3], le[4], l0[2], r] - 72*G[le[3], le[4], l0[1], 
            l0[2], r] + 24*G[le[3], le[4], l0[2], l0[2], r] - 
          72*G[le[3], le[4], l0[3], l0[2], r] + 12*G[le[3], le[4], le[1], 
            l0[2], r] + 36*G[le[3], le[4], le[2], l0[2], r] + 
          36*G[le[3], le[4], le[3], l0[2], r] + 12*G[le[3], le[4], le[4], 
            l0[2], r] - 16*G[le[3], le[5], l0[2], l0[2], r] + 
          8*G[le[3], le[5], le[1], l0[2], r] - 8*G[le[3], le[5], le[2], 
            l0[2], r] - 8*G[le[3], le[5], le[3], l0[2], r] + 
          8*G[le[3], le[5], le[4], l0[2], r] - 16*G[le[3], le[6], l0[2], 
            l0[2], r] + 8*G[le[3], le[6], le[1], l0[2], r] - 
          8*G[le[3], le[6], le[2], l0[2], r] - 8*G[le[3], le[6], le[3], 
            l0[2], r] + 8*G[le[3], le[6], le[4], l0[2], r] + 
          16*G[le[3], le[7], l0[2], l0[2], r] + 8*G[le[3], le[7], le[1], 
            l0[2], r] - 8*G[le[3], le[7], le[2], l0[2], r] - 
          8*G[le[3], le[7], le[3], l0[2], r] + 8*G[le[3], le[7], le[4], 
            l0[2], r] + 16*G[le[3], le[8], l0[2], l0[2], r] + 
          8*G[le[3], le[8], le[1], l0[2], r] - 8*G[le[3], le[8], le[2], 
            l0[2], r] - 8*G[le[3], le[8], le[3], l0[2], r] + 
          8*G[le[3], le[8], le[4], l0[2], r] + 144*G[le[4], l0[1], l0[1], 
            l0[2], r] - 48*G[le[4], l0[1], l0[2], l0[2], r] + 
          144*G[le[4], l0[1], l0[3], l0[2], r] - 48*G[le[4], l0[1], le[1], 
            l0[2], r] - 48*G[le[4], l0[1], le[2], l0[2], r] - 
          48*G[le[4], l0[1], le[3], l0[2], r] - 48*G[le[4], l0[1], le[4], 
            l0[2], r] - 48*G[le[4], l0[2], l0[1], l0[2], r] - 
          16*G[le[4], l0[2], l0[2], l0[2], r] - 48*G[le[4], l0[2], l0[3], 
            l0[2], r] + 24*G[le[4], l0[2], le[1], l0[2], r] + 
          8*G[le[4], l0[2], le[2], l0[2], r] + 8*G[le[4], l0[2], le[3], 
            l0[2], r] + 24*G[le[4], l0[2], le[4], l0[2], r] + 
          144*G[le[4], l0[3], l0[1], l0[2], r] - 48*G[le[4], l0[3], l0[2], 
            l0[2], r] + 144*G[le[4], l0[3], l0[3], l0[2], r] - 
          48*G[le[4], l0[3], le[1], l0[2], r] - 48*G[le[4], l0[3], le[2], 
            l0[2], r] - 48*G[le[4], l0[3], le[3], l0[2], r] - 
          48*G[le[4], l0[3], le[4], l0[2], r] - 24*G[le[4], le[1], l0[1], 
            l0[2], r] + 8*G[le[4], le[1], l0[2], l0[2], r] - 
          24*G[le[4], le[1], l0[3], l0[2], r] + 4*G[le[4], le[1], le[1], 
            l0[2], r] + 12*G[le[4], le[1], le[2], l0[2], r] + 
          12*G[le[4], le[1], le[3], l0[2], r] + 4*G[le[4], le[1], le[4], 
            l0[2], r] - 72*G[le[4], le[2], l0[1], l0[2], r] + 
          24*G[le[4], le[2], l0[2], l0[2], r] - 72*G[le[4], le[2], l0[3], 
            l0[2], r] + 36*G[le[4], le[2], le[1], l0[2], r] + 
          12*G[le[4], le[2], le[2], l0[2], r] + 12*G[le[4], le[2], le[3], 
            l0[2], r] + 36*G[le[4], le[2], le[4], l0[2], r] - 
          72*G[le[4], le[3], l0[1], l0[2], r] + 24*G[le[4], le[3], l0[2], 
            l0[2], r] - 72*G[le[4], le[3], l0[3], l0[2], r] + 
          36*G[le[4], le[3], le[1], l0[2], r] + 12*G[le[4], le[3], le[2], 
            l0[2], r] + 12*G[le[4], le[3], le[3], l0[2], r] + 
          36*G[le[4], le[3], le[4], l0[2], r] - 24*G[le[4], le[4], l0[1], 
            l0[2], r] + 8*G[le[4], le[4], l0[2], l0[2], r] - 
          24*G[le[4], le[4], l0[3], l0[2], r] + 4*G[le[4], le[4], le[1], 
            l0[2], r] + 12*G[le[4], le[4], le[2], l0[2], r] + 
          12*G[le[4], le[4], le[3], l0[2], r] + 4*G[le[4], le[4], le[4], 
            l0[2], r] + 16*G[le[4], le[5], l0[2], l0[2], r] - 
          8*G[le[4], le[5], le[1], l0[2], r] + 8*G[le[4], le[5], le[2], 
            l0[2], r] + 8*G[le[4], le[5], le[3], l0[2], r] - 
          8*G[le[4], le[5], le[4], l0[2], r] + 16*G[le[4], le[6], l0[2], 
            l0[2], r] - 8*G[le[4], le[6], le[1], l0[2], r] + 
          8*G[le[4], le[6], le[2], l0[2], r] + 8*G[le[4], le[6], le[3], 
            l0[2], r] - 8*G[le[4], le[6], le[4], l0[2], r] - 
          16*G[le[4], le[7], l0[2], l0[2], r] - 8*G[le[4], le[7], le[1], 
            l0[2], r] + 8*G[le[4], le[7], le[2], l0[2], r] + 
          8*G[le[4], le[7], le[3], l0[2], r] - 8*G[le[4], le[7], le[4], 
            l0[2], r] - 16*G[le[4], le[8], l0[2], l0[2], r] - 
          8*G[le[4], le[8], le[1], l0[2], r] + 8*G[le[4], le[8], le[2], 
            l0[2], r] + 8*G[le[4], le[8], le[3], l0[2], r] - 
          8*G[le[4], le[8], le[4], l0[2], r]) - (992*G[l0[2], r]*Zeta[3])/3))/
      (16*Sqrt[-1 + x^2]) - 
     (x*(-128*G[l0[2], r] + 384*(G[l0[2], t]*G[le[1], r] + 
          G[l0[2], u]*G[le[1], r] - G[l0[2], t]*G[le[2], r] - 
          G[l0[2], u]*G[le[2], r] - G[l0[2], t]*G[le[3], r] + 
          G[l0[2], u]*G[le[3], r] + G[l0[2], t]*G[le[4], r] - 
          G[l0[2], u]*G[le[4], r] - 3*G[l0[1], l0[2], r] + 
          G[l0[2], l0[2], r] - 3*G[l0[3], l0[2], r] + G[le[1], l0[2], r] + 
          G[le[2], l0[2], r] + G[le[3], l0[2], r] + G[le[4], l0[2], r]) - 
        (28*Pi^2*(-12*G[l0[1], l0[2], r] + 4*G[l0[2], l0[2], r] - 
           12*G[l0[3], l0[2], r] + 4*G[le[1], l0[2], r] + 
           4*G[le[2], l0[2], r] + 4*G[le[3], l0[2], r] + 
           4*G[le[4], l0[2], r]))/3 + 8*(G[l0[1], l0[2], t] - 
          G[l0[2], l0[2], t] + G[l0[3], l0[2], t])*(-48*G[l0[1], le[1], r] + 
          48*G[l0[1], le[2], r] + 48*G[l0[1], le[3], r] - 
          48*G[l0[1], le[4], r] + 16*G[l0[2], le[1], r] - 
          16*G[l0[2], le[2], r] - 16*G[l0[2], le[3], r] + 
          16*G[l0[2], le[4], r] - 48*G[l0[3], le[1], r] + 
          48*G[l0[3], le[2], r] + 48*G[l0[3], le[3], r] - 
          48*G[l0[3], le[4], r] + 8*G[le[1], le[1], r] - 
          24*G[le[1], le[2], r] - 8*G[le[1], le[3], r] + 
          24*G[le[1], le[4], r] + 24*G[le[2], le[1], r] - 
          8*G[le[2], le[2], r] - 24*G[le[2], le[3], r] + 
          8*G[le[2], le[4], r] + 8*G[le[3], le[1], r] - 
          24*G[le[3], le[2], r] - 8*G[le[3], le[3], r] + 
          24*G[le[3], le[4], r] + 24*G[le[4], le[1], r] - 
          8*G[le[4], le[2], r] - 24*G[le[4], le[3], r] + 
          8*G[le[4], le[4], r]) + 8*(2*G[l0[1], l0[2], u] - 
          2*G[l0[2], l0[2], u] + 2*G[l0[3], l0[2], u])*
         (-96*G[l0[1], le[1], r] + 96*G[l0[1], le[2], r] - 
          96*G[l0[1], le[3], r] + 96*G[l0[1], le[4], r] + 
          32*G[l0[2], le[1], r] - 32*G[l0[2], le[2], r] + 
          32*G[l0[2], le[3], r] - 32*G[l0[2], le[4], r] - 
          32*G[l0[2], le[9], r] - 32*G[l0[2], le[10], r] + 
          32*G[l0[2], le[11], r] + 32*G[l0[2], le[12], r] - 
          96*G[l0[3], le[1], r] + 96*G[l0[3], le[2], r] - 
          96*G[l0[3], le[3], r] + 96*G[l0[3], le[4], r] + 
          16*G[le[1], le[1], r] - 48*G[le[1], le[2], r] + 
          16*G[le[1], le[3], r] - 48*G[le[1], le[4], r] + 
          16*G[le[1], le[9], r] + 16*G[le[1], le[10], r] + 
          16*G[le[1], le[11], r] + 16*G[le[1], le[12], r] + 
          48*G[le[2], le[1], r] - 16*G[le[2], le[2], r] + 
          48*G[le[2], le[3], r] - 16*G[le[2], le[4], r] - 
          16*G[le[2], le[9], r] - 16*G[le[2], le[10], r] - 
          16*G[le[2], le[11], r] - 16*G[le[2], le[12], r] + 
          16*G[le[3], le[1], r] - 48*G[le[3], le[2], r] + 
          16*G[le[3], le[3], r] - 48*G[le[3], le[4], r] + 
          16*G[le[3], le[9], r] + 16*G[le[3], le[10], r] + 
          16*G[le[3], le[11], r] + 16*G[le[3], le[12], r] + 
          48*G[le[4], le[1], r] - 16*G[le[4], le[2], r] + 
          48*G[le[4], le[3], r] - 16*G[le[4], le[4], r] - 
          16*G[le[4], le[9], r] - 16*G[le[4], le[10], r] - 
          16*G[le[4], le[11], r] - 16*G[le[4], le[12], r]) - 
        8*G[l0[2], l0[2], t]*(96*G[l0[1], l0[2], r] + 32*G[l0[2], l0[2], r] - 
          32*G[l0[2], le[9], r] - 32*G[l0[2], le[10], r] - 
          32*G[l0[2], le[11], r] - 32*G[l0[2], le[12], r] + 
          96*G[l0[3], l0[2], r] - 32*G[le[1], l0[2], r] + 
          16*G[le[1], le[9], r] + 16*G[le[1], le[10], r] - 
          16*G[le[1], le[11], r] - 16*G[le[1], le[12], r] - 
          32*G[le[2], l0[2], r] - 16*G[le[2], le[9], r] - 
          16*G[le[2], le[10], r] + 16*G[le[2], le[11], r] + 
          16*G[le[2], le[12], r] - 32*G[le[3], l0[2], r] + 
          16*G[le[3], le[9], r] + 16*G[le[3], le[10], r] - 
          16*G[le[3], le[11], r] - 16*G[le[3], le[12], r] - 
          32*G[le[4], l0[2], r] - 16*G[le[4], le[9], r] - 
          16*G[le[4], le[10], r] + 16*G[le[4], le[11], r] + 
          16*G[le[4], le[12], r]) + (24*G[l0[1], le[1], r] - 
          24*G[l0[1], le[2], r] + 24*G[l0[1], le[3], r] - 
          24*G[l0[1], le[4], r] - 8*G[l0[2], le[1], r] + 
          8*G[l0[2], le[2], r] - 8*G[l0[2], le[3], r] + 
          8*G[l0[2], le[4], r] + 16*G[l0[2], le[9], r] + 
          16*G[l0[2], le[10], r] - 16*G[l0[2], le[11], r] - 
          16*G[l0[2], le[12], r] + 24*G[l0[3], le[1], r] - 
          24*G[l0[3], le[2], r] + 24*G[l0[3], le[3], r] - 
          24*G[l0[3], le[4], r] + 8*G[le[1], l0[2], r] - 
          4*G[le[1], le[1], r] + 12*G[le[1], le[2], r] - 
          4*G[le[1], le[3], r] + 12*G[le[1], le[4], r] - 
          8*G[le[1], le[9], r] - 8*G[le[1], le[10], r] - 
          8*G[le[1], le[11], r] - 8*G[le[1], le[12], r] - 
          8*G[le[2], l0[2], r] - 12*G[le[2], le[1], r] + 
          4*G[le[2], le[2], r] - 12*G[le[2], le[3], r] + 
          4*G[le[2], le[4], r] + 8*G[le[2], le[9], r] + 
          8*G[le[2], le[10], r] + 8*G[le[2], le[11], r] + 
          8*G[le[2], le[12], r] + 8*G[le[3], l0[2], r] - 
          4*G[le[3], le[1], r] + 12*G[le[3], le[2], r] - 
          4*G[le[3], le[3], r] + 12*G[le[3], le[4], r] - 
          8*G[le[3], le[9], r] - 8*G[le[3], le[10], r] - 
          8*G[le[3], le[11], r] - 8*G[le[3], le[12], r] - 
          8*G[le[4], l0[2], r] - 12*G[le[4], le[1], r] + 
          4*G[le[4], le[2], r] - 12*G[le[4], le[3], r] + 
          4*G[le[4], le[4], r] + 8*G[le[4], le[9], r] + 
          8*G[le[4], le[10], r] + 8*G[le[4], le[11], r] + 
          8*G[le[4], le[12], r])*(4*G[l0[2], t]*(4*G[le[17], u] - 
            4*G[le[18], u]) + 8*(2*G[l0[1], l0[2], u] - 
            4*G[l0[2], l0[2], u] + 2*G[l0[3], l0[2], u] + 
            2*G[le[17], l0[2], u] + 2*G[le[18], l0[2], u])) + 
        (8*G[le[1], r] - 8*G[le[2], r] - 8*G[le[3], r] + 8*G[le[4], r])*
         ((-14*Pi^2*G[l0[2], t])/3 + 8*(2*G[l0[1], l0[1], l0[2], t] - 
            2*G[l0[1], l0[2], l0[2], t] + 2*G[l0[1], l0[3], l0[2], t] - 
            2*G[l0[2], l0[1], l0[2], t] + 2*G[l0[2], l0[2], l0[2], t] - 
            2*G[l0[2], l0[3], l0[2], t] + 2*G[l0[3], l0[1], l0[2], t] - 
            2*G[l0[3], l0[2], l0[2], t] + 2*G[l0[3], l0[3], l0[2], t])) + 
        (16*G[le[1], r] - 16*G[le[2], r] + 16*G[le[3], r] - 16*G[le[4], r])*
         ((-14*Pi^2*G[l0[2], u])/3 + 8*(8*G[l0[1], l0[1], l0[2], u] - 
            8*G[l0[1], l0[2], l0[2], u] + 8*G[l0[1], l0[3], l0[2], u] - 
            8*G[l0[2], l0[1], l0[2], u] + 8*G[l0[2], l0[2], l0[2], u] - 
            8*G[l0[2], l0[3], l0[2], u] + 8*G[l0[3], l0[1], l0[2], u] - 
            8*G[l0[3], l0[2], l0[2], u] + 8*G[l0[3], l0[3], l0[2], u])) - 
        16*G[l0[2], r]*(-8*(-2*G[l0[2], u] + 2*G[l0[4], u] + 2*G[l0[5], u])*
           G[l0[2], l0[2], t] + 4*G[l0[2], t]*(4*G[l0[2], le[17], u] - 
            4*G[l0[2], le[18], u] + 4*G[l0[4], le[17], u] - 
            4*G[l0[4], le[18], u] - 4*G[l0[5], le[17], u] + 
            4*G[l0[5], le[18], u]) + 8*(-8*G[l0[1], l0[2], l0[2], t] - 
            2*G[l0[2], l0[1], l0[2], t] + 6*G[l0[2], l0[2], l0[2], t] - 
            2*G[l0[2], l0[3], l0[2], t]) + 8*(-2*G[l0[2], l0[1], l0[2], u] - 
            2*G[l0[2], l0[3], l0[2], u] + 2*G[l0[2], le[17], l0[2], u] + 
            2*G[l0[2], le[18], l0[2], u] - 2*G[l0[4], l0[1], l0[2], u] - 
            2*G[l0[4], l0[3], l0[2], u] + 2*G[l0[4], le[17], l0[2], u] + 
            2*G[l0[4], le[18], l0[2], u] + 2*G[l0[5], l0[1], l0[2], u] + 
            2*G[l0[5], l0[3], l0[2], u] - 2*G[l0[5], le[17], l0[2], u] - 
            2*G[l0[5], le[18], l0[2], u])) + 2*((-56*Pi^2*G[l0[2], r])/3 + 
          128*G[l0[2], r]*G[l0[2], l0[2], t] + 8*(8*G[le[1], r] - 
            8*G[le[2], r] - 8*G[le[3], r] + 8*G[le[4], r])*
           (G[l0[1], l0[2], t] - G[l0[2], l0[2], t] + G[l0[3], l0[2], t]) + 
          8*(16*G[le[1], r] - 16*G[le[2], r] + 16*G[le[3], r] - 
            16*G[le[4], r])*(2*G[l0[1], l0[2], u] - 2*G[l0[2], l0[2], u] + 
            2*G[l0[3], l0[2], u]) + 4*G[l0[2], t]*(-48*G[l0[1], le[1], r] + 
            48*G[l0[1], le[2], r] + 48*G[l0[1], le[3], r] - 
            48*G[l0[1], le[4], r] + 16*G[l0[2], le[1], r] - 
            16*G[l0[2], le[2], r] - 16*G[l0[2], le[3], r] + 
            16*G[l0[2], le[4], r] - 48*G[l0[3], le[1], r] + 
            48*G[l0[3], le[2], r] + 48*G[l0[3], le[3], r] - 
            48*G[l0[3], le[4], r] + 8*G[le[1], le[1], r] - 
            24*G[le[1], le[2], r] - 8*G[le[1], le[3], r] + 
            24*G[le[1], le[4], r] + 24*G[le[2], le[1], r] - 
            8*G[le[2], le[2], r] - 24*G[le[2], le[3], r] + 
            8*G[le[2], le[4], r] + 8*G[le[3], le[1], r] - 
            24*G[le[3], le[2], r] - 8*G[le[3], le[3], r] + 
            24*G[le[3], le[4], r] + 24*G[le[4], le[1], r] - 
            8*G[le[4], le[2], r] - 24*G[le[4], le[3], r] + 
            8*G[le[4], le[4], r]) + 4*G[l0[2], u]*(-96*G[l0[1], le[1], r] + 
            96*G[l0[1], le[2], r] - 96*G[l0[1], le[3], r] + 
            96*G[l0[1], le[4], r] + 32*G[l0[2], le[1], r] - 
            32*G[l0[2], le[2], r] + 32*G[l0[2], le[3], r] - 
            32*G[l0[2], le[4], r] - 32*G[l0[2], le[9], r] - 
            32*G[l0[2], le[10], r] + 32*G[l0[2], le[11], r] + 
            32*G[l0[2], le[12], r] - 96*G[l0[3], le[1], r] + 
            96*G[l0[3], le[2], r] - 96*G[l0[3], le[3], r] + 
            96*G[l0[3], le[4], r] + 16*G[le[1], le[1], r] - 
            48*G[le[1], le[2], r] + 16*G[le[1], le[3], r] - 
            48*G[le[1], le[4], r] + 16*G[le[1], le[9], r] + 
            16*G[le[1], le[10], r] + 16*G[le[1], le[11], r] + 
            16*G[le[1], le[12], r] + 48*G[le[2], le[1], r] - 
            16*G[le[2], le[2], r] + 48*G[le[2], le[3], r] - 
            16*G[le[2], le[4], r] - 16*G[le[2], le[9], r] - 
            16*G[le[2], le[10], r] - 16*G[le[2], le[11], r] - 
            16*G[le[2], le[12], r] + 16*G[le[3], le[1], r] - 
            48*G[le[3], le[2], r] + 16*G[le[3], le[3], r] - 
            48*G[le[3], le[4], r] + 16*G[le[3], le[9], r] + 
            16*G[le[3], le[10], r] + 16*G[le[3], le[11], r] + 
            16*G[le[3], le[12], r] + 48*G[le[4], le[1], r] - 
            16*G[le[4], le[2], r] + 48*G[le[4], le[3], r] - 
            16*G[le[4], le[4], r] - 16*G[le[4], le[9], r] - 
            16*G[le[4], le[10], r] - 16*G[le[4], le[11], r] - 
            16*G[le[4], le[12], r]) + 8*G[l0[2], u]*(24*G[l0[1], le[1], r] - 
            24*G[l0[1], le[2], r] + 24*G[l0[1], le[3], r] - 
            24*G[l0[1], le[4], r] - 8*G[l0[2], le[1], r] + 
            8*G[l0[2], le[2], r] - 8*G[l0[2], le[3], r] + 
            8*G[l0[2], le[4], r] + 16*G[l0[2], le[9], r] + 
            16*G[l0[2], le[10], r] - 16*G[l0[2], le[11], r] - 
            16*G[l0[2], le[12], r] + 24*G[l0[3], le[1], r] - 
            24*G[l0[3], le[2], r] + 24*G[l0[3], le[3], r] - 
            24*G[l0[3], le[4], r] + 8*G[le[1], l0[2], r] - 
            4*G[le[1], le[1], r] + 12*G[le[1], le[2], r] - 
            4*G[le[1], le[3], r] + 12*G[le[1], le[4], r] - 
            8*G[le[1], le[9], r] - 8*G[le[1], le[10], r] - 
            8*G[le[1], le[11], r] - 8*G[le[1], le[12], r] - 
            8*G[le[2], l0[2], r] - 12*G[le[2], le[1], r] + 
            4*G[le[2], le[2], r] - 12*G[le[2], le[3], r] + 
            4*G[le[2], le[4], r] + 8*G[le[2], le[9], r] + 
            8*G[le[2], le[10], r] + 8*G[le[2], le[11], r] + 
            8*G[le[2], le[12], r] + 8*G[le[3], l0[2], r] - 
            4*G[le[3], le[1], r] + 12*G[le[3], le[2], r] - 
            4*G[le[3], le[3], r] + 12*G[le[3], le[4], r] - 
            8*G[le[3], le[9], r] - 8*G[le[3], le[10], r] - 
            8*G[le[3], le[11], r] - 8*G[le[3], le[12], r] - 
            8*G[le[4], l0[2], r] - 12*G[le[4], le[1], r] + 
            4*G[le[4], le[2], r] - 12*G[le[4], le[3], r] + 
            4*G[le[4], le[4], r] + 8*G[le[4], le[9], r] + 
            8*G[le[4], le[10], r] + 8*G[le[4], le[11], r] + 
            8*G[le[4], le[12], r]) + (-4*G[le[1], r] + 4*G[le[2], r] - 
            4*G[le[3], r] + 4*G[le[4], r])*(4*G[l0[2], t]*(4*G[le[17], u] - 
              4*G[le[18], u]) + 8*(2*G[l0[1], l0[2], u] - 4*G[l0[2], l0[2], 
                u] + 2*G[l0[3], l0[2], u] + 2*G[le[17], l0[2], u] + 
              2*G[le[18], l0[2], u])) + 8*(72*G[l0[1], l0[1], l0[2], r] - 
            24*G[l0[1], l0[2], l0[2], r] + 72*G[l0[1], l0[3], l0[2], r] - 
            24*G[l0[1], le[1], l0[2], r] - 24*G[l0[1], le[2], l0[2], r] - 
            24*G[l0[1], le[3], l0[2], r] - 24*G[l0[1], le[4], l0[2], r] - 
            24*G[l0[2], l0[1], l0[2], r] - 8*G[l0[2], l0[2], l0[2], r] - 
            24*G[l0[2], l0[3], l0[2], r] + 8*G[l0[2], le[1], l0[2], r] + 
            8*G[l0[2], le[2], l0[2], r] + 8*G[l0[2], le[3], l0[2], r] + 
            8*G[l0[2], le[4], l0[2], r] + 72*G[l0[3], l0[1], l0[2], r] - 
            24*G[l0[3], l0[2], l0[2], r] + 72*G[l0[3], l0[3], l0[2], r] - 
            24*G[l0[3], le[1], l0[2], r] - 24*G[l0[3], le[2], l0[2], r] - 
            24*G[l0[3], le[3], l0[2], r] - 24*G[l0[3], le[4], l0[2], r] - 
            24*G[le[1], l0[1], l0[2], r] + 8*G[le[1], l0[2], l0[2], r] - 
            24*G[le[1], l0[3], l0[2], r] + 4*G[le[1], le[1], l0[2], r] + 
            12*G[le[1], le[2], l0[2], r] + 4*G[le[1], le[3], l0[2], r] + 
            12*G[le[1], le[4], l0[2], r] - 24*G[le[2], l0[1], l0[2], r] + 
            8*G[le[2], l0[2], l0[2], r] - 24*G[le[2], l0[3], l0[2], r] + 
            12*G[le[2], le[1], l0[2], r] + 4*G[le[2], le[2], l0[2], r] + 
            12*G[le[2], le[3], l0[2], r] + 4*G[le[2], le[4], l0[2], r] - 
            24*G[le[3], l0[1], l0[2], r] + 8*G[le[3], l0[2], l0[2], r] - 
            24*G[le[3], l0[3], l0[2], r] + 4*G[le[3], le[1], l0[2], r] + 
            12*G[le[3], le[2], l0[2], r] + 4*G[le[3], le[3], l0[2], r] + 
            12*G[le[3], le[4], l0[2], r] - 24*G[le[4], l0[1], l0[2], r] + 
            8*G[le[4], l0[2], l0[2], r] - 24*G[le[4], l0[3], l0[2], r] + 
            12*G[le[4], le[1], l0[2], r] + 4*G[le[4], le[2], l0[2], r] + 
            12*G[le[4], le[3], l0[2], r] + 4*G[le[4], le[4], l0[2], r])) + 
        4*G[l0[2], t]*(288*G[l0[1], l0[1], le[1], r] - 
          288*G[l0[1], l0[1], le[2], r] - 288*G[l0[1], l0[1], le[3], r] + 
          288*G[l0[1], l0[1], le[4], r] - 96*G[l0[1], l0[2], le[1], r] + 
          96*G[l0[1], l0[2], le[2], r] + 96*G[l0[1], l0[2], le[3], r] - 
          96*G[l0[1], l0[2], le[4], r] + 288*G[l0[1], l0[3], le[1], r] - 
          288*G[l0[1], l0[3], le[2], r] - 288*G[l0[1], l0[3], le[3], r] + 
          288*G[l0[1], l0[3], le[4], r] - 48*G[l0[1], le[1], le[1], r] + 
          144*G[l0[1], le[1], le[2], r] + 48*G[l0[1], le[1], le[3], r] - 
          144*G[l0[1], le[1], le[4], r] - 144*G[l0[1], le[2], le[1], r] + 
          48*G[l0[1], le[2], le[2], r] + 144*G[l0[1], le[2], le[3], r] - 
          48*G[l0[1], le[2], le[4], r] - 48*G[l0[1], le[3], le[1], r] + 
          144*G[l0[1], le[3], le[2], r] + 48*G[l0[1], le[3], le[3], r] - 
          144*G[l0[1], le[3], le[4], r] - 144*G[l0[1], le[4], le[1], r] + 
          48*G[l0[1], le[4], le[2], r] + 144*G[l0[1], le[4], le[3], r] - 
          48*G[l0[1], le[4], le[4], r] - 96*G[l0[2], l0[1], le[1], r] + 
          96*G[l0[2], l0[1], le[2], r] + 96*G[l0[2], l0[1], le[3], r] - 
          96*G[l0[2], l0[1], le[4], r] - 32*G[l0[2], l0[2], le[1], r] + 
          32*G[l0[2], l0[2], le[2], r] + 32*G[l0[2], l0[2], le[3], r] - 
          32*G[l0[2], l0[2], le[4], r] - 96*G[l0[2], l0[3], le[1], r] + 
          96*G[l0[2], l0[3], le[2], r] + 96*G[l0[2], l0[3], le[3], r] - 
          96*G[l0[2], l0[3], le[4], r] + 16*G[l0[2], le[1], le[1], r] - 
          48*G[l0[2], le[1], le[2], r] - 16*G[l0[2], le[1], le[3], r] + 
          48*G[l0[2], le[1], le[4], r] + 48*G[l0[2], le[2], le[1], r] - 
          16*G[l0[2], le[2], le[2], r] - 48*G[l0[2], le[2], le[3], r] + 
          16*G[l0[2], le[2], le[4], r] + 16*G[l0[2], le[3], le[1], r] - 
          48*G[l0[2], le[3], le[2], r] - 16*G[l0[2], le[3], le[3], r] + 
          48*G[l0[2], le[3], le[4], r] + 48*G[l0[2], le[4], le[1], r] - 
          16*G[l0[2], le[4], le[2], r] - 48*G[l0[2], le[4], le[3], r] + 
          16*G[l0[2], le[4], le[4], r] + 32*G[l0[2], le[9], le[1], r] + 
          32*G[l0[2], le[9], le[2], r] - 32*G[l0[2], le[9], le[3], r] - 
          32*G[l0[2], le[9], le[4], r] + 32*G[l0[2], le[10], le[1], r] + 
          32*G[l0[2], le[10], le[2], r] - 32*G[l0[2], le[10], le[3], r] - 
          32*G[l0[2], le[10], le[4], r] - 32*G[l0[2], le[11], le[1], r] - 
          32*G[l0[2], le[11], le[2], r] + 32*G[l0[2], le[11], le[3], r] + 
          32*G[l0[2], le[11], le[4], r] - 32*G[l0[2], le[12], le[1], r] - 
          32*G[l0[2], le[12], le[2], r] + 32*G[l0[2], le[12], le[3], r] + 
          32*G[l0[2], le[12], le[4], r] + 288*G[l0[3], l0[1], le[1], r] - 
          288*G[l0[3], l0[1], le[2], r] - 288*G[l0[3], l0[1], le[3], r] + 
          288*G[l0[3], l0[1], le[4], r] - 96*G[l0[3], l0[2], le[1], r] + 
          96*G[l0[3], l0[2], le[2], r] + 96*G[l0[3], l0[2], le[3], r] - 
          96*G[l0[3], l0[2], le[4], r] + 288*G[l0[3], l0[3], le[1], r] - 
          288*G[l0[3], l0[3], le[2], r] - 288*G[l0[3], l0[3], le[3], r] + 
          288*G[l0[3], l0[3], le[4], r] - 48*G[l0[3], le[1], le[1], r] + 
          144*G[l0[3], le[1], le[2], r] + 48*G[l0[3], le[1], le[3], r] - 
          144*G[l0[3], le[1], le[4], r] - 144*G[l0[3], le[2], le[1], r] + 
          48*G[l0[3], le[2], le[2], r] + 144*G[l0[3], le[2], le[3], r] - 
          48*G[l0[3], le[2], le[4], r] - 48*G[l0[3], le[3], le[1], r] + 
          144*G[l0[3], le[3], le[2], r] + 48*G[l0[3], le[3], le[3], r] - 
          144*G[l0[3], le[3], le[4], r] - 144*G[l0[3], le[4], le[1], r] + 
          48*G[l0[3], le[4], le[2], r] + 144*G[l0[3], le[4], le[3], r] - 
          48*G[l0[3], le[4], le[4], r] - 96*G[le[1], l0[1], le[1], r] + 
          96*G[le[1], l0[1], le[2], r] + 96*G[le[1], l0[1], le[3], r] - 
          96*G[le[1], l0[1], le[4], r] + 48*G[le[1], l0[2], le[1], r] - 
          16*G[le[1], l0[2], le[2], r] - 48*G[le[1], l0[2], le[3], r] + 
          16*G[le[1], l0[2], le[4], r] - 96*G[le[1], l0[3], le[1], r] + 
          96*G[le[1], l0[3], le[2], r] + 96*G[le[1], l0[3], le[3], r] - 
          96*G[le[1], l0[3], le[4], r] + 8*G[le[1], le[1], le[1], r] - 
          24*G[le[1], le[1], le[2], r] - 8*G[le[1], le[1], le[3], r] + 
          24*G[le[1], le[1], le[4], r] + 72*G[le[1], le[2], le[1], r] - 
          24*G[le[1], le[2], le[2], r] - 72*G[le[1], le[2], le[3], r] + 
          24*G[le[1], le[2], le[4], r] + 8*G[le[1], le[3], le[1], r] - 
          24*G[le[1], le[3], le[2], r] - 8*G[le[1], le[3], le[3], r] + 
          24*G[le[1], le[3], le[4], r] + 72*G[le[1], le[4], le[1], r] - 
          24*G[le[1], le[4], le[2], r] - 72*G[le[1], le[4], le[3], r] + 
          24*G[le[1], le[4], le[4], r] - 16*G[le[1], le[9], le[1], r] - 
          16*G[le[1], le[9], le[2], r] + 16*G[le[1], le[9], le[3], r] + 
          16*G[le[1], le[9], le[4], r] - 16*G[le[1], le[10], le[1], r] - 
          16*G[le[1], le[10], le[2], r] + 16*G[le[1], le[10], le[3], r] + 
          16*G[le[1], le[10], le[4], r] - 16*G[le[1], le[11], le[1], r] - 
          16*G[le[1], le[11], le[2], r] + 16*G[le[1], le[11], le[3], r] + 
          16*G[le[1], le[11], le[4], r] - 16*G[le[1], le[12], le[1], r] - 
          16*G[le[1], le[12], le[2], r] + 16*G[le[1], le[12], le[3], r] + 
          16*G[le[1], le[12], le[4], r] - 96*G[le[2], l0[1], le[1], r] + 
          96*G[le[2], l0[1], le[2], r] + 96*G[le[2], l0[1], le[3], r] - 
          96*G[le[2], l0[1], le[4], r] + 16*G[le[2], l0[2], le[1], r] - 
          48*G[le[2], l0[2], le[2], r] - 16*G[le[2], l0[2], le[3], r] + 
          48*G[le[2], l0[2], le[4], r] - 96*G[le[2], l0[3], le[1], r] + 
          96*G[le[2], l0[3], le[2], r] + 96*G[le[2], l0[3], le[3], r] - 
          96*G[le[2], l0[3], le[4], r] + 24*G[le[2], le[1], le[1], r] - 
          72*G[le[2], le[1], le[2], r] - 24*G[le[2], le[1], le[3], r] + 
          72*G[le[2], le[1], le[4], r] + 24*G[le[2], le[2], le[1], r] - 
          8*G[le[2], le[2], le[2], r] - 24*G[le[2], le[2], le[3], r] + 
          8*G[le[2], le[2], le[4], r] + 24*G[le[2], le[3], le[1], r] - 
          72*G[le[2], le[3], le[2], r] - 24*G[le[2], le[3], le[3], r] + 
          72*G[le[2], le[3], le[4], r] + 24*G[le[2], le[4], le[1], r] - 
          8*G[le[2], le[4], le[2], r] - 24*G[le[2], le[4], le[3], r] + 
          8*G[le[2], le[4], le[4], r] + 16*G[le[2], le[9], le[1], r] + 
          16*G[le[2], le[9], le[2], r] - 16*G[le[2], le[9], le[3], r] - 
          16*G[le[2], le[9], le[4], r] + 16*G[le[2], le[10], le[1], r] + 
          16*G[le[2], le[10], le[2], r] - 16*G[le[2], le[10], le[3], r] - 
          16*G[le[2], le[10], le[4], r] + 16*G[le[2], le[11], le[1], r] + 
          16*G[le[2], le[11], le[2], r] - 16*G[le[2], le[11], le[3], r] - 
          16*G[le[2], le[11], le[4], r] + 16*G[le[2], le[12], le[1], r] + 
          16*G[le[2], le[12], le[2], r] - 16*G[le[2], le[12], le[3], r] - 
          16*G[le[2], le[12], le[4], r] - 96*G[le[3], l0[1], le[1], r] + 
          96*G[le[3], l0[1], le[2], r] + 96*G[le[3], l0[1], le[3], r] - 
          96*G[le[3], l0[1], le[4], r] + 48*G[le[3], l0[2], le[1], r] - 
          16*G[le[3], l0[2], le[2], r] - 48*G[le[3], l0[2], le[3], r] + 
          16*G[le[3], l0[2], le[4], r] - 96*G[le[3], l0[3], le[1], r] + 
          96*G[le[3], l0[3], le[2], r] + 96*G[le[3], l0[3], le[3], r] - 
          96*G[le[3], l0[3], le[4], r] + 8*G[le[3], le[1], le[1], r] - 
          24*G[le[3], le[1], le[2], r] - 8*G[le[3], le[1], le[3], r] + 
          24*G[le[3], le[1], le[4], r] + 72*G[le[3], le[2], le[1], r] - 
          24*G[le[3], le[2], le[2], r] - 72*G[le[3], le[2], le[3], r] + 
          24*G[le[3], le[2], le[4], r] + 8*G[le[3], le[3], le[1], r] - 
          24*G[le[3], le[3], le[2], r] - 8*G[le[3], le[3], le[3], r] + 
          24*G[le[3], le[3], le[4], r] + 72*G[le[3], le[4], le[1], r] - 
          24*G[le[3], le[4], le[2], r] - 72*G[le[3], le[4], le[3], r] + 
          24*G[le[3], le[4], le[4], r] - 16*G[le[3], le[9], le[1], r] - 
          16*G[le[3], le[9], le[2], r] + 16*G[le[3], le[9], le[3], r] + 
          16*G[le[3], le[9], le[4], r] - 16*G[le[3], le[10], le[1], r] - 
          16*G[le[3], le[10], le[2], r] + 16*G[le[3], le[10], le[3], r] + 
          16*G[le[3], le[10], le[4], r] - 16*G[le[3], le[11], le[1], r] - 
          16*G[le[3], le[11], le[2], r] + 16*G[le[3], le[11], le[3], r] + 
          16*G[le[3], le[11], le[4], r] - 16*G[le[3], le[12], le[1], r] - 
          16*G[le[3], le[12], le[2], r] + 16*G[le[3], le[12], le[3], r] + 
          16*G[le[3], le[12], le[4], r] - 96*G[le[4], l0[1], le[1], r] + 
          96*G[le[4], l0[1], le[2], r] + 96*G[le[4], l0[1], le[3], r] - 
          96*G[le[4], l0[1], le[4], r] + 16*G[le[4], l0[2], le[1], r] - 
          48*G[le[4], l0[2], le[2], r] - 16*G[le[4], l0[2], le[3], r] + 
          48*G[le[4], l0[2], le[4], r] - 96*G[le[4], l0[3], le[1], r] + 
          96*G[le[4], l0[3], le[2], r] + 96*G[le[4], l0[3], le[3], r] - 
          96*G[le[4], l0[3], le[4], r] + 24*G[le[4], le[1], le[1], r] - 
          72*G[le[4], le[1], le[2], r] - 24*G[le[4], le[1], le[3], r] + 
          72*G[le[4], le[1], le[4], r] + 24*G[le[4], le[2], le[1], r] - 
          8*G[le[4], le[2], le[2], r] - 24*G[le[4], le[2], le[3], r] + 
          8*G[le[4], le[2], le[4], r] + 24*G[le[4], le[3], le[1], r] - 
          72*G[le[4], le[3], le[2], r] - 24*G[le[4], le[3], le[3], r] + 
          72*G[le[4], le[3], le[4], r] + 24*G[le[4], le[4], le[1], r] - 
          8*G[le[4], le[4], le[2], r] - 24*G[le[4], le[4], le[3], r] + 
          8*G[le[4], le[4], le[4], r] + 16*G[le[4], le[9], le[1], r] + 
          16*G[le[4], le[9], le[2], r] - 16*G[le[4], le[9], le[3], r] - 
          16*G[le[4], le[9], le[4], r] + 16*G[le[4], le[10], le[1], r] + 
          16*G[le[4], le[10], le[2], r] - 16*G[le[4], le[10], le[3], r] - 
          16*G[le[4], le[10], le[4], r] + 16*G[le[4], le[11], le[1], r] + 
          16*G[le[4], le[11], le[2], r] - 16*G[le[4], le[11], le[3], r] - 
          16*G[le[4], le[11], le[4], r] + 16*G[le[4], le[12], le[1], r] + 
          16*G[le[4], le[12], le[2], r] - 16*G[le[4], le[12], le[3], r] - 
          16*G[le[4], le[12], le[4], r]) + 4*G[l0[2], u]*
         (576*G[l0[1], l0[1], le[1], r] - 576*G[l0[1], l0[1], le[2], r] + 
          576*G[l0[1], l0[1], le[3], r] - 576*G[l0[1], l0[1], le[4], r] - 
          192*G[l0[1], l0[2], le[1], r] + 192*G[l0[1], l0[2], le[2], r] - 
          192*G[l0[1], l0[2], le[3], r] + 192*G[l0[1], l0[2], le[4], r] + 
          192*G[l0[1], l0[2], le[9], r] + 192*G[l0[1], l0[2], le[10], r] - 
          192*G[l0[1], l0[2], le[11], r] - 192*G[l0[1], l0[2], le[12], r] + 
          576*G[l0[1], l0[3], le[1], r] - 576*G[l0[1], l0[3], le[2], r] + 
          576*G[l0[1], l0[3], le[3], r] - 576*G[l0[1], l0[3], le[4], r] - 
          96*G[l0[1], le[1], le[1], r] + 288*G[l0[1], le[1], le[2], r] - 
          96*G[l0[1], le[1], le[3], r] + 288*G[l0[1], le[1], le[4], r] - 
          96*G[l0[1], le[1], le[9], r] - 96*G[l0[1], le[1], le[10], r] - 
          96*G[l0[1], le[1], le[11], r] - 96*G[l0[1], le[1], le[12], r] - 
          288*G[l0[1], le[2], le[1], r] + 96*G[l0[1], le[2], le[2], r] - 
          288*G[l0[1], le[2], le[3], r] + 96*G[l0[1], le[2], le[4], r] + 
          96*G[l0[1], le[2], le[9], r] + 96*G[l0[1], le[2], le[10], r] + 
          96*G[l0[1], le[2], le[11], r] + 96*G[l0[1], le[2], le[12], r] - 
          96*G[l0[1], le[3], le[1], r] + 288*G[l0[1], le[3], le[2], r] - 
          96*G[l0[1], le[3], le[3], r] + 288*G[l0[1], le[3], le[4], r] - 
          96*G[l0[1], le[3], le[9], r] - 96*G[l0[1], le[3], le[10], r] - 
          96*G[l0[1], le[3], le[11], r] - 96*G[l0[1], le[3], le[12], r] - 
          288*G[l0[1], le[4], le[1], r] + 96*G[l0[1], le[4], le[2], r] - 
          288*G[l0[1], le[4], le[3], r] + 96*G[l0[1], le[4], le[4], r] + 
          96*G[l0[1], le[4], le[9], r] + 96*G[l0[1], le[4], le[10], r] + 
          96*G[l0[1], le[4], le[11], r] + 96*G[l0[1], le[4], le[12], r] - 
          192*G[l0[2], l0[1], le[1], r] + 192*G[l0[2], l0[1], le[2], r] - 
          192*G[l0[2], l0[1], le[3], r] + 192*G[l0[2], l0[1], le[4], r] - 
          64*G[l0[2], l0[2], le[1], r] + 64*G[l0[2], l0[2], le[2], r] - 
          64*G[l0[2], l0[2], le[3], r] + 64*G[l0[2], l0[2], le[4], r] + 
          64*G[l0[2], l0[2], le[9], r] + 64*G[l0[2], l0[2], le[10], r] - 
          64*G[l0[2], l0[2], le[11], r] - 64*G[l0[2], l0[2], le[12], r] - 
          192*G[l0[2], l0[3], le[1], r] + 192*G[l0[2], l0[3], le[2], r] - 
          192*G[l0[2], l0[3], le[3], r] + 192*G[l0[2], l0[3], le[4], r] + 
          32*G[l0[2], le[1], le[1], r] - 96*G[l0[2], le[1], le[2], r] + 
          32*G[l0[2], le[1], le[3], r] - 96*G[l0[2], le[1], le[4], r] + 
          32*G[l0[2], le[1], le[9], r] + 32*G[l0[2], le[1], le[10], r] + 
          32*G[l0[2], le[1], le[11], r] + 32*G[l0[2], le[1], le[12], r] + 
          96*G[l0[2], le[2], le[1], r] - 32*G[l0[2], le[2], le[2], r] + 
          96*G[l0[2], le[2], le[3], r] - 32*G[l0[2], le[2], le[4], r] - 
          32*G[l0[2], le[2], le[9], r] - 32*G[l0[2], le[2], le[10], r] - 
          32*G[l0[2], le[2], le[11], r] - 32*G[l0[2], le[2], le[12], r] + 
          32*G[l0[2], le[3], le[1], r] - 96*G[l0[2], le[3], le[2], r] + 
          32*G[l0[2], le[3], le[3], r] - 96*G[l0[2], le[3], le[4], r] + 
          32*G[l0[2], le[3], le[9], r] + 32*G[l0[2], le[3], le[10], r] + 
          32*G[l0[2], le[3], le[11], r] + 32*G[l0[2], le[3], le[12], r] + 
          96*G[l0[2], le[4], le[1], r] - 32*G[l0[2], le[4], le[2], r] + 
          96*G[l0[2], le[4], le[3], r] - 32*G[l0[2], le[4], le[4], r] - 
          32*G[l0[2], le[4], le[9], r] - 32*G[l0[2], le[4], le[10], r] - 
          32*G[l0[2], le[4], le[11], r] - 32*G[l0[2], le[4], le[12], r] + 
          64*G[l0[2], le[9], le[1], r] + 64*G[l0[2], le[9], le[2], r] + 
          64*G[l0[2], le[9], le[3], r] + 64*G[l0[2], le[9], le[4], r] - 
          128*G[l0[2], le[9], le[9], r] - 128*G[l0[2], le[9], le[10], r] + 
          64*G[l0[2], le[10], le[1], r] + 64*G[l0[2], le[10], le[2], r] + 
          64*G[l0[2], le[10], le[3], r] + 64*G[l0[2], le[10], le[4], r] - 
          128*G[l0[2], le[10], le[9], r] - 128*G[l0[2], le[10], le[10], r] - 
          64*G[l0[2], le[11], le[1], r] - 64*G[l0[2], le[11], le[2], r] - 
          64*G[l0[2], le[11], le[3], r] - 64*G[l0[2], le[11], le[4], r] + 
          128*G[l0[2], le[11], le[11], r] + 128*G[l0[2], le[11], le[12], r] - 
          64*G[l0[2], le[12], le[1], r] - 64*G[l0[2], le[12], le[2], r] - 
          64*G[l0[2], le[12], le[3], r] - 64*G[l0[2], le[12], le[4], r] + 
          128*G[l0[2], le[12], le[11], r] + 128*G[l0[2], le[12], le[12], r] + 
          576*G[l0[3], l0[1], le[1], r] - 576*G[l0[3], l0[1], le[2], r] + 
          576*G[l0[3], l0[1], le[3], r] - 576*G[l0[3], l0[1], le[4], r] - 
          192*G[l0[3], l0[2], le[1], r] + 192*G[l0[3], l0[2], le[2], r] - 
          192*G[l0[3], l0[2], le[3], r] + 192*G[l0[3], l0[2], le[4], r] + 
          192*G[l0[3], l0[2], le[9], r] + 192*G[l0[3], l0[2], le[10], r] - 
          192*G[l0[3], l0[2], le[11], r] - 192*G[l0[3], l0[2], le[12], r] + 
          576*G[l0[3], l0[3], le[1], r] - 576*G[l0[3], l0[3], le[2], r] + 
          576*G[l0[3], l0[3], le[3], r] - 576*G[l0[3], l0[3], le[4], r] - 
          96*G[l0[3], le[1], le[1], r] + 288*G[l0[3], le[1], le[2], r] - 
          96*G[l0[3], le[1], le[3], r] + 288*G[l0[3], le[1], le[4], r] - 
          96*G[l0[3], le[1], le[9], r] - 96*G[l0[3], le[1], le[10], r] - 
          96*G[l0[3], le[1], le[11], r] - 96*G[l0[3], le[1], le[12], r] - 
          288*G[l0[3], le[2], le[1], r] + 96*G[l0[3], le[2], le[2], r] - 
          288*G[l0[3], le[2], le[3], r] + 96*G[l0[3], le[2], le[4], r] + 
          96*G[l0[3], le[2], le[9], r] + 96*G[l0[3], le[2], le[10], r] + 
          96*G[l0[3], le[2], le[11], r] + 96*G[l0[3], le[2], le[12], r] - 
          96*G[l0[3], le[3], le[1], r] + 288*G[l0[3], le[3], le[2], r] - 
          96*G[l0[3], le[3], le[3], r] + 288*G[l0[3], le[3], le[4], r] - 
          96*G[l0[3], le[3], le[9], r] - 96*G[l0[3], le[3], le[10], r] - 
          96*G[l0[3], le[3], le[11], r] - 96*G[l0[3], le[3], le[12], r] - 
          288*G[l0[3], le[4], le[1], r] + 96*G[l0[3], le[4], le[2], r] - 
          288*G[l0[3], le[4], le[3], r] + 96*G[l0[3], le[4], le[4], r] + 
          96*G[l0[3], le[4], le[9], r] + 96*G[l0[3], le[4], le[10], r] + 
          96*G[l0[3], le[4], le[11], r] + 96*G[l0[3], le[4], le[12], r] - 
          192*G[le[1], l0[1], le[1], r] + 192*G[le[1], l0[1], le[2], r] - 
          192*G[le[1], l0[1], le[3], r] + 192*G[le[1], l0[1], le[4], r] + 
          96*G[le[1], l0[2], le[1], r] - 32*G[le[1], l0[2], le[2], r] + 
          96*G[le[1], l0[2], le[3], r] - 32*G[le[1], l0[2], le[4], r] - 
          96*G[le[1], l0[2], le[9], r] - 96*G[le[1], l0[2], le[10], r] + 
          32*G[le[1], l0[2], le[11], r] + 32*G[le[1], l0[2], le[12], r] - 
          192*G[le[1], l0[3], le[1], r] + 192*G[le[1], l0[3], le[2], r] - 
          192*G[le[1], l0[3], le[3], r] + 192*G[le[1], l0[3], le[4], r] + 
          16*G[le[1], le[1], le[1], r] - 48*G[le[1], le[1], le[2], r] + 
          16*G[le[1], le[1], le[3], r] - 48*G[le[1], le[1], le[4], r] + 
          16*G[le[1], le[1], le[9], r] + 16*G[le[1], le[1], le[10], r] + 
          16*G[le[1], le[1], le[11], r] + 16*G[le[1], le[1], le[12], r] + 
          144*G[le[1], le[2], le[1], r] - 48*G[le[1], le[2], le[2], r] + 
          144*G[le[1], le[2], le[3], r] - 48*G[le[1], le[2], le[4], r] - 
          48*G[le[1], le[2], le[9], r] - 48*G[le[1], le[2], le[10], r] - 
          48*G[le[1], le[2], le[11], r] - 48*G[le[1], le[2], le[12], r] + 
          16*G[le[1], le[3], le[1], r] - 48*G[le[1], le[3], le[2], r] + 
          16*G[le[1], le[3], le[3], r] - 48*G[le[1], le[3], le[4], r] + 
          16*G[le[1], le[3], le[9], r] + 16*G[le[1], le[3], le[10], r] + 
          16*G[le[1], le[3], le[11], r] + 16*G[le[1], le[3], le[12], r] + 
          144*G[le[1], le[4], le[1], r] - 48*G[le[1], le[4], le[2], r] + 
          144*G[le[1], le[4], le[3], r] - 48*G[le[1], le[4], le[4], r] - 
          48*G[le[1], le[4], le[9], r] - 48*G[le[1], le[4], le[10], r] - 
          48*G[le[1], le[4], le[11], r] - 48*G[le[1], le[4], le[12], r] - 
          32*G[le[1], le[9], le[1], r] - 32*G[le[1], le[9], le[2], r] - 
          32*G[le[1], le[9], le[3], r] - 32*G[le[1], le[9], le[4], r] + 
          64*G[le[1], le[9], le[9], r] + 64*G[le[1], le[9], le[10], r] - 
          32*G[le[1], le[10], le[1], r] - 32*G[le[1], le[10], le[2], r] - 
          32*G[le[1], le[10], le[3], r] - 32*G[le[1], le[10], le[4], r] + 
          64*G[le[1], le[10], le[9], r] + 64*G[le[1], le[10], le[10], r] - 
          32*G[le[1], le[11], le[1], r] - 32*G[le[1], le[11], le[2], r] - 
          32*G[le[1], le[11], le[3], r] - 32*G[le[1], le[11], le[4], r] + 
          64*G[le[1], le[11], le[11], r] + 64*G[le[1], le[11], le[12], r] - 
          32*G[le[1], le[12], le[1], r] - 32*G[le[1], le[12], le[2], r] - 
          32*G[le[1], le[12], le[3], r] - 32*G[le[1], le[12], le[4], r] + 
          64*G[le[1], le[12], le[11], r] + 64*G[le[1], le[12], le[12], r] - 
          192*G[le[2], l0[1], le[1], r] + 192*G[le[2], l0[1], le[2], r] - 
          192*G[le[2], l0[1], le[3], r] + 192*G[le[2], l0[1], le[4], r] + 
          32*G[le[2], l0[2], le[1], r] - 96*G[le[2], l0[2], le[2], r] + 
          32*G[le[2], l0[2], le[3], r] - 96*G[le[2], l0[2], le[4], r] - 
          32*G[le[2], l0[2], le[9], r] - 32*G[le[2], l0[2], le[10], r] + 
          96*G[le[2], l0[2], le[11], r] + 96*G[le[2], l0[2], le[12], r] - 
          192*G[le[2], l0[3], le[1], r] + 192*G[le[2], l0[3], le[2], r] - 
          192*G[le[2], l0[3], le[3], r] + 192*G[le[2], l0[3], le[4], r] + 
          48*G[le[2], le[1], le[1], r] - 144*G[le[2], le[1], le[2], r] + 
          48*G[le[2], le[1], le[3], r] - 144*G[le[2], le[1], le[4], r] + 
          48*G[le[2], le[1], le[9], r] + 48*G[le[2], le[1], le[10], r] + 
          48*G[le[2], le[1], le[11], r] + 48*G[le[2], le[1], le[12], r] + 
          48*G[le[2], le[2], le[1], r] - 16*G[le[2], le[2], le[2], r] + 
          48*G[le[2], le[2], le[3], r] - 16*G[le[2], le[2], le[4], r] - 
          16*G[le[2], le[2], le[9], r] - 16*G[le[2], le[2], le[10], r] - 
          16*G[le[2], le[2], le[11], r] - 16*G[le[2], le[2], le[12], r] + 
          48*G[le[2], le[3], le[1], r] - 144*G[le[2], le[3], le[2], r] + 
          48*G[le[2], le[3], le[3], r] - 144*G[le[2], le[3], le[4], r] + 
          48*G[le[2], le[3], le[9], r] + 48*G[le[2], le[3], le[10], r] + 
          48*G[le[2], le[3], le[11], r] + 48*G[le[2], le[3], le[12], r] + 
          48*G[le[2], le[4], le[1], r] - 16*G[le[2], le[4], le[2], r] + 
          48*G[le[2], le[4], le[3], r] - 16*G[le[2], le[4], le[4], r] - 
          16*G[le[2], le[4], le[9], r] - 16*G[le[2], le[4], le[10], r] - 
          16*G[le[2], le[4], le[11], r] - 16*G[le[2], le[4], le[12], r] + 
          32*G[le[2], le[9], le[1], r] + 32*G[le[2], le[9], le[2], r] + 
          32*G[le[2], le[9], le[3], r] + 32*G[le[2], le[9], le[4], r] - 
          64*G[le[2], le[9], le[9], r] - 64*G[le[2], le[9], le[10], r] + 
          32*G[le[2], le[10], le[1], r] + 32*G[le[2], le[10], le[2], r] + 
          32*G[le[2], le[10], le[3], r] + 32*G[le[2], le[10], le[4], r] - 
          64*G[le[2], le[10], le[9], r] - 64*G[le[2], le[10], le[10], r] + 
          32*G[le[2], le[11], le[1], r] + 32*G[le[2], le[11], le[2], r] + 
          32*G[le[2], le[11], le[3], r] + 32*G[le[2], le[11], le[4], r] - 
          64*G[le[2], le[11], le[11], r] - 64*G[le[2], le[11], le[12], r] + 
          32*G[le[2], le[12], le[1], r] + 32*G[le[2], le[12], le[2], r] + 
          32*G[le[2], le[12], le[3], r] + 32*G[le[2], le[12], le[4], r] - 
          64*G[le[2], le[12], le[11], r] - 64*G[le[2], le[12], le[12], r] - 
          192*G[le[3], l0[1], le[1], r] + 192*G[le[3], l0[1], le[2], r] - 
          192*G[le[3], l0[1], le[3], r] + 192*G[le[3], l0[1], le[4], r] + 
          96*G[le[3], l0[2], le[1], r] - 32*G[le[3], l0[2], le[2], r] + 
          96*G[le[3], l0[2], le[3], r] - 32*G[le[3], l0[2], le[4], r] - 
          96*G[le[3], l0[2], le[9], r] - 96*G[le[3], l0[2], le[10], r] + 
          32*G[le[3], l0[2], le[11], r] + 32*G[le[3], l0[2], le[12], r] - 
          192*G[le[3], l0[3], le[1], r] + 192*G[le[3], l0[3], le[2], r] - 
          192*G[le[3], l0[3], le[3], r] + 192*G[le[3], l0[3], le[4], r] + 
          16*G[le[3], le[1], le[1], r] - 48*G[le[3], le[1], le[2], r] + 
          16*G[le[3], le[1], le[3], r] - 48*G[le[3], le[1], le[4], r] + 
          16*G[le[3], le[1], le[9], r] + 16*G[le[3], le[1], le[10], r] + 
          16*G[le[3], le[1], le[11], r] + 16*G[le[3], le[1], le[12], r] + 
          144*G[le[3], le[2], le[1], r] - 48*G[le[3], le[2], le[2], r] + 
          144*G[le[3], le[2], le[3], r] - 48*G[le[3], le[2], le[4], r] - 
          48*G[le[3], le[2], le[9], r] - 48*G[le[3], le[2], le[10], r] - 
          48*G[le[3], le[2], le[11], r] - 48*G[le[3], le[2], le[12], r] + 
          16*G[le[3], le[3], le[1], r] - 48*G[le[3], le[3], le[2], r] + 
          16*G[le[3], le[3], le[3], r] - 48*G[le[3], le[3], le[4], r] + 
          16*G[le[3], le[3], le[9], r] + 16*G[le[3], le[3], le[10], r] + 
          16*G[le[3], le[3], le[11], r] + 16*G[le[3], le[3], le[12], r] + 
          144*G[le[3], le[4], le[1], r] - 48*G[le[3], le[4], le[2], r] + 
          144*G[le[3], le[4], le[3], r] - 48*G[le[3], le[4], le[4], r] - 
          48*G[le[3], le[4], le[9], r] - 48*G[le[3], le[4], le[10], r] - 
          48*G[le[3], le[4], le[11], r] - 48*G[le[3], le[4], le[12], r] - 
          32*G[le[3], le[9], le[1], r] - 32*G[le[3], le[9], le[2], r] - 
          32*G[le[3], le[9], le[3], r] - 32*G[le[3], le[9], le[4], r] + 
          64*G[le[3], le[9], le[9], r] + 64*G[le[3], le[9], le[10], r] - 
          32*G[le[3], le[10], le[1], r] - 32*G[le[3], le[10], le[2], r] - 
          32*G[le[3], le[10], le[3], r] - 32*G[le[3], le[10], le[4], r] + 
          64*G[le[3], le[10], le[9], r] + 64*G[le[3], le[10], le[10], r] - 
          32*G[le[3], le[11], le[1], r] - 32*G[le[3], le[11], le[2], r] - 
          32*G[le[3], le[11], le[3], r] - 32*G[le[3], le[11], le[4], r] + 
          64*G[le[3], le[11], le[11], r] + 64*G[le[3], le[11], le[12], r] - 
          32*G[le[3], le[12], le[1], r] - 32*G[le[3], le[12], le[2], r] - 
          32*G[le[3], le[12], le[3], r] - 32*G[le[3], le[12], le[4], r] + 
          64*G[le[3], le[12], le[11], r] + 64*G[le[3], le[12], le[12], r] - 
          192*G[le[4], l0[1], le[1], r] + 192*G[le[4], l0[1], le[2], r] - 
          192*G[le[4], l0[1], le[3], r] + 192*G[le[4], l0[1], le[4], r] + 
          32*G[le[4], l0[2], le[1], r] - 96*G[le[4], l0[2], le[2], r] + 
          32*G[le[4], l0[2], le[3], r] - 96*G[le[4], l0[2], le[4], r] - 
          32*G[le[4], l0[2], le[9], r] - 32*G[le[4], l0[2], le[10], r] + 
          96*G[le[4], l0[2], le[11], r] + 96*G[le[4], l0[2], le[12], r] - 
          192*G[le[4], l0[3], le[1], r] + 192*G[le[4], l0[3], le[2], r] - 
          192*G[le[4], l0[3], le[3], r] + 192*G[le[4], l0[3], le[4], r] + 
          48*G[le[4], le[1], le[1], r] - 144*G[le[4], le[1], le[2], r] + 
          48*G[le[4], le[1], le[3], r] - 144*G[le[4], le[1], le[4], r] + 
          48*G[le[4], le[1], le[9], r] + 48*G[le[4], le[1], le[10], r] + 
          48*G[le[4], le[1], le[11], r] + 48*G[le[4], le[1], le[12], r] + 
          48*G[le[4], le[2], le[1], r] - 16*G[le[4], le[2], le[2], r] + 
          48*G[le[4], le[2], le[3], r] - 16*G[le[4], le[2], le[4], r] - 
          16*G[le[4], le[2], le[9], r] - 16*G[le[4], le[2], le[10], r] - 
          16*G[le[4], le[2], le[11], r] - 16*G[le[4], le[2], le[12], r] + 
          48*G[le[4], le[3], le[1], r] - 144*G[le[4], le[3], le[2], r] + 
          48*G[le[4], le[3], le[3], r] - 144*G[le[4], le[3], le[4], r] + 
          48*G[le[4], le[3], le[9], r] + 48*G[le[4], le[3], le[10], r] + 
          48*G[le[4], le[3], le[11], r] + 48*G[le[4], le[3], le[12], r] + 
          48*G[le[4], le[4], le[1], r] - 16*G[le[4], le[4], le[2], r] + 
          48*G[le[4], le[4], le[3], r] - 16*G[le[4], le[4], le[4], r] - 
          16*G[le[4], le[4], le[9], r] - 16*G[le[4], le[4], le[10], r] - 
          16*G[le[4], le[4], le[11], r] - 16*G[le[4], le[4], le[12], r] + 
          32*G[le[4], le[9], le[1], r] + 32*G[le[4], le[9], le[2], r] + 
          32*G[le[4], le[9], le[3], r] + 32*G[le[4], le[9], le[4], r] - 
          64*G[le[4], le[9], le[9], r] - 64*G[le[4], le[9], le[10], r] + 
          32*G[le[4], le[10], le[1], r] + 32*G[le[4], le[10], le[2], r] + 
          32*G[le[4], le[10], le[3], r] + 32*G[le[4], le[10], le[4], r] - 
          64*G[le[4], le[10], le[9], r] - 64*G[le[4], le[10], le[10], r] + 
          32*G[le[4], le[11], le[1], r] + 32*G[le[4], le[11], le[2], r] + 
          32*G[le[4], le[11], le[3], r] + 32*G[le[4], le[11], le[4], r] - 
          64*G[le[4], le[11], le[11], r] - 64*G[le[4], le[11], le[12], r] + 
          32*G[le[4], le[12], le[1], r] + 32*G[le[4], le[12], le[2], r] + 
          32*G[le[4], le[12], le[3], r] + 32*G[le[4], le[12], le[4], r] - 
          64*G[le[4], le[12], le[11], r] - 64*G[le[4], le[12], le[12], r]) + 
        8*G[l0[2], u]*(-144*G[l0[1], l0[1], le[1], r] + 
          144*G[l0[1], l0[1], le[2], r] - 144*G[l0[1], l0[1], le[3], r] + 
          144*G[l0[1], l0[1], le[4], r] + 48*G[l0[1], l0[2], le[1], r] - 
          48*G[l0[1], l0[2], le[2], r] + 48*G[l0[1], l0[2], le[3], r] - 
          48*G[l0[1], l0[2], le[4], r] - 96*G[l0[1], l0[2], le[9], r] - 
          96*G[l0[1], l0[2], le[10], r] + 96*G[l0[1], l0[2], le[11], r] + 
          96*G[l0[1], l0[2], le[12], r] - 144*G[l0[1], l0[3], le[1], r] + 
          144*G[l0[1], l0[3], le[2], r] - 144*G[l0[1], l0[3], le[3], r] + 
          144*G[l0[1], l0[3], le[4], r] - 48*G[l0[1], le[1], l0[2], r] + 
          24*G[l0[1], le[1], le[1], r] - 72*G[l0[1], le[1], le[2], r] + 
          24*G[l0[1], le[1], le[3], r] - 72*G[l0[1], le[1], le[4], r] + 
          48*G[l0[1], le[1], le[9], r] + 48*G[l0[1], le[1], le[10], r] + 
          48*G[l0[1], le[1], le[11], r] + 48*G[l0[1], le[1], le[12], r] + 
          48*G[l0[1], le[2], l0[2], r] + 72*G[l0[1], le[2], le[1], r] - 
          24*G[l0[1], le[2], le[2], r] + 72*G[l0[1], le[2], le[3], r] - 
          24*G[l0[1], le[2], le[4], r] - 48*G[l0[1], le[2], le[9], r] - 
          48*G[l0[1], le[2], le[10], r] - 48*G[l0[1], le[2], le[11], r] - 
          48*G[l0[1], le[2], le[12], r] - 48*G[l0[1], le[3], l0[2], r] + 
          24*G[l0[1], le[3], le[1], r] - 72*G[l0[1], le[3], le[2], r] + 
          24*G[l0[1], le[3], le[3], r] - 72*G[l0[1], le[3], le[4], r] + 
          48*G[l0[1], le[3], le[9], r] + 48*G[l0[1], le[3], le[10], r] + 
          48*G[l0[1], le[3], le[11], r] + 48*G[l0[1], le[3], le[12], r] + 
          48*G[l0[1], le[4], l0[2], r] + 72*G[l0[1], le[4], le[1], r] - 
          24*G[l0[1], le[4], le[2], r] + 72*G[l0[1], le[4], le[3], r] - 
          24*G[l0[1], le[4], le[4], r] - 48*G[l0[1], le[4], le[9], r] - 
          48*G[l0[1], le[4], le[10], r] - 48*G[l0[1], le[4], le[11], r] - 
          48*G[l0[1], le[4], le[12], r] + 48*G[l0[2], l0[1], le[1], r] - 
          48*G[l0[2], l0[1], le[2], r] + 48*G[l0[2], l0[1], le[3], r] - 
          48*G[l0[2], l0[1], le[4], r] + 16*G[l0[2], l0[2], le[1], r] - 
          16*G[l0[2], l0[2], le[2], r] + 16*G[l0[2], l0[2], le[3], r] - 
          16*G[l0[2], l0[2], le[4], r] - 32*G[l0[2], l0[2], le[9], r] - 
          32*G[l0[2], l0[2], le[10], r] + 32*G[l0[2], l0[2], le[11], r] + 
          32*G[l0[2], l0[2], le[12], r] + 48*G[l0[2], l0[3], le[1], r] - 
          48*G[l0[2], l0[3], le[2], r] + 48*G[l0[2], l0[3], le[3], r] - 
          48*G[l0[2], l0[3], le[4], r] + 16*G[l0[2], le[1], l0[2], r] - 
          8*G[l0[2], le[1], le[1], r] + 24*G[l0[2], le[1], le[2], r] - 
          8*G[l0[2], le[1], le[3], r] + 24*G[l0[2], le[1], le[4], r] - 
          16*G[l0[2], le[1], le[9], r] - 16*G[l0[2], le[1], le[10], r] - 
          16*G[l0[2], le[1], le[11], r] - 16*G[l0[2], le[1], le[12], r] - 
          16*G[l0[2], le[2], l0[2], r] - 24*G[l0[2], le[2], le[1], r] + 
          8*G[l0[2], le[2], le[2], r] - 24*G[l0[2], le[2], le[3], r] + 
          8*G[l0[2], le[2], le[4], r] + 16*G[l0[2], le[2], le[9], r] + 
          16*G[l0[2], le[2], le[10], r] + 16*G[l0[2], le[2], le[11], r] + 
          16*G[l0[2], le[2], le[12], r] + 16*G[l0[2], le[3], l0[2], r] - 
          8*G[l0[2], le[3], le[1], r] + 24*G[l0[2], le[3], le[2], r] - 
          8*G[l0[2], le[3], le[3], r] + 24*G[l0[2], le[3], le[4], r] - 
          16*G[l0[2], le[3], le[9], r] - 16*G[l0[2], le[3], le[10], r] - 
          16*G[l0[2], le[3], le[11], r] - 16*G[l0[2], le[3], le[12], r] - 
          16*G[l0[2], le[4], l0[2], r] - 24*G[l0[2], le[4], le[1], r] + 
          8*G[l0[2], le[4], le[2], r] - 24*G[l0[2], le[4], le[3], r] + 
          8*G[l0[2], le[4], le[4], r] + 16*G[l0[2], le[4], le[9], r] + 
          16*G[l0[2], le[4], le[10], r] + 16*G[l0[2], le[4], le[11], r] + 
          16*G[l0[2], le[4], le[12], r] - 32*G[l0[2], le[9], l0[2], r] - 
          16*G[l0[2], le[9], le[1], r] - 16*G[l0[2], le[9], le[2], r] - 
          16*G[l0[2], le[9], le[3], r] - 16*G[l0[2], le[9], le[4], r] + 
          64*G[l0[2], le[9], le[9], r] + 64*G[l0[2], le[9], le[10], r] - 
          32*G[l0[2], le[10], l0[2], r] - 16*G[l0[2], le[10], le[1], r] - 
          16*G[l0[2], le[10], le[2], r] - 16*G[l0[2], le[10], le[3], r] - 
          16*G[l0[2], le[10], le[4], r] + 64*G[l0[2], le[10], le[9], r] + 
          64*G[l0[2], le[10], le[10], r] + 32*G[l0[2], le[11], l0[2], r] + 
          16*G[l0[2], le[11], le[1], r] + 16*G[l0[2], le[11], le[2], r] + 
          16*G[l0[2], le[11], le[3], r] + 16*G[l0[2], le[11], le[4], r] - 
          64*G[l0[2], le[11], le[11], r] - 64*G[l0[2], le[11], le[12], r] + 
          32*G[l0[2], le[12], l0[2], r] + 16*G[l0[2], le[12], le[1], r] + 
          16*G[l0[2], le[12], le[2], r] + 16*G[l0[2], le[12], le[3], r] + 
          16*G[l0[2], le[12], le[4], r] - 64*G[l0[2], le[12], le[11], r] - 
          64*G[l0[2], le[12], le[12], r] - 144*G[l0[3], l0[1], le[1], r] + 
          144*G[l0[3], l0[1], le[2], r] - 144*G[l0[3], l0[1], le[3], r] + 
          144*G[l0[3], l0[1], le[4], r] + 48*G[l0[3], l0[2], le[1], r] - 
          48*G[l0[3], l0[2], le[2], r] + 48*G[l0[3], l0[2], le[3], r] - 
          48*G[l0[3], l0[2], le[4], r] - 96*G[l0[3], l0[2], le[9], r] - 
          96*G[l0[3], l0[2], le[10], r] + 96*G[l0[3], l0[2], le[11], r] + 
          96*G[l0[3], l0[2], le[12], r] - 144*G[l0[3], l0[3], le[1], r] + 
          144*G[l0[3], l0[3], le[2], r] - 144*G[l0[3], l0[3], le[3], r] + 
          144*G[l0[3], l0[3], le[4], r] - 48*G[l0[3], le[1], l0[2], r] + 
          24*G[l0[3], le[1], le[1], r] - 72*G[l0[3], le[1], le[2], r] + 
          24*G[l0[3], le[1], le[3], r] - 72*G[l0[3], le[1], le[4], r] + 
          48*G[l0[3], le[1], le[9], r] + 48*G[l0[3], le[1], le[10], r] + 
          48*G[l0[3], le[1], le[11], r] + 48*G[l0[3], le[1], le[12], r] + 
          48*G[l0[3], le[2], l0[2], r] + 72*G[l0[3], le[2], le[1], r] - 
          24*G[l0[3], le[2], le[2], r] + 72*G[l0[3], le[2], le[3], r] - 
          24*G[l0[3], le[2], le[4], r] - 48*G[l0[3], le[2], le[9], r] - 
          48*G[l0[3], le[2], le[10], r] - 48*G[l0[3], le[2], le[11], r] - 
          48*G[l0[3], le[2], le[12], r] - 48*G[l0[3], le[3], l0[2], r] + 
          24*G[l0[3], le[3], le[1], r] - 72*G[l0[3], le[3], le[2], r] + 
          24*G[l0[3], le[3], le[3], r] - 72*G[l0[3], le[3], le[4], r] + 
          48*G[l0[3], le[3], le[9], r] + 48*G[l0[3], le[3], le[10], r] + 
          48*G[l0[3], le[3], le[11], r] + 48*G[l0[3], le[3], le[12], r] + 
          48*G[l0[3], le[4], l0[2], r] + 72*G[l0[3], le[4], le[1], r] - 
          24*G[l0[3], le[4], le[2], r] + 72*G[l0[3], le[4], le[3], r] - 
          24*G[l0[3], le[4], le[4], r] - 48*G[l0[3], le[4], le[9], r] - 
          48*G[l0[3], le[4], le[10], r] - 48*G[l0[3], le[4], le[11], r] - 
          48*G[l0[3], le[4], le[12], r] + 48*G[le[1], l0[1], le[1], r] - 
          48*G[le[1], l0[1], le[2], r] + 48*G[le[1], l0[1], le[3], r] - 
          48*G[le[1], l0[1], le[4], r] - 16*G[le[1], l0[2], l0[2], r] - 
          24*G[le[1], l0[2], le[1], r] + 8*G[le[1], l0[2], le[2], r] - 
          24*G[le[1], l0[2], le[3], r] + 8*G[le[1], l0[2], le[4], r] + 
          48*G[le[1], l0[2], le[9], r] + 48*G[le[1], l0[2], le[10], r] - 
          16*G[le[1], l0[2], le[11], r] - 16*G[le[1], l0[2], le[12], r] + 
          48*G[le[1], l0[3], le[1], r] - 48*G[le[1], l0[3], le[2], r] + 
          48*G[le[1], l0[3], le[3], r] - 48*G[le[1], l0[3], le[4], r] + 
          8*G[le[1], le[1], l0[2], r] - 4*G[le[1], le[1], le[1], r] + 
          12*G[le[1], le[1], le[2], r] - 4*G[le[1], le[1], le[3], r] + 
          12*G[le[1], le[1], le[4], r] - 8*G[le[1], le[1], le[9], r] - 
          8*G[le[1], le[1], le[10], r] - 8*G[le[1], le[1], le[11], r] - 
          8*G[le[1], le[1], le[12], r] - 24*G[le[1], le[2], l0[2], r] - 
          36*G[le[1], le[2], le[1], r] + 12*G[le[1], le[2], le[2], r] - 
          36*G[le[1], le[2], le[3], r] + 12*G[le[1], le[2], le[4], r] + 
          24*G[le[1], le[2], le[9], r] + 24*G[le[1], le[2], le[10], r] + 
          24*G[le[1], le[2], le[11], r] + 24*G[le[1], le[2], le[12], r] + 
          8*G[le[1], le[3], l0[2], r] - 4*G[le[1], le[3], le[1], r] + 
          12*G[le[1], le[3], le[2], r] - 4*G[le[1], le[3], le[3], r] + 
          12*G[le[1], le[3], le[4], r] - 8*G[le[1], le[3], le[9], r] - 
          8*G[le[1], le[3], le[10], r] - 8*G[le[1], le[3], le[11], r] - 
          8*G[le[1], le[3], le[12], r] - 24*G[le[1], le[4], l0[2], r] - 
          36*G[le[1], le[4], le[1], r] + 12*G[le[1], le[4], le[2], r] - 
          36*G[le[1], le[4], le[3], r] + 12*G[le[1], le[4], le[4], r] + 
          24*G[le[1], le[4], le[9], r] + 24*G[le[1], le[4], le[10], r] + 
          24*G[le[1], le[4], le[11], r] + 24*G[le[1], le[4], le[12], r] + 
          16*G[le[1], le[9], l0[2], r] + 8*G[le[1], le[9], le[1], r] + 
          8*G[le[1], le[9], le[2], r] + 8*G[le[1], le[9], le[3], r] + 
          8*G[le[1], le[9], le[4], r] - 32*G[le[1], le[9], le[9], r] - 
          32*G[le[1], le[9], le[10], r] + 16*G[le[1], le[10], l0[2], r] + 
          8*G[le[1], le[10], le[1], r] + 8*G[le[1], le[10], le[2], r] + 
          8*G[le[1], le[10], le[3], r] + 8*G[le[1], le[10], le[4], r] - 
          32*G[le[1], le[10], le[9], r] - 32*G[le[1], le[10], le[10], r] + 
          16*G[le[1], le[11], l0[2], r] + 8*G[le[1], le[11], le[1], r] + 
          8*G[le[1], le[11], le[2], r] + 8*G[le[1], le[11], le[3], r] + 
          8*G[le[1], le[11], le[4], r] - 32*G[le[1], le[11], le[11], r] - 
          32*G[le[1], le[11], le[12], r] + 16*G[le[1], le[12], l0[2], r] + 
          8*G[le[1], le[12], le[1], r] + 8*G[le[1], le[12], le[2], r] + 
          8*G[le[1], le[12], le[3], r] + 8*G[le[1], le[12], le[4], r] - 
          32*G[le[1], le[12], le[11], r] - 32*G[le[1], le[12], le[12], r] + 
          48*G[le[2], l0[1], le[1], r] - 48*G[le[2], l0[1], le[2], r] + 
          48*G[le[2], l0[1], le[3], r] - 48*G[le[2], l0[1], le[4], r] + 
          16*G[le[2], l0[2], l0[2], r] - 8*G[le[2], l0[2], le[1], r] + 
          24*G[le[2], l0[2], le[2], r] - 8*G[le[2], l0[2], le[3], r] + 
          24*G[le[2], l0[2], le[4], r] + 16*G[le[2], l0[2], le[9], r] + 
          16*G[le[2], l0[2], le[10], r] - 48*G[le[2], l0[2], le[11], r] - 
          48*G[le[2], l0[2], le[12], r] + 48*G[le[2], l0[3], le[1], r] - 
          48*G[le[2], l0[3], le[2], r] + 48*G[le[2], l0[3], le[3], r] - 
          48*G[le[2], l0[3], le[4], r] + 24*G[le[2], le[1], l0[2], r] - 
          12*G[le[2], le[1], le[1], r] + 36*G[le[2], le[1], le[2], r] - 
          12*G[le[2], le[1], le[3], r] + 36*G[le[2], le[1], le[4], r] - 
          24*G[le[2], le[1], le[9], r] - 24*G[le[2], le[1], le[10], r] - 
          24*G[le[2], le[1], le[11], r] - 24*G[le[2], le[1], le[12], r] - 
          8*G[le[2], le[2], l0[2], r] - 12*G[le[2], le[2], le[1], r] + 
          4*G[le[2], le[2], le[2], r] - 12*G[le[2], le[2], le[3], r] + 
          4*G[le[2], le[2], le[4], r] + 8*G[le[2], le[2], le[9], r] + 
          8*G[le[2], le[2], le[10], r] + 8*G[le[2], le[2], le[11], r] + 
          8*G[le[2], le[2], le[12], r] + 24*G[le[2], le[3], l0[2], r] - 
          12*G[le[2], le[3], le[1], r] + 36*G[le[2], le[3], le[2], r] - 
          12*G[le[2], le[3], le[3], r] + 36*G[le[2], le[3], le[4], r] - 
          24*G[le[2], le[3], le[9], r] - 24*G[le[2], le[3], le[10], r] - 
          24*G[le[2], le[3], le[11], r] - 24*G[le[2], le[3], le[12], r] - 
          8*G[le[2], le[4], l0[2], r] - 12*G[le[2], le[4], le[1], r] + 
          4*G[le[2], le[4], le[2], r] - 12*G[le[2], le[4], le[3], r] + 
          4*G[le[2], le[4], le[4], r] + 8*G[le[2], le[4], le[9], r] + 
          8*G[le[2], le[4], le[10], r] + 8*G[le[2], le[4], le[11], r] + 
          8*G[le[2], le[4], le[12], r] - 16*G[le[2], le[9], l0[2], r] - 
          8*G[le[2], le[9], le[1], r] - 8*G[le[2], le[9], le[2], r] - 
          8*G[le[2], le[9], le[3], r] - 8*G[le[2], le[9], le[4], r] + 
          32*G[le[2], le[9], le[9], r] + 32*G[le[2], le[9], le[10], r] - 
          16*G[le[2], le[10], l0[2], r] - 8*G[le[2], le[10], le[1], r] - 
          8*G[le[2], le[10], le[2], r] - 8*G[le[2], le[10], le[3], r] - 
          8*G[le[2], le[10], le[4], r] + 32*G[le[2], le[10], le[9], r] + 
          32*G[le[2], le[10], le[10], r] - 16*G[le[2], le[11], l0[2], r] - 
          8*G[le[2], le[11], le[1], r] - 8*G[le[2], le[11], le[2], r] - 
          8*G[le[2], le[11], le[3], r] - 8*G[le[2], le[11], le[4], r] + 
          32*G[le[2], le[11], le[11], r] + 32*G[le[2], le[11], le[12], r] - 
          16*G[le[2], le[12], l0[2], r] - 8*G[le[2], le[12], le[1], r] - 
          8*G[le[2], le[12], le[2], r] - 8*G[le[2], le[12], le[3], r] - 
          8*G[le[2], le[12], le[4], r] + 32*G[le[2], le[12], le[11], r] + 
          32*G[le[2], le[12], le[12], r] + 48*G[le[3], l0[1], le[1], r] - 
          48*G[le[3], l0[1], le[2], r] + 48*G[le[3], l0[1], le[3], r] - 
          48*G[le[3], l0[1], le[4], r] - 16*G[le[3], l0[2], l0[2], r] - 
          24*G[le[3], l0[2], le[1], r] + 8*G[le[3], l0[2], le[2], r] - 
          24*G[le[3], l0[2], le[3], r] + 8*G[le[3], l0[2], le[4], r] + 
          48*G[le[3], l0[2], le[9], r] + 48*G[le[3], l0[2], le[10], r] - 
          16*G[le[3], l0[2], le[11], r] - 16*G[le[3], l0[2], le[12], r] + 
          48*G[le[3], l0[3], le[1], r] - 48*G[le[3], l0[3], le[2], r] + 
          48*G[le[3], l0[3], le[3], r] - 48*G[le[3], l0[3], le[4], r] + 
          8*G[le[3], le[1], l0[2], r] - 4*G[le[3], le[1], le[1], r] + 
          12*G[le[3], le[1], le[2], r] - 4*G[le[3], le[1], le[3], r] + 
          12*G[le[3], le[1], le[4], r] - 8*G[le[3], le[1], le[9], r] - 
          8*G[le[3], le[1], le[10], r] - 8*G[le[3], le[1], le[11], r] - 
          8*G[le[3], le[1], le[12], r] - 24*G[le[3], le[2], l0[2], r] - 
          36*G[le[3], le[2], le[1], r] + 12*G[le[3], le[2], le[2], r] - 
          36*G[le[3], le[2], le[3], r] + 12*G[le[3], le[2], le[4], r] + 
          24*G[le[3], le[2], le[9], r] + 24*G[le[3], le[2], le[10], r] + 
          24*G[le[3], le[2], le[11], r] + 24*G[le[3], le[2], le[12], r] + 
          8*G[le[3], le[3], l0[2], r] - 4*G[le[3], le[3], le[1], r] + 
          12*G[le[3], le[3], le[2], r] - 4*G[le[3], le[3], le[3], r] + 
          12*G[le[3], le[3], le[4], r] - 8*G[le[3], le[3], le[9], r] - 
          8*G[le[3], le[3], le[10], r] - 8*G[le[3], le[3], le[11], r] - 
          8*G[le[3], le[3], le[12], r] - 24*G[le[3], le[4], l0[2], r] - 
          36*G[le[3], le[4], le[1], r] + 12*G[le[3], le[4], le[2], r] - 
          36*G[le[3], le[4], le[3], r] + 12*G[le[3], le[4], le[4], r] + 
          24*G[le[3], le[4], le[9], r] + 24*G[le[3], le[4], le[10], r] + 
          24*G[le[3], le[4], le[11], r] + 24*G[le[3], le[4], le[12], r] + 
          16*G[le[3], le[9], l0[2], r] + 8*G[le[3], le[9], le[1], r] + 
          8*G[le[3], le[9], le[2], r] + 8*G[le[3], le[9], le[3], r] + 
          8*G[le[3], le[9], le[4], r] - 32*G[le[3], le[9], le[9], r] - 
          32*G[le[3], le[9], le[10], r] + 16*G[le[3], le[10], l0[2], r] + 
          8*G[le[3], le[10], le[1], r] + 8*G[le[3], le[10], le[2], r] + 
          8*G[le[3], le[10], le[3], r] + 8*G[le[3], le[10], le[4], r] - 
          32*G[le[3], le[10], le[9], r] - 32*G[le[3], le[10], le[10], r] + 
          16*G[le[3], le[11], l0[2], r] + 8*G[le[3], le[11], le[1], r] + 
          8*G[le[3], le[11], le[2], r] + 8*G[le[3], le[11], le[3], r] + 
          8*G[le[3], le[11], le[4], r] - 32*G[le[3], le[11], le[11], r] - 
          32*G[le[3], le[11], le[12], r] + 16*G[le[3], le[12], l0[2], r] + 
          8*G[le[3], le[12], le[1], r] + 8*G[le[3], le[12], le[2], r] + 
          8*G[le[3], le[12], le[3], r] + 8*G[le[3], le[12], le[4], r] - 
          32*G[le[3], le[12], le[11], r] - 32*G[le[3], le[12], le[12], r] + 
          48*G[le[4], l0[1], le[1], r] - 48*G[le[4], l0[1], le[2], r] + 
          48*G[le[4], l0[1], le[3], r] - 48*G[le[4], l0[1], le[4], r] + 
          16*G[le[4], l0[2], l0[2], r] - 8*G[le[4], l0[2], le[1], r] + 
          24*G[le[4], l0[2], le[2], r] - 8*G[le[4], l0[2], le[3], r] + 
          24*G[le[4], l0[2], le[4], r] + 16*G[le[4], l0[2], le[9], r] + 
          16*G[le[4], l0[2], le[10], r] - 48*G[le[4], l0[2], le[11], r] - 
          48*G[le[4], l0[2], le[12], r] + 48*G[le[4], l0[3], le[1], r] - 
          48*G[le[4], l0[3], le[2], r] + 48*G[le[4], l0[3], le[3], r] - 
          48*G[le[4], l0[3], le[4], r] + 24*G[le[4], le[1], l0[2], r] - 
          12*G[le[4], le[1], le[1], r] + 36*G[le[4], le[1], le[2], r] - 
          12*G[le[4], le[1], le[3], r] + 36*G[le[4], le[1], le[4], r] - 
          24*G[le[4], le[1], le[9], r] - 24*G[le[4], le[1], le[10], r] - 
          24*G[le[4], le[1], le[11], r] - 24*G[le[4], le[1], le[12], r] - 
          8*G[le[4], le[2], l0[2], r] - 12*G[le[4], le[2], le[1], r] + 
          4*G[le[4], le[2], le[2], r] - 12*G[le[4], le[2], le[3], r] + 
          4*G[le[4], le[2], le[4], r] + 8*G[le[4], le[2], le[9], r] + 
          8*G[le[4], le[2], le[10], r] + 8*G[le[4], le[2], le[11], r] + 
          8*G[le[4], le[2], le[12], r] + 24*G[le[4], le[3], l0[2], r] - 
          12*G[le[4], le[3], le[1], r] + 36*G[le[4], le[3], le[2], r] - 
          12*G[le[4], le[3], le[3], r] + 36*G[le[4], le[3], le[4], r] - 
          24*G[le[4], le[3], le[9], r] - 24*G[le[4], le[3], le[10], r] - 
          24*G[le[4], le[3], le[11], r] - 24*G[le[4], le[3], le[12], r] - 
          8*G[le[4], le[4], l0[2], r] - 12*G[le[4], le[4], le[1], r] + 
          4*G[le[4], le[4], le[2], r] - 12*G[le[4], le[4], le[3], r] + 
          4*G[le[4], le[4], le[4], r] + 8*G[le[4], le[4], le[9], r] + 
          8*G[le[4], le[4], le[10], r] + 8*G[le[4], le[4], le[11], r] + 
          8*G[le[4], le[4], le[12], r] - 16*G[le[4], le[9], l0[2], r] - 
          8*G[le[4], le[9], le[1], r] - 8*G[le[4], le[9], le[2], r] - 
          8*G[le[4], le[9], le[3], r] - 8*G[le[4], le[9], le[4], r] + 
          32*G[le[4], le[9], le[9], r] + 32*G[le[4], le[9], le[10], r] - 
          16*G[le[4], le[10], l0[2], r] - 8*G[le[4], le[10], le[1], r] - 
          8*G[le[4], le[10], le[2], r] - 8*G[le[4], le[10], le[3], r] - 
          8*G[le[4], le[10], le[4], r] + 32*G[le[4], le[10], le[9], r] + 
          32*G[le[4], le[10], le[10], r] - 16*G[le[4], le[11], l0[2], r] - 
          8*G[le[4], le[11], le[1], r] - 8*G[le[4], le[11], le[2], r] - 
          8*G[le[4], le[11], le[3], r] - 8*G[le[4], le[11], le[4], r] + 
          32*G[le[4], le[11], le[11], r] + 32*G[le[4], le[11], le[12], r] - 
          16*G[le[4], le[12], l0[2], r] - 8*G[le[4], le[12], le[1], r] - 
          8*G[le[4], le[12], le[2], r] - 8*G[le[4], le[12], le[3], r] - 
          8*G[le[4], le[12], le[4], r] + 32*G[le[4], le[12], le[11], r] + 
          32*G[le[4], le[12], le[12], r]) + (-4*G[le[1], r] + 4*G[le[2], r] - 
          4*G[le[3], r] + 4*G[le[4], r])*((-28*Pi^2*G[l0[2], u])/3 - 
          8*(4*G[l0[2], u] + 4*G[l0[4], u] - 4*G[l0[5], u])*
           G[l0[2], l0[2], t] + 8*(4*G[le[17], u] - 4*G[le[18], u])*
           (G[l0[1], l0[2], t] - G[l0[2], l0[2], t] + G[l0[3], l0[2], t]) + 
          4*G[l0[2], t]*(8*G[l0[1], le[17], u] - 8*G[l0[1], le[18], u] - 
            8*G[l0[2], le[17], u] + 8*G[l0[2], le[18], u] + 
            8*G[l0[3], le[17], u] - 8*G[l0[3], le[18], u] + 
            8*G[l0[4], le[17], u] - 8*G[l0[4], le[18], u] + 
            8*G[l0[5], le[17], u] - 8*G[l0[5], le[18], u] - 
            8*G[le[17], le[17], u] + 8*G[le[17], le[18], u] - 
            8*G[le[18], le[17], u] + 8*G[le[18], le[18], u]) + 
          8*(4*G[l0[1], l0[1], l0[2], u] - 8*G[l0[1], l0[2], l0[2], u] + 
            4*G[l0[1], l0[3], l0[2], u] + 4*G[l0[1], le[17], l0[2], u] + 
            4*G[l0[1], le[18], l0[2], u] - 12*G[l0[2], l0[1], l0[2], u] + 
            16*G[l0[2], l0[2], l0[2], u] - 12*G[l0[2], l0[3], l0[2], u] - 
            4*G[l0[2], le[17], l0[2], u] - 4*G[l0[2], le[18], l0[2], u] + 
            4*G[l0[3], l0[1], l0[2], u] - 8*G[l0[3], l0[2], l0[2], u] + 
            4*G[l0[3], l0[3], l0[2], u] + 4*G[l0[3], le[17], l0[2], u] + 
            4*G[l0[3], le[18], l0[2], u] - 4*G[l0[4], l0[1], l0[2], u] - 
            4*G[l0[4], l0[3], l0[2], u] + 4*G[l0[4], le[17], l0[2], u] + 
            4*G[l0[4], le[18], l0[2], u] - 4*G[l0[5], l0[1], l0[2], u] - 
            4*G[l0[5], l0[3], l0[2], u] + 4*G[l0[5], le[17], l0[2], u] + 
            4*G[l0[5], le[18], l0[2], u] + 12*G[le[17], l0[1], l0[2], u] - 
            8*G[le[17], l0[2], l0[2], u] + 12*G[le[17], l0[3], l0[2], u] - 
            4*G[le[17], le[17], l0[2], u] - 4*G[le[17], le[18], l0[2], u] + 
            12*G[le[18], l0[1], l0[2], u] - 8*G[le[18], l0[2], l0[2], u] + 
            12*G[le[18], l0[3], l0[2], u] - 4*G[le[18], le[17], l0[2], u] - 
            4*G[le[18], le[18], l0[2], u])) + 
        8*(-432*G[l0[1], l0[1], l0[1], l0[2], r] + 
          144*G[l0[1], l0[1], l0[2], l0[2], r] - 432*G[l0[1], l0[1], l0[3], 
            l0[2], r] + 144*G[l0[1], l0[1], le[1], l0[2], r] + 
          144*G[l0[1], l0[1], le[2], l0[2], r] + 144*G[l0[1], l0[1], le[3], 
            l0[2], r] + 144*G[l0[1], l0[1], le[4], l0[2], r] + 
          144*G[l0[1], l0[2], l0[1], l0[2], r] + 48*G[l0[1], l0[2], l0[2], 
            l0[2], r] + 144*G[l0[1], l0[2], l0[3], l0[2], r] - 
          48*G[l0[1], l0[2], le[1], l0[2], r] - 48*G[l0[1], l0[2], le[2], 
            l0[2], r] - 48*G[l0[1], l0[2], le[3], l0[2], r] - 
          48*G[l0[1], l0[2], le[4], l0[2], r] - 432*G[l0[1], l0[3], l0[1], 
            l0[2], r] + 144*G[l0[1], l0[3], l0[2], l0[2], r] - 
          432*G[l0[1], l0[3], l0[3], l0[2], r] + 144*G[l0[1], l0[3], le[1], 
            l0[2], r] + 144*G[l0[1], l0[3], le[2], l0[2], r] + 
          144*G[l0[1], l0[3], le[3], l0[2], r] + 144*G[l0[1], l0[3], le[4], 
            l0[2], r] + 144*G[l0[1], le[1], l0[1], l0[2], r] - 
          48*G[l0[1], le[1], l0[2], l0[2], r] + 144*G[l0[1], le[1], l0[3], 
            l0[2], r] - 24*G[l0[1], le[1], le[1], l0[2], r] - 
          72*G[l0[1], le[1], le[2], l0[2], r] - 24*G[l0[1], le[1], le[3], 
            l0[2], r] - 72*G[l0[1], le[1], le[4], l0[2], r] + 
          144*G[l0[1], le[2], l0[1], l0[2], r] - 48*G[l0[1], le[2], l0[2], 
            l0[2], r] + 144*G[l0[1], le[2], l0[3], l0[2], r] - 
          72*G[l0[1], le[2], le[1], l0[2], r] - 24*G[l0[1], le[2], le[2], 
            l0[2], r] - 72*G[l0[1], le[2], le[3], l0[2], r] - 
          24*G[l0[1], le[2], le[4], l0[2], r] + 144*G[l0[1], le[3], l0[1], 
            l0[2], r] - 48*G[l0[1], le[3], l0[2], l0[2], r] + 
          144*G[l0[1], le[3], l0[3], l0[2], r] - 24*G[l0[1], le[3], le[1], 
            l0[2], r] - 72*G[l0[1], le[3], le[2], l0[2], r] - 
          24*G[l0[1], le[3], le[3], l0[2], r] - 72*G[l0[1], le[3], le[4], 
            l0[2], r] + 144*G[l0[1], le[4], l0[1], l0[2], r] - 
          48*G[l0[1], le[4], l0[2], l0[2], r] + 144*G[l0[1], le[4], l0[3], 
            l0[2], r] - 72*G[l0[1], le[4], le[1], l0[2], r] - 
          24*G[l0[1], le[4], le[2], l0[2], r] - 72*G[l0[1], le[4], le[3], 
            l0[2], r] - 24*G[l0[1], le[4], le[4], l0[2], r] + 
          144*G[l0[2], l0[1], l0[1], l0[2], r] - 48*G[l0[2], l0[1], l0[2], 
            l0[2], r] + 144*G[l0[2], l0[1], l0[3], l0[2], r] - 
          48*G[l0[2], l0[1], le[1], l0[2], r] - 48*G[l0[2], l0[1], le[2], 
            l0[2], r] - 48*G[l0[2], l0[1], le[3], l0[2], r] - 
          48*G[l0[2], l0[1], le[4], l0[2], r] + 48*G[l0[2], l0[2], l0[1], 
            l0[2], r] + 16*G[l0[2], l0[2], l0[2], l0[2], r] + 
          48*G[l0[2], l0[2], l0[3], l0[2], r] - 16*G[l0[2], l0[2], le[1], 
            l0[2], r] - 16*G[l0[2], l0[2], le[2], l0[2], r] - 
          16*G[l0[2], l0[2], le[3], l0[2], r] - 16*G[l0[2], l0[2], le[4], 
            l0[2], r] + 144*G[l0[2], l0[3], l0[1], l0[2], r] - 
          48*G[l0[2], l0[3], l0[2], l0[2], r] + 144*G[l0[2], l0[3], l0[3], 
            l0[2], r] - 48*G[l0[2], l0[3], le[1], l0[2], r] - 
          48*G[l0[2], l0[3], le[2], l0[2], r] - 48*G[l0[2], l0[3], le[3], 
            l0[2], r] - 48*G[l0[2], l0[3], le[4], l0[2], r] - 
          48*G[l0[2], le[1], l0[1], l0[2], r] + 16*G[l0[2], le[1], l0[2], 
            l0[2], r] - 48*G[l0[2], le[1], l0[3], l0[2], r] + 
          8*G[l0[2], le[1], le[1], l0[2], r] + 24*G[l0[2], le[1], le[2], 
            l0[2], r] + 8*G[l0[2], le[1], le[3], l0[2], r] + 
          24*G[l0[2], le[1], le[4], l0[2], r] - 48*G[l0[2], le[2], l0[1], 
            l0[2], r] + 16*G[l0[2], le[2], l0[2], l0[2], r] - 
          48*G[l0[2], le[2], l0[3], l0[2], r] + 24*G[l0[2], le[2], le[1], 
            l0[2], r] + 8*G[l0[2], le[2], le[2], l0[2], r] + 
          24*G[l0[2], le[2], le[3], l0[2], r] + 8*G[l0[2], le[2], le[4], 
            l0[2], r] - 48*G[l0[2], le[3], l0[1], l0[2], r] + 
          16*G[l0[2], le[3], l0[2], l0[2], r] - 48*G[l0[2], le[3], l0[3], 
            l0[2], r] + 8*G[l0[2], le[3], le[1], l0[2], r] + 
          24*G[l0[2], le[3], le[2], l0[2], r] + 8*G[l0[2], le[3], le[3], 
            l0[2], r] + 24*G[l0[2], le[3], le[4], l0[2], r] - 
          48*G[l0[2], le[4], l0[1], l0[2], r] + 16*G[l0[2], le[4], l0[2], 
            l0[2], r] - 48*G[l0[2], le[4], l0[3], l0[2], r] + 
          24*G[l0[2], le[4], le[1], l0[2], r] + 8*G[l0[2], le[4], le[2], 
            l0[2], r] + 24*G[l0[2], le[4], le[3], l0[2], r] + 
          8*G[l0[2], le[4], le[4], l0[2], r] - 32*G[l0[2], le[9], l0[2], 
            l0[2], r] + 16*G[l0[2], le[9], le[1], l0[2], r] - 
          16*G[l0[2], le[9], le[2], l0[2], r] + 16*G[l0[2], le[9], le[3], 
            l0[2], r] - 16*G[l0[2], le[9], le[4], l0[2], r] - 
          32*G[l0[2], le[10], l0[2], l0[2], r] + 16*G[l0[2], le[10], le[1], 
            l0[2], r] - 16*G[l0[2], le[10], le[2], l0[2], r] + 
          16*G[l0[2], le[10], le[3], l0[2], r] - 16*G[l0[2], le[10], le[4], 
            l0[2], r] - 32*G[l0[2], le[11], l0[2], l0[2], r] - 
          16*G[l0[2], le[11], le[1], l0[2], r] + 16*G[l0[2], le[11], le[2], 
            l0[2], r] - 16*G[l0[2], le[11], le[3], l0[2], r] + 
          16*G[l0[2], le[11], le[4], l0[2], r] - 32*G[l0[2], le[12], l0[2], 
            l0[2], r] - 16*G[l0[2], le[12], le[1], l0[2], r] + 
          16*G[l0[2], le[12], le[2], l0[2], r] - 16*G[l0[2], le[12], le[3], 
            l0[2], r] + 16*G[l0[2], le[12], le[4], l0[2], r] - 
          432*G[l0[3], l0[1], l0[1], l0[2], r] + 144*G[l0[3], l0[1], l0[2], 
            l0[2], r] - 432*G[l0[3], l0[1], l0[3], l0[2], r] + 
          144*G[l0[3], l0[1], le[1], l0[2], r] + 144*G[l0[3], l0[1], le[2], 
            l0[2], r] + 144*G[l0[3], l0[1], le[3], l0[2], r] + 
          144*G[l0[3], l0[1], le[4], l0[2], r] + 144*G[l0[3], l0[2], l0[1], 
            l0[2], r] + 48*G[l0[3], l0[2], l0[2], l0[2], r] + 
          144*G[l0[3], l0[2], l0[3], l0[2], r] - 48*G[l0[3], l0[2], le[1], 
            l0[2], r] - 48*G[l0[3], l0[2], le[2], l0[2], r] - 
          48*G[l0[3], l0[2], le[3], l0[2], r] - 48*G[l0[3], l0[2], le[4], 
            l0[2], r] - 432*G[l0[3], l0[3], l0[1], l0[2], r] + 
          144*G[l0[3], l0[3], l0[2], l0[2], r] - 432*G[l0[3], l0[3], l0[3], 
            l0[2], r] + 144*G[l0[3], l0[3], le[1], l0[2], r] + 
          144*G[l0[3], l0[3], le[2], l0[2], r] + 144*G[l0[3], l0[3], le[3], 
            l0[2], r] + 144*G[l0[3], l0[3], le[4], l0[2], r] + 
          144*G[l0[3], le[1], l0[1], l0[2], r] - 48*G[l0[3], le[1], l0[2], 
            l0[2], r] + 144*G[l0[3], le[1], l0[3], l0[2], r] - 
          24*G[l0[3], le[1], le[1], l0[2], r] - 72*G[l0[3], le[1], le[2], 
            l0[2], r] - 24*G[l0[3], le[1], le[3], l0[2], r] - 
          72*G[l0[3], le[1], le[4], l0[2], r] + 144*G[l0[3], le[2], l0[1], 
            l0[2], r] - 48*G[l0[3], le[2], l0[2], l0[2], r] + 
          144*G[l0[3], le[2], l0[3], l0[2], r] - 72*G[l0[3], le[2], le[1], 
            l0[2], r] - 24*G[l0[3], le[2], le[2], l0[2], r] - 
          72*G[l0[3], le[2], le[3], l0[2], r] - 24*G[l0[3], le[2], le[4], 
            l0[2], r] + 144*G[l0[3], le[3], l0[1], l0[2], r] - 
          48*G[l0[3], le[3], l0[2], l0[2], r] + 144*G[l0[3], le[3], l0[3], 
            l0[2], r] - 24*G[l0[3], le[3], le[1], l0[2], r] - 
          72*G[l0[3], le[3], le[2], l0[2], r] - 24*G[l0[3], le[3], le[3], 
            l0[2], r] - 72*G[l0[3], le[3], le[4], l0[2], r] + 
          144*G[l0[3], le[4], l0[1], l0[2], r] - 48*G[l0[3], le[4], l0[2], 
            l0[2], r] + 144*G[l0[3], le[4], l0[3], l0[2], r] - 
          72*G[l0[3], le[4], le[1], l0[2], r] - 24*G[l0[3], le[4], le[2], 
            l0[2], r] - 72*G[l0[3], le[4], le[3], l0[2], r] - 
          24*G[l0[3], le[4], le[4], l0[2], r] + 144*G[le[1], l0[1], l0[1], 
            l0[2], r] - 48*G[le[1], l0[1], l0[2], l0[2], r] + 
          144*G[le[1], l0[1], l0[3], l0[2], r] - 48*G[le[1], l0[1], le[1], 
            l0[2], r] - 48*G[le[1], l0[1], le[2], l0[2], r] - 
          48*G[le[1], l0[1], le[3], l0[2], r] - 48*G[le[1], l0[1], le[4], 
            l0[2], r] - 48*G[le[1], l0[2], l0[1], l0[2], r] - 
          16*G[le[1], l0[2], l0[2], l0[2], r] - 48*G[le[1], l0[2], l0[3], 
            l0[2], r] + 24*G[le[1], l0[2], le[1], l0[2], r] + 
          8*G[le[1], l0[2], le[2], l0[2], r] + 24*G[le[1], l0[2], le[3], 
            l0[2], r] + 8*G[le[1], l0[2], le[4], l0[2], r] + 
          144*G[le[1], l0[3], l0[1], l0[2], r] - 48*G[le[1], l0[3], l0[2], 
            l0[2], r] + 144*G[le[1], l0[3], l0[3], l0[2], r] - 
          48*G[le[1], l0[3], le[1], l0[2], r] - 48*G[le[1], l0[3], le[2], 
            l0[2], r] - 48*G[le[1], l0[3], le[3], l0[2], r] - 
          48*G[le[1], l0[3], le[4], l0[2], r] - 24*G[le[1], le[1], l0[1], 
            l0[2], r] + 8*G[le[1], le[1], l0[2], l0[2], r] - 
          24*G[le[1], le[1], l0[3], l0[2], r] + 4*G[le[1], le[1], le[1], 
            l0[2], r] + 12*G[le[1], le[1], le[2], l0[2], r] + 
          4*G[le[1], le[1], le[3], l0[2], r] + 12*G[le[1], le[1], le[4], 
            l0[2], r] - 72*G[le[1], le[2], l0[1], l0[2], r] + 
          24*G[le[1], le[2], l0[2], l0[2], r] - 72*G[le[1], le[2], l0[3], 
            l0[2], r] + 36*G[le[1], le[2], le[1], l0[2], r] + 
          12*G[le[1], le[2], le[2], l0[2], r] + 36*G[le[1], le[2], le[3], 
            l0[2], r] + 12*G[le[1], le[2], le[4], l0[2], r] - 
          24*G[le[1], le[3], l0[1], l0[2], r] + 8*G[le[1], le[3], l0[2], 
            l0[2], r] - 24*G[le[1], le[3], l0[3], l0[2], r] + 
          4*G[le[1], le[3], le[1], l0[2], r] + 12*G[le[1], le[3], le[2], 
            l0[2], r] + 4*G[le[1], le[3], le[3], l0[2], r] + 
          12*G[le[1], le[3], le[4], l0[2], r] - 72*G[le[1], le[4], l0[1], 
            l0[2], r] + 24*G[le[1], le[4], l0[2], l0[2], r] - 
          72*G[le[1], le[4], l0[3], l0[2], r] + 36*G[le[1], le[4], le[1], 
            l0[2], r] + 12*G[le[1], le[4], le[2], l0[2], r] + 
          36*G[le[1], le[4], le[3], l0[2], r] + 12*G[le[1], le[4], le[4], 
            l0[2], r] + 16*G[le[1], le[9], l0[2], l0[2], r] - 
          8*G[le[1], le[9], le[1], l0[2], r] + 8*G[le[1], le[9], le[2], 
            l0[2], r] - 8*G[le[1], le[9], le[3], l0[2], r] + 
          8*G[le[1], le[9], le[4], l0[2], r] + 16*G[le[1], le[10], l0[2], 
            l0[2], r] - 8*G[le[1], le[10], le[1], l0[2], r] + 
          8*G[le[1], le[10], le[2], l0[2], r] - 8*G[le[1], le[10], le[3], 
            l0[2], r] + 8*G[le[1], le[10], le[4], l0[2], r] - 
          16*G[le[1], le[11], l0[2], l0[2], r] - 8*G[le[1], le[11], le[1], 
            l0[2], r] + 8*G[le[1], le[11], le[2], l0[2], r] - 
          8*G[le[1], le[11], le[3], l0[2], r] + 8*G[le[1], le[11], le[4], 
            l0[2], r] - 16*G[le[1], le[12], l0[2], l0[2], r] - 
          8*G[le[1], le[12], le[1], l0[2], r] + 8*G[le[1], le[12], le[2], 
            l0[2], r] - 8*G[le[1], le[12], le[3], l0[2], r] + 
          8*G[le[1], le[12], le[4], l0[2], r] + 144*G[le[2], l0[1], l0[1], 
            l0[2], r] - 48*G[le[2], l0[1], l0[2], l0[2], r] + 
          144*G[le[2], l0[1], l0[3], l0[2], r] - 48*G[le[2], l0[1], le[1], 
            l0[2], r] - 48*G[le[2], l0[1], le[2], l0[2], r] - 
          48*G[le[2], l0[1], le[3], l0[2], r] - 48*G[le[2], l0[1], le[4], 
            l0[2], r] - 48*G[le[2], l0[2], l0[1], l0[2], r] - 
          16*G[le[2], l0[2], l0[2], l0[2], r] - 48*G[le[2], l0[2], l0[3], 
            l0[2], r] + 8*G[le[2], l0[2], le[1], l0[2], r] + 
          24*G[le[2], l0[2], le[2], l0[2], r] + 8*G[le[2], l0[2], le[3], 
            l0[2], r] + 24*G[le[2], l0[2], le[4], l0[2], r] + 
          144*G[le[2], l0[3], l0[1], l0[2], r] - 48*G[le[2], l0[3], l0[2], 
            l0[2], r] + 144*G[le[2], l0[3], l0[3], l0[2], r] - 
          48*G[le[2], l0[3], le[1], l0[2], r] - 48*G[le[2], l0[3], le[2], 
            l0[2], r] - 48*G[le[2], l0[3], le[3], l0[2], r] - 
          48*G[le[2], l0[3], le[4], l0[2], r] - 72*G[le[2], le[1], l0[1], 
            l0[2], r] + 24*G[le[2], le[1], l0[2], l0[2], r] - 
          72*G[le[2], le[1], l0[3], l0[2], r] + 12*G[le[2], le[1], le[1], 
            l0[2], r] + 36*G[le[2], le[1], le[2], l0[2], r] + 
          12*G[le[2], le[1], le[3], l0[2], r] + 36*G[le[2], le[1], le[4], 
            l0[2], r] - 24*G[le[2], le[2], l0[1], l0[2], r] + 
          8*G[le[2], le[2], l0[2], l0[2], r] - 24*G[le[2], le[2], l0[3], 
            l0[2], r] + 12*G[le[2], le[2], le[1], l0[2], r] + 
          4*G[le[2], le[2], le[2], l0[2], r] + 12*G[le[2], le[2], le[3], 
            l0[2], r] + 4*G[le[2], le[2], le[4], l0[2], r] - 
          72*G[le[2], le[3], l0[1], l0[2], r] + 24*G[le[2], le[3], l0[2], 
            l0[2], r] - 72*G[le[2], le[3], l0[3], l0[2], r] + 
          12*G[le[2], le[3], le[1], l0[2], r] + 36*G[le[2], le[3], le[2], 
            l0[2], r] + 12*G[le[2], le[3], le[3], l0[2], r] + 
          36*G[le[2], le[3], le[4], l0[2], r] - 24*G[le[2], le[4], l0[1], 
            l0[2], r] + 8*G[le[2], le[4], l0[2], l0[2], r] - 
          24*G[le[2], le[4], l0[3], l0[2], r] + 12*G[le[2], le[4], le[1], 
            l0[2], r] + 4*G[le[2], le[4], le[2], l0[2], r] + 
          12*G[le[2], le[4], le[3], l0[2], r] + 4*G[le[2], le[4], le[4], 
            l0[2], r] - 16*G[le[2], le[9], l0[2], l0[2], r] + 
          8*G[le[2], le[9], le[1], l0[2], r] - 8*G[le[2], le[9], le[2], 
            l0[2], r] + 8*G[le[2], le[9], le[3], l0[2], r] - 
          8*G[le[2], le[9], le[4], l0[2], r] - 16*G[le[2], le[10], l0[2], 
            l0[2], r] + 8*G[le[2], le[10], le[1], l0[2], r] - 
          8*G[le[2], le[10], le[2], l0[2], r] + 8*G[le[2], le[10], le[3], 
            l0[2], r] - 8*G[le[2], le[10], le[4], l0[2], r] + 
          16*G[le[2], le[11], l0[2], l0[2], r] + 8*G[le[2], le[11], le[1], 
            l0[2], r] - 8*G[le[2], le[11], le[2], l0[2], r] + 
          8*G[le[2], le[11], le[3], l0[2], r] - 8*G[le[2], le[11], le[4], 
            l0[2], r] + 16*G[le[2], le[12], l0[2], l0[2], r] + 
          8*G[le[2], le[12], le[1], l0[2], r] - 8*G[le[2], le[12], le[2], 
            l0[2], r] + 8*G[le[2], le[12], le[3], l0[2], r] - 
          8*G[le[2], le[12], le[4], l0[2], r] + 144*G[le[3], l0[1], l0[1], 
            l0[2], r] - 48*G[le[3], l0[1], l0[2], l0[2], r] + 
          144*G[le[3], l0[1], l0[3], l0[2], r] - 48*G[le[3], l0[1], le[1], 
            l0[2], r] - 48*G[le[3], l0[1], le[2], l0[2], r] - 
          48*G[le[3], l0[1], le[3], l0[2], r] - 48*G[le[3], l0[1], le[4], 
            l0[2], r] - 48*G[le[3], l0[2], l0[1], l0[2], r] - 
          16*G[le[3], l0[2], l0[2], l0[2], r] - 48*G[le[3], l0[2], l0[3], 
            l0[2], r] + 24*G[le[3], l0[2], le[1], l0[2], r] + 
          8*G[le[3], l0[2], le[2], l0[2], r] + 24*G[le[3], l0[2], le[3], 
            l0[2], r] + 8*G[le[3], l0[2], le[4], l0[2], r] + 
          144*G[le[3], l0[3], l0[1], l0[2], r] - 48*G[le[3], l0[3], l0[2], 
            l0[2], r] + 144*G[le[3], l0[3], l0[3], l0[2], r] - 
          48*G[le[3], l0[3], le[1], l0[2], r] - 48*G[le[3], l0[3], le[2], 
            l0[2], r] - 48*G[le[3], l0[3], le[3], l0[2], r] - 
          48*G[le[3], l0[3], le[4], l0[2], r] - 24*G[le[3], le[1], l0[1], 
            l0[2], r] + 8*G[le[3], le[1], l0[2], l0[2], r] - 
          24*G[le[3], le[1], l0[3], l0[2], r] + 4*G[le[3], le[1], le[1], 
            l0[2], r] + 12*G[le[3], le[1], le[2], l0[2], r] + 
          4*G[le[3], le[1], le[3], l0[2], r] + 12*G[le[3], le[1], le[4], 
            l0[2], r] - 72*G[le[3], le[2], l0[1], l0[2], r] + 
          24*G[le[3], le[2], l0[2], l0[2], r] - 72*G[le[3], le[2], l0[3], 
            l0[2], r] + 36*G[le[3], le[2], le[1], l0[2], r] + 
          12*G[le[3], le[2], le[2], l0[2], r] + 36*G[le[3], le[2], le[3], 
            l0[2], r] + 12*G[le[3], le[2], le[4], l0[2], r] - 
          24*G[le[3], le[3], l0[1], l0[2], r] + 8*G[le[3], le[3], l0[2], 
            l0[2], r] - 24*G[le[3], le[3], l0[3], l0[2], r] + 
          4*G[le[3], le[3], le[1], l0[2], r] + 12*G[le[3], le[3], le[2], 
            l0[2], r] + 4*G[le[3], le[3], le[3], l0[2], r] + 
          12*G[le[3], le[3], le[4], l0[2], r] - 72*G[le[3], le[4], l0[1], 
            l0[2], r] + 24*G[le[3], le[4], l0[2], l0[2], r] - 
          72*G[le[3], le[4], l0[3], l0[2], r] + 36*G[le[3], le[4], le[1], 
            l0[2], r] + 12*G[le[3], le[4], le[2], l0[2], r] + 
          36*G[le[3], le[4], le[3], l0[2], r] + 12*G[le[3], le[4], le[4], 
            l0[2], r] + 16*G[le[3], le[9], l0[2], l0[2], r] - 
          8*G[le[3], le[9], le[1], l0[2], r] + 8*G[le[3], le[9], le[2], 
            l0[2], r] - 8*G[le[3], le[9], le[3], l0[2], r] + 
          8*G[le[3], le[9], le[4], l0[2], r] + 16*G[le[3], le[10], l0[2], 
            l0[2], r] - 8*G[le[3], le[10], le[1], l0[2], r] + 
          8*G[le[3], le[10], le[2], l0[2], r] - 8*G[le[3], le[10], le[3], 
            l0[2], r] + 8*G[le[3], le[10], le[4], l0[2], r] - 
          16*G[le[3], le[11], l0[2], l0[2], r] - 8*G[le[3], le[11], le[1], 
            l0[2], r] + 8*G[le[3], le[11], le[2], l0[2], r] - 
          8*G[le[3], le[11], le[3], l0[2], r] + 8*G[le[3], le[11], le[4], 
            l0[2], r] - 16*G[le[3], le[12], l0[2], l0[2], r] - 
          8*G[le[3], le[12], le[1], l0[2], r] + 8*G[le[3], le[12], le[2], 
            l0[2], r] - 8*G[le[3], le[12], le[3], l0[2], r] + 
          8*G[le[3], le[12], le[4], l0[2], r] + 144*G[le[4], l0[1], l0[1], 
            l0[2], r] - 48*G[le[4], l0[1], l0[2], l0[2], r] + 
          144*G[le[4], l0[1], l0[3], l0[2], r] - 48*G[le[4], l0[1], le[1], 
            l0[2], r] - 48*G[le[4], l0[1], le[2], l0[2], r] - 
          48*G[le[4], l0[1], le[3], l0[2], r] - 48*G[le[4], l0[1], le[4], 
            l0[2], r] - 48*G[le[4], l0[2], l0[1], l0[2], r] - 
          16*G[le[4], l0[2], l0[2], l0[2], r] - 48*G[le[4], l0[2], l0[3], 
            l0[2], r] + 8*G[le[4], l0[2], le[1], l0[2], r] + 
          24*G[le[4], l0[2], le[2], l0[2], r] + 8*G[le[4], l0[2], le[3], 
            l0[2], r] + 24*G[le[4], l0[2], le[4], l0[2], r] + 
          144*G[le[4], l0[3], l0[1], l0[2], r] - 48*G[le[4], l0[3], l0[2], 
            l0[2], r] + 144*G[le[4], l0[3], l0[3], l0[2], r] - 
          48*G[le[4], l0[3], le[1], l0[2], r] - 48*G[le[4], l0[3], le[2], 
            l0[2], r] - 48*G[le[4], l0[3], le[3], l0[2], r] - 
          48*G[le[4], l0[3], le[4], l0[2], r] - 72*G[le[4], le[1], l0[1], 
            l0[2], r] + 24*G[le[4], le[1], l0[2], l0[2], r] - 
          72*G[le[4], le[1], l0[3], l0[2], r] + 12*G[le[4], le[1], le[1], 
            l0[2], r] + 36*G[le[4], le[1], le[2], l0[2], r] + 
          12*G[le[4], le[1], le[3], l0[2], r] + 36*G[le[4], le[1], le[4], 
            l0[2], r] - 24*G[le[4], le[2], l0[1], l0[2], r] + 
          8*G[le[4], le[2], l0[2], l0[2], r] - 24*G[le[4], le[2], l0[3], 
            l0[2], r] + 12*G[le[4], le[2], le[1], l0[2], r] + 
          4*G[le[4], le[2], le[2], l0[2], r] + 12*G[le[4], le[2], le[3], 
            l0[2], r] + 4*G[le[4], le[2], le[4], l0[2], r] - 
          72*G[le[4], le[3], l0[1], l0[2], r] + 24*G[le[4], le[3], l0[2], 
            l0[2], r] - 72*G[le[4], le[3], l0[3], l0[2], r] + 
          12*G[le[4], le[3], le[1], l0[2], r] + 36*G[le[4], le[3], le[2], 
            l0[2], r] + 12*G[le[4], le[3], le[3], l0[2], r] + 
          36*G[le[4], le[3], le[4], l0[2], r] - 24*G[le[4], le[4], l0[1], 
            l0[2], r] + 8*G[le[4], le[4], l0[2], l0[2], r] - 
          24*G[le[4], le[4], l0[3], l0[2], r] + 12*G[le[4], le[4], le[1], 
            l0[2], r] + 4*G[le[4], le[4], le[2], l0[2], r] + 
          12*G[le[4], le[4], le[3], l0[2], r] + 4*G[le[4], le[4], le[4], 
            l0[2], r] - 16*G[le[4], le[9], l0[2], l0[2], r] + 
          8*G[le[4], le[9], le[1], l0[2], r] - 8*G[le[4], le[9], le[2], 
            l0[2], r] + 8*G[le[4], le[9], le[3], l0[2], r] - 
          8*G[le[4], le[9], le[4], l0[2], r] - 16*G[le[4], le[10], l0[2], 
            l0[2], r] + 8*G[le[4], le[10], le[1], l0[2], r] - 
          8*G[le[4], le[10], le[2], l0[2], r] + 8*G[le[4], le[10], le[3], 
            l0[2], r] - 8*G[le[4], le[10], le[4], l0[2], r] + 
          16*G[le[4], le[11], l0[2], l0[2], r] + 8*G[le[4], le[11], le[1], 
            l0[2], r] - 8*G[le[4], le[11], le[2], l0[2], r] + 
          8*G[le[4], le[11], le[3], l0[2], r] - 8*G[le[4], le[11], le[4], 
            l0[2], r] + 16*G[le[4], le[12], l0[2], l0[2], r] + 
          8*G[le[4], le[12], le[1], l0[2], r] - 8*G[le[4], le[12], le[2], 
            l0[2], r] + 8*G[le[4], le[12], le[3], l0[2], r] - 
          8*G[le[4], le[12], le[4], l0[2], r]) - (992*G[l0[2], r]*Zeta[3])/
         3))/(16*Sqrt[-1 + x^2]) - 
     (x*(64*G[l0[2], r] + ((44*Pi^2)/3 - 64*G[l0[2], l0[2], t])*
         (-6*G[l0[1], l0[2], r] + 2*G[l0[2], l0[2], r] - 
          6*G[l0[3], l0[2], r] + 2*G[le[1], l0[2], r] + 
          2*G[le[2], l0[2], r] + 2*G[le[3], l0[2], r] + 
          2*G[le[4], l0[2], r]) + 4*(4*G[l0[2], t]*(-4*G[le[1], r] + 
            4*G[le[2], r] + 4*G[le[3], r] - 4*G[le[4], r]) - 
          8*G[l0[2], u]*(2*G[le[1], r] - 2*G[le[2], r] + 2*G[le[3], r] - 
            2*G[le[4], r]) - 8*(-6*G[l0[1], l0[2], r] + 
            2*G[l0[2], l0[2], r] - 6*G[l0[3], l0[2], r] + 
            2*G[le[1], l0[2], r] + 2*G[le[2], l0[2], r] + 
            2*G[le[3], l0[2], r] + 2*G[le[4], l0[2], r])) - 
        8*(-G[l0[1], l0[2], t] + G[l0[2], l0[2], t] - G[l0[3], l0[2], t])*
         (24*G[l0[1], le[1], r] - 24*G[l0[1], le[2], r] - 
          24*G[l0[1], le[3], r] + 24*G[l0[1], le[4], r] - 
          8*G[l0[2], le[1], r] + 8*G[l0[2], le[2], r] + 
          8*G[l0[2], le[3], r] - 8*G[l0[2], le[4], r] + 
          24*G[l0[3], le[1], r] - 24*G[l0[3], le[2], r] - 
          24*G[l0[3], le[3], r] + 24*G[l0[3], le[4], r] - 
          4*G[le[1], le[1], r] + 12*G[le[1], le[2], r] + 
          4*G[le[1], le[3], r] - 12*G[le[1], le[4], r] - 
          12*G[le[2], le[1], r] + 4*G[le[2], le[2], r] + 
          12*G[le[2], le[3], r] - 4*G[le[2], le[4], r] - 
          4*G[le[3], le[1], r] + 12*G[le[3], le[2], r] + 
          4*G[le[3], le[3], r] - 12*G[le[3], le[4], r] - 
          12*G[le[4], le[1], r] + 4*G[le[4], le[2], r] + 
          12*G[le[4], le[3], r] - 4*G[le[4], le[4], r]) + 
        (-12*G[l0[1], le[1], r] + 12*G[l0[1], le[2], r] - 
          12*G[l0[1], le[3], r] + 12*G[l0[1], le[4], r] + 
          4*G[l0[2], le[1], r] - 4*G[l0[2], le[2], r] + 
          4*G[l0[2], le[3], r] - 4*G[l0[2], le[4], r] - 
          12*G[l0[3], le[1], r] + 12*G[l0[3], le[2], r] - 
          12*G[l0[3], le[3], r] + 12*G[l0[3], le[4], r] + 
          4*G[le[1], l0[2], r] + 2*G[le[1], le[1], r] - 
          6*G[le[1], le[2], r] + 2*G[le[1], le[3], r] - 
          6*G[le[1], le[4], r] - 4*G[le[2], l0[2], r] + 
          6*G[le[2], le[1], r] - 2*G[le[2], le[2], r] + 
          6*G[le[2], le[3], r] - 2*G[le[2], le[4], r] + 
          4*G[le[3], l0[2], r] + 2*G[le[3], le[1], r] - 
          6*G[le[3], le[2], r] + 2*G[le[3], le[3], r] - 
          6*G[le[3], le[4], r] - 4*G[le[4], l0[2], r] + 
          6*G[le[4], le[1], r] - 2*G[le[4], le[2], r] + 
          6*G[le[4], le[3], r] - 2*G[le[4], le[4], r])*
         (4*G[l0[2], t]*(4*G[le[17], u] - 4*G[le[18], u]) - 
          8*(6*G[l0[1], l0[2], u] - 4*G[l0[2], l0[2], u] + 
            6*G[l0[3], l0[2], u] - 2*G[le[17], l0[2], u] - 
            2*G[le[18], l0[2], u])) + (-4*G[le[1], r] + 4*G[le[2], r] + 
          4*G[le[3], r] - 4*G[le[4], r])*((-22*Pi^2*G[l0[2], t])/3 - 
          8*(-2*G[l0[1], l0[1], l0[2], t] + 2*G[l0[1], l0[2], l0[2], t] - 
            2*G[l0[1], l0[3], l0[2], t] + 2*G[l0[2], l0[1], l0[2], t] - 
            6*G[l0[2], l0[2], l0[2], t] + 2*G[l0[2], l0[3], l0[2], t] - 
            2*G[l0[3], l0[1], l0[2], t] + 2*G[l0[3], l0[2], l0[2], t] - 
            2*G[l0[3], l0[3], l0[2], t])) - 
        2*(G[l0[2], r]*((44*Pi^2)/3 - 64*G[l0[2], l0[2], t]) - 
          8*(-4*G[le[1], r] + 4*G[le[2], r] + 4*G[le[3], r] - 4*G[le[4], r])*
           (-G[l0[1], l0[2], t] + G[l0[2], l0[2], t] - G[l0[3], l0[2], t]) + 
          4*G[l0[2], t]*(24*G[l0[1], le[1], r] - 24*G[l0[1], le[2], r] - 
            24*G[l0[1], le[3], r] + 24*G[l0[1], le[4], r] - 
            8*G[l0[2], le[1], r] + 8*G[l0[2], le[2], r] + 
            8*G[l0[2], le[3], r] - 8*G[l0[2], le[4], r] + 
            24*G[l0[3], le[1], r] - 24*G[l0[3], le[2], r] - 
            24*G[l0[3], le[3], r] + 24*G[l0[3], le[4], r] - 
            4*G[le[1], le[1], r] + 12*G[le[1], le[2], r] + 
            4*G[le[1], le[3], r] - 12*G[le[1], le[4], r] - 
            12*G[le[2], le[1], r] + 4*G[le[2], le[2], r] + 
            12*G[le[2], le[3], r] - 4*G[le[2], le[4], r] - 
            4*G[le[3], le[1], r] + 12*G[le[3], le[2], r] + 
            4*G[le[3], le[3], r] - 12*G[le[3], le[4], r] - 
            12*G[le[4], le[1], r] + 4*G[le[4], le[2], r] + 
            12*G[le[4], le[3], r] - 4*G[le[4], le[4], r]) - 
          8*G[l0[2], u]*(-12*G[l0[1], le[1], r] + 12*G[l0[1], le[2], r] - 
            12*G[l0[1], le[3], r] + 12*G[l0[1], le[4], r] + 
            4*G[l0[2], le[1], r] - 4*G[l0[2], le[2], r] + 
            4*G[l0[2], le[3], r] - 4*G[l0[2], le[4], r] - 
            12*G[l0[3], le[1], r] + 12*G[l0[3], le[2], r] - 
            12*G[l0[3], le[3], r] + 12*G[l0[3], le[4], r] + 
            4*G[le[1], l0[2], r] + 2*G[le[1], le[1], r] - 
            6*G[le[1], le[2], r] + 2*G[le[1], le[3], r] - 
            6*G[le[1], le[4], r] - 4*G[le[2], l0[2], r] + 
            6*G[le[2], le[1], r] - 2*G[le[2], le[2], r] + 
            6*G[le[2], le[3], r] - 2*G[le[2], le[4], r] + 
            4*G[le[3], l0[2], r] + 2*G[le[3], le[1], r] - 
            6*G[le[3], le[2], r] + 2*G[le[3], le[3], r] - 
            6*G[le[3], le[4], r] - 4*G[le[4], l0[2], r] + 
            6*G[le[4], le[1], r] - 2*G[le[4], le[2], r] + 
            6*G[le[4], le[3], r] - 2*G[le[4], le[4], r]) + 
          (2*G[le[1], r] - 2*G[le[2], r] + 2*G[le[3], r] - 2*G[le[4], r])*
           (4*G[l0[2], t]*(4*G[le[17], u] - 4*G[le[18], u]) - 
            8*(6*G[l0[1], l0[2], u] - 4*G[l0[2], l0[2], u] + 
              6*G[l0[3], l0[2], u] - 2*G[le[17], l0[2], u] - 
              2*G[le[18], l0[2], u])) - 8*(36*G[l0[1], l0[1], l0[2], r] - 
            12*G[l0[1], l0[2], l0[2], r] + 36*G[l0[1], l0[3], l0[2], r] - 
            12*G[l0[1], le[1], l0[2], r] - 12*G[l0[1], le[2], l0[2], r] - 
            12*G[l0[1], le[3], l0[2], r] - 12*G[l0[1], le[4], l0[2], r] - 
            12*G[l0[2], l0[1], l0[2], r] + 4*G[l0[2], l0[2], l0[2], r] - 
            12*G[l0[2], l0[3], l0[2], r] + 4*G[l0[2], le[1], l0[2], r] + 
            4*G[l0[2], le[2], l0[2], r] + 4*G[l0[2], le[3], l0[2], r] + 
            4*G[l0[2], le[4], l0[2], r] + 36*G[l0[3], l0[1], l0[2], r] - 
            12*G[l0[3], l0[2], l0[2], r] + 36*G[l0[3], l0[3], l0[2], r] - 
            12*G[l0[3], le[1], l0[2], r] - 12*G[l0[3], le[2], l0[2], r] - 
            12*G[l0[3], le[3], l0[2], r] - 12*G[l0[3], le[4], l0[2], r] - 
            12*G[le[1], l0[1], l0[2], r] + 4*G[le[1], l0[2], l0[2], r] - 
            12*G[le[1], l0[3], l0[2], r] + 2*G[le[1], le[1], l0[2], r] + 
            6*G[le[1], le[2], l0[2], r] + 2*G[le[1], le[3], l0[2], r] + 
            6*G[le[1], le[4], l0[2], r] - 12*G[le[2], l0[1], l0[2], r] + 
            4*G[le[2], l0[2], l0[2], r] - 12*G[le[2], l0[3], l0[2], r] + 
            6*G[le[2], le[1], l0[2], r] + 2*G[le[2], le[2], l0[2], r] + 
            6*G[le[2], le[3], l0[2], r] + 2*G[le[2], le[4], l0[2], r] - 
            12*G[le[3], l0[1], l0[2], r] + 4*G[le[3], l0[2], l0[2], r] - 
            12*G[le[3], l0[3], l0[2], r] + 2*G[le[3], le[1], l0[2], r] + 
            6*G[le[3], le[2], l0[2], r] + 2*G[le[3], le[3], l0[2], r] + 
            6*G[le[3], le[4], l0[2], r] - 12*G[le[4], l0[1], l0[2], r] + 
            4*G[le[4], l0[2], l0[2], r] - 12*G[le[4], l0[3], l0[2], r] + 
            6*G[le[4], le[1], l0[2], r] + 2*G[le[4], le[2], l0[2], r] + 
            6*G[le[4], le[3], l0[2], r] + 2*G[le[4], le[4], l0[2], r])) + 
        4*G[l0[2], t]*(-144*G[l0[1], l0[1], le[1], r] + 
          144*G[l0[1], l0[1], le[2], r] + 144*G[l0[1], l0[1], le[3], r] - 
          144*G[l0[1], l0[1], le[4], r] + 48*G[l0[1], l0[2], le[1], r] - 
          48*G[l0[1], l0[2], le[2], r] - 48*G[l0[1], l0[2], le[3], r] + 
          48*G[l0[1], l0[2], le[4], r] - 144*G[l0[1], l0[3], le[1], r] + 
          144*G[l0[1], l0[3], le[2], r] + 144*G[l0[1], l0[3], le[3], r] - 
          144*G[l0[1], l0[3], le[4], r] + 24*G[l0[1], le[1], le[1], r] - 
          72*G[l0[1], le[1], le[2], r] - 24*G[l0[1], le[1], le[3], r] + 
          72*G[l0[1], le[1], le[4], r] + 72*G[l0[1], le[2], le[1], r] - 
          24*G[l0[1], le[2], le[2], r] - 72*G[l0[1], le[2], le[3], r] + 
          24*G[l0[1], le[2], le[4], r] + 24*G[l0[1], le[3], le[1], r] - 
          72*G[l0[1], le[3], le[2], r] - 24*G[l0[1], le[3], le[3], r] + 
          72*G[l0[1], le[3], le[4], r] + 72*G[l0[1], le[4], le[1], r] - 
          24*G[l0[1], le[4], le[2], r] - 72*G[l0[1], le[4], le[3], r] + 
          24*G[l0[1], le[4], le[4], r] + 48*G[l0[2], l0[1], le[1], r] - 
          48*G[l0[2], l0[1], le[2], r] - 48*G[l0[2], l0[1], le[3], r] + 
          48*G[l0[2], l0[1], le[4], r] - 16*G[l0[2], l0[2], le[1], r] + 
          16*G[l0[2], l0[2], le[2], r] + 16*G[l0[2], l0[2], le[3], r] - 
          16*G[l0[2], l0[2], le[4], r] + 48*G[l0[2], l0[3], le[1], r] - 
          48*G[l0[2], l0[3], le[2], r] - 48*G[l0[2], l0[3], le[3], r] + 
          48*G[l0[2], l0[3], le[4], r] - 8*G[l0[2], le[1], le[1], r] + 
          24*G[l0[2], le[1], le[2], r] + 8*G[l0[2], le[1], le[3], r] - 
          24*G[l0[2], le[1], le[4], r] - 24*G[l0[2], le[2], le[1], r] + 
          8*G[l0[2], le[2], le[2], r] + 24*G[l0[2], le[2], le[3], r] - 
          8*G[l0[2], le[2], le[4], r] - 8*G[l0[2], le[3], le[1], r] + 
          24*G[l0[2], le[3], le[2], r] + 8*G[l0[2], le[3], le[3], r] - 
          24*G[l0[2], le[3], le[4], r] - 24*G[l0[2], le[4], le[1], r] + 
          8*G[l0[2], le[4], le[2], r] + 24*G[l0[2], le[4], le[3], r] - 
          8*G[l0[2], le[4], le[4], r] - 144*G[l0[3], l0[1], le[1], r] + 
          144*G[l0[3], l0[1], le[2], r] + 144*G[l0[3], l0[1], le[3], r] - 
          144*G[l0[3], l0[1], le[4], r] + 48*G[l0[3], l0[2], le[1], r] - 
          48*G[l0[3], l0[2], le[2], r] - 48*G[l0[3], l0[2], le[3], r] + 
          48*G[l0[3], l0[2], le[4], r] - 144*G[l0[3], l0[3], le[1], r] + 
          144*G[l0[3], l0[3], le[2], r] + 144*G[l0[3], l0[3], le[3], r] - 
          144*G[l0[3], l0[3], le[4], r] + 24*G[l0[3], le[1], le[1], r] - 
          72*G[l0[3], le[1], le[2], r] - 24*G[l0[3], le[1], le[3], r] + 
          72*G[l0[3], le[1], le[4], r] + 72*G[l0[3], le[2], le[1], r] - 
          24*G[l0[3], le[2], le[2], r] - 72*G[l0[3], le[2], le[3], r] + 
          24*G[l0[3], le[2], le[4], r] + 24*G[l0[3], le[3], le[1], r] - 
          72*G[l0[3], le[3], le[2], r] - 24*G[l0[3], le[3], le[3], r] + 
          72*G[l0[3], le[3], le[4], r] + 72*G[l0[3], le[4], le[1], r] - 
          24*G[l0[3], le[4], le[2], r] - 72*G[l0[3], le[4], le[3], r] + 
          24*G[l0[3], le[4], le[4], r] + 48*G[le[1], l0[1], le[1], r] - 
          48*G[le[1], l0[1], le[2], r] - 48*G[le[1], l0[1], le[3], r] + 
          48*G[le[1], l0[1], le[4], r] - 8*G[le[1], l0[2], le[1], r] + 
          24*G[le[1], l0[2], le[2], r] + 8*G[le[1], l0[2], le[3], r] - 
          24*G[le[1], l0[2], le[4], r] + 48*G[le[1], l0[3], le[1], r] - 
          48*G[le[1], l0[3], le[2], r] - 48*G[le[1], l0[3], le[3], r] + 
          48*G[le[1], l0[3], le[4], r] - 4*G[le[1], le[1], le[1], r] + 
          12*G[le[1], le[1], le[2], r] + 4*G[le[1], le[1], le[3], r] - 
          12*G[le[1], le[1], le[4], r] - 36*G[le[1], le[2], le[1], r] + 
          12*G[le[1], le[2], le[2], r] + 36*G[le[1], le[2], le[3], r] - 
          12*G[le[1], le[2], le[4], r] - 4*G[le[1], le[3], le[1], r] + 
          12*G[le[1], le[3], le[2], r] + 4*G[le[1], le[3], le[3], r] - 
          12*G[le[1], le[3], le[4], r] - 36*G[le[1], le[4], le[1], r] + 
          12*G[le[1], le[4], le[2], r] + 36*G[le[1], le[4], le[3], r] - 
          12*G[le[1], le[4], le[4], r] + 48*G[le[2], l0[1], le[1], r] - 
          48*G[le[2], l0[1], le[2], r] - 48*G[le[2], l0[1], le[3], r] + 
          48*G[le[2], l0[1], le[4], r] - 24*G[le[2], l0[2], le[1], r] + 
          8*G[le[2], l0[2], le[2], r] + 24*G[le[2], l0[2], le[3], r] - 
          8*G[le[2], l0[2], le[4], r] + 48*G[le[2], l0[3], le[1], r] - 
          48*G[le[2], l0[3], le[2], r] - 48*G[le[2], l0[3], le[3], r] + 
          48*G[le[2], l0[3], le[4], r] - 12*G[le[2], le[1], le[1], r] + 
          36*G[le[2], le[1], le[2], r] + 12*G[le[2], le[1], le[3], r] - 
          36*G[le[2], le[1], le[4], r] - 12*G[le[2], le[2], le[1], r] + 
          4*G[le[2], le[2], le[2], r] + 12*G[le[2], le[2], le[3], r] - 
          4*G[le[2], le[2], le[4], r] - 12*G[le[2], le[3], le[1], r] + 
          36*G[le[2], le[3], le[2], r] + 12*G[le[2], le[3], le[3], r] - 
          36*G[le[2], le[3], le[4], r] - 12*G[le[2], le[4], le[1], r] + 
          4*G[le[2], le[4], le[2], r] + 12*G[le[2], le[4], le[3], r] - 
          4*G[le[2], le[4], le[4], r] + 48*G[le[3], l0[1], le[1], r] - 
          48*G[le[3], l0[1], le[2], r] - 48*G[le[3], l0[1], le[3], r] + 
          48*G[le[3], l0[1], le[4], r] - 8*G[le[3], l0[2], le[1], r] + 
          24*G[le[3], l0[2], le[2], r] + 8*G[le[3], l0[2], le[3], r] - 
          24*G[le[3], l0[2], le[4], r] + 48*G[le[3], l0[3], le[1], r] - 
          48*G[le[3], l0[3], le[2], r] - 48*G[le[3], l0[3], le[3], r] + 
          48*G[le[3], l0[3], le[4], r] - 4*G[le[3], le[1], le[1], r] + 
          12*G[le[3], le[1], le[2], r] + 4*G[le[3], le[1], le[3], r] - 
          12*G[le[3], le[1], le[4], r] - 36*G[le[3], le[2], le[1], r] + 
          12*G[le[3], le[2], le[2], r] + 36*G[le[3], le[2], le[3], r] - 
          12*G[le[3], le[2], le[4], r] - 4*G[le[3], le[3], le[1], r] + 
          12*G[le[3], le[3], le[2], r] + 4*G[le[3], le[3], le[3], r] - 
          12*G[le[3], le[3], le[4], r] - 36*G[le[3], le[4], le[1], r] + 
          12*G[le[3], le[4], le[2], r] + 36*G[le[3], le[4], le[3], r] - 
          12*G[le[3], le[4], le[4], r] + 48*G[le[4], l0[1], le[1], r] - 
          48*G[le[4], l0[1], le[2], r] - 48*G[le[4], l0[1], le[3], r] + 
          48*G[le[4], l0[1], le[4], r] - 24*G[le[4], l0[2], le[1], r] + 
          8*G[le[4], l0[2], le[2], r] + 24*G[le[4], l0[2], le[3], r] - 
          8*G[le[4], l0[2], le[4], r] + 48*G[le[4], l0[3], le[1], r] - 
          48*G[le[4], l0[3], le[2], r] - 48*G[le[4], l0[3], le[3], r] + 
          48*G[le[4], l0[3], le[4], r] - 12*G[le[4], le[1], le[1], r] + 
          36*G[le[4], le[1], le[2], r] + 12*G[le[4], le[1], le[3], r] - 
          36*G[le[4], le[1], le[4], r] - 12*G[le[4], le[2], le[1], r] + 
          4*G[le[4], le[2], le[2], r] + 12*G[le[4], le[2], le[3], r] - 
          4*G[le[4], le[2], le[4], r] - 12*G[le[4], le[3], le[1], r] + 
          36*G[le[4], le[3], le[2], r] + 12*G[le[4], le[3], le[3], r] - 
          36*G[le[4], le[3], le[4], r] - 12*G[le[4], le[4], le[1], r] + 
          4*G[le[4], le[4], le[2], r] + 12*G[le[4], le[4], le[3], r] - 
          4*G[le[4], le[4], le[4], r]) - 8*G[l0[2], u]*
         (72*G[l0[1], l0[1], le[1], r] - 72*G[l0[1], l0[1], le[2], r] + 
          72*G[l0[1], l0[1], le[3], r] - 72*G[l0[1], l0[1], le[4], r] - 
          24*G[l0[1], l0[2], le[1], r] + 24*G[l0[1], l0[2], le[2], r] - 
          24*G[l0[1], l0[2], le[3], r] + 24*G[l0[1], l0[2], le[4], r] + 
          72*G[l0[1], l0[3], le[1], r] - 72*G[l0[1], l0[3], le[2], r] + 
          72*G[l0[1], l0[3], le[3], r] - 72*G[l0[1], l0[3], le[4], r] - 
          24*G[l0[1], le[1], l0[2], r] - 12*G[l0[1], le[1], le[1], r] + 
          36*G[l0[1], le[1], le[2], r] - 12*G[l0[1], le[1], le[3], r] + 
          36*G[l0[1], le[1], le[4], r] + 24*G[l0[1], le[2], l0[2], r] - 
          36*G[l0[1], le[2], le[1], r] + 12*G[l0[1], le[2], le[2], r] - 
          36*G[l0[1], le[2], le[3], r] + 12*G[l0[1], le[2], le[4], r] - 
          24*G[l0[1], le[3], l0[2], r] - 12*G[l0[1], le[3], le[1], r] + 
          36*G[l0[1], le[3], le[2], r] - 12*G[l0[1], le[3], le[3], r] + 
          36*G[l0[1], le[3], le[4], r] + 24*G[l0[1], le[4], l0[2], r] - 
          36*G[l0[1], le[4], le[1], r] + 12*G[l0[1], le[4], le[2], r] - 
          36*G[l0[1], le[4], le[3], r] + 12*G[l0[1], le[4], le[4], r] - 
          24*G[l0[2], l0[1], le[1], r] + 24*G[l0[2], l0[1], le[2], r] - 
          24*G[l0[2], l0[1], le[3], r] + 24*G[l0[2], l0[1], le[4], r] + 
          8*G[l0[2], l0[2], le[1], r] - 8*G[l0[2], l0[2], le[2], r] + 
          8*G[l0[2], l0[2], le[3], r] - 8*G[l0[2], l0[2], le[4], r] - 
          24*G[l0[2], l0[3], le[1], r] + 24*G[l0[2], l0[3], le[2], r] - 
          24*G[l0[2], l0[3], le[3], r] + 24*G[l0[2], l0[3], le[4], r] + 
          8*G[l0[2], le[1], l0[2], r] + 4*G[l0[2], le[1], le[1], r] - 
          12*G[l0[2], le[1], le[2], r] + 4*G[l0[2], le[1], le[3], r] - 
          12*G[l0[2], le[1], le[4], r] - 8*G[l0[2], le[2], l0[2], r] + 
          12*G[l0[2], le[2], le[1], r] - 4*G[l0[2], le[2], le[2], r] + 
          12*G[l0[2], le[2], le[3], r] - 4*G[l0[2], le[2], le[4], r] + 
          8*G[l0[2], le[3], l0[2], r] + 4*G[l0[2], le[3], le[1], r] - 
          12*G[l0[2], le[3], le[2], r] + 4*G[l0[2], le[3], le[3], r] - 
          12*G[l0[2], le[3], le[4], r] - 8*G[l0[2], le[4], l0[2], r] + 
          12*G[l0[2], le[4], le[1], r] - 4*G[l0[2], le[4], le[2], r] + 
          12*G[l0[2], le[4], le[3], r] - 4*G[l0[2], le[4], le[4], r] + 
          72*G[l0[3], l0[1], le[1], r] - 72*G[l0[3], l0[1], le[2], r] + 
          72*G[l0[3], l0[1], le[3], r] - 72*G[l0[3], l0[1], le[4], r] - 
          24*G[l0[3], l0[2], le[1], r] + 24*G[l0[3], l0[2], le[2], r] - 
          24*G[l0[3], l0[2], le[3], r] + 24*G[l0[3], l0[2], le[4], r] + 
          72*G[l0[3], l0[3], le[1], r] - 72*G[l0[3], l0[3], le[2], r] + 
          72*G[l0[3], l0[3], le[3], r] - 72*G[l0[3], l0[3], le[4], r] - 
          24*G[l0[3], le[1], l0[2], r] - 12*G[l0[3], le[1], le[1], r] + 
          36*G[l0[3], le[1], le[2], r] - 12*G[l0[3], le[1], le[3], r] + 
          36*G[l0[3], le[1], le[4], r] + 24*G[l0[3], le[2], l0[2], r] - 
          36*G[l0[3], le[2], le[1], r] + 12*G[l0[3], le[2], le[2], r] - 
          36*G[l0[3], le[2], le[3], r] + 12*G[l0[3], le[2], le[4], r] - 
          24*G[l0[3], le[3], l0[2], r] - 12*G[l0[3], le[3], le[1], r] + 
          36*G[l0[3], le[3], le[2], r] - 12*G[l0[3], le[3], le[3], r] + 
          36*G[l0[3], le[3], le[4], r] + 24*G[l0[3], le[4], l0[2], r] - 
          36*G[l0[3], le[4], le[1], r] + 12*G[l0[3], le[4], le[2], r] - 
          36*G[l0[3], le[4], le[3], r] + 12*G[l0[3], le[4], le[4], r] - 
          24*G[le[1], l0[1], le[1], r] + 24*G[le[1], l0[1], le[2], r] - 
          24*G[le[1], l0[1], le[3], r] + 24*G[le[1], l0[1], le[4], r] + 
          8*G[le[1], l0[2], l0[2], r] + 4*G[le[1], l0[2], le[1], r] - 
          12*G[le[1], l0[2], le[2], r] + 4*G[le[1], l0[2], le[3], r] - 
          12*G[le[1], l0[2], le[4], r] - 24*G[le[1], l0[3], le[1], r] + 
          24*G[le[1], l0[3], le[2], r] - 24*G[le[1], l0[3], le[3], r] + 
          24*G[le[1], l0[3], le[4], r] + 4*G[le[1], le[1], l0[2], r] + 
          2*G[le[1], le[1], le[1], r] - 6*G[le[1], le[1], le[2], r] + 
          2*G[le[1], le[1], le[3], r] - 6*G[le[1], le[1], le[4], r] - 
          12*G[le[1], le[2], l0[2], r] + 18*G[le[1], le[2], le[1], r] - 
          6*G[le[1], le[2], le[2], r] + 18*G[le[1], le[2], le[3], r] - 
          6*G[le[1], le[2], le[4], r] + 4*G[le[1], le[3], l0[2], r] + 
          2*G[le[1], le[3], le[1], r] - 6*G[le[1], le[3], le[2], r] + 
          2*G[le[1], le[3], le[3], r] - 6*G[le[1], le[3], le[4], r] - 
          12*G[le[1], le[4], l0[2], r] + 18*G[le[1], le[4], le[1], r] - 
          6*G[le[1], le[4], le[2], r] + 18*G[le[1], le[4], le[3], r] - 
          6*G[le[1], le[4], le[4], r] - 24*G[le[2], l0[1], le[1], r] + 
          24*G[le[2], l0[1], le[2], r] - 24*G[le[2], l0[1], le[3], r] + 
          24*G[le[2], l0[1], le[4], r] - 8*G[le[2], l0[2], l0[2], r] + 
          12*G[le[2], l0[2], le[1], r] - 4*G[le[2], l0[2], le[2], r] + 
          12*G[le[2], l0[2], le[3], r] - 4*G[le[2], l0[2], le[4], r] - 
          24*G[le[2], l0[3], le[1], r] + 24*G[le[2], l0[3], le[2], r] - 
          24*G[le[2], l0[3], le[3], r] + 24*G[le[2], l0[3], le[4], r] + 
          12*G[le[2], le[1], l0[2], r] + 6*G[le[2], le[1], le[1], r] - 
          18*G[le[2], le[1], le[2], r] + 6*G[le[2], le[1], le[3], r] - 
          18*G[le[2], le[1], le[4], r] - 4*G[le[2], le[2], l0[2], r] + 
          6*G[le[2], le[2], le[1], r] - 2*G[le[2], le[2], le[2], r] + 
          6*G[le[2], le[2], le[3], r] - 2*G[le[2], le[2], le[4], r] + 
          12*G[le[2], le[3], l0[2], r] + 6*G[le[2], le[3], le[1], r] - 
          18*G[le[2], le[3], le[2], r] + 6*G[le[2], le[3], le[3], r] - 
          18*G[le[2], le[3], le[4], r] - 4*G[le[2], le[4], l0[2], r] + 
          6*G[le[2], le[4], le[1], r] - 2*G[le[2], le[4], le[2], r] + 
          6*G[le[2], le[4], le[3], r] - 2*G[le[2], le[4], le[4], r] - 
          24*G[le[3], l0[1], le[1], r] + 24*G[le[3], l0[1], le[2], r] - 
          24*G[le[3], l0[1], le[3], r] + 24*G[le[3], l0[1], le[4], r] + 
          8*G[le[3], l0[2], l0[2], r] + 4*G[le[3], l0[2], le[1], r] - 
          12*G[le[3], l0[2], le[2], r] + 4*G[le[3], l0[2], le[3], r] - 
          12*G[le[3], l0[2], le[4], r] - 24*G[le[3], l0[3], le[1], r] + 
          24*G[le[3], l0[3], le[2], r] - 24*G[le[3], l0[3], le[3], r] + 
          24*G[le[3], l0[3], le[4], r] + 4*G[le[3], le[1], l0[2], r] + 
          2*G[le[3], le[1], le[1], r] - 6*G[le[3], le[1], le[2], r] + 
          2*G[le[3], le[1], le[3], r] - 6*G[le[3], le[1], le[4], r] - 
          12*G[le[3], le[2], l0[2], r] + 18*G[le[3], le[2], le[1], r] - 
          6*G[le[3], le[2], le[2], r] + 18*G[le[3], le[2], le[3], r] - 
          6*G[le[3], le[2], le[4], r] + 4*G[le[3], le[3], l0[2], r] + 
          2*G[le[3], le[3], le[1], r] - 6*G[le[3], le[3], le[2], r] + 
          2*G[le[3], le[3], le[3], r] - 6*G[le[3], le[3], le[4], r] - 
          12*G[le[3], le[4], l0[2], r] + 18*G[le[3], le[4], le[1], r] - 
          6*G[le[3], le[4], le[2], r] + 18*G[le[3], le[4], le[3], r] - 
          6*G[le[3], le[4], le[4], r] - 24*G[le[4], l0[1], le[1], r] + 
          24*G[le[4], l0[1], le[2], r] - 24*G[le[4], l0[1], le[3], r] + 
          24*G[le[4], l0[1], le[4], r] - 8*G[le[4], l0[2], l0[2], r] + 
          12*G[le[4], l0[2], le[1], r] - 4*G[le[4], l0[2], le[2], r] + 
          12*G[le[4], l0[2], le[3], r] - 4*G[le[4], l0[2], le[4], r] - 
          24*G[le[4], l0[3], le[1], r] + 24*G[le[4], l0[3], le[2], r] - 
          24*G[le[4], l0[3], le[3], r] + 24*G[le[4], l0[3], le[4], r] + 
          12*G[le[4], le[1], l0[2], r] + 6*G[le[4], le[1], le[1], r] - 
          18*G[le[4], le[1], le[2], r] + 6*G[le[4], le[1], le[3], r] - 
          18*G[le[4], le[1], le[4], r] - 4*G[le[4], le[2], l0[2], r] + 
          6*G[le[4], le[2], le[1], r] - 2*G[le[4], le[2], le[2], r] + 
          6*G[le[4], le[2], le[3], r] - 2*G[le[4], le[2], le[4], r] + 
          12*G[le[4], le[3], l0[2], r] + 6*G[le[4], le[3], le[1], r] - 
          18*G[le[4], le[3], le[2], r] + 6*G[le[4], le[3], le[3], r] - 
          18*G[le[4], le[3], le[4], r] - 4*G[le[4], le[4], l0[2], r] + 
          6*G[le[4], le[4], le[1], r] - 2*G[le[4], le[4], le[2], r] + 
          6*G[le[4], le[4], le[3], r] - 2*G[le[4], le[4], le[4], r]) + 
        (2*G[le[1], r] - 2*G[le[2], r] + 2*G[le[3], r] - 2*G[le[4], r])*
         (G[l0[2], u]*((44*Pi^2)/3 - 64*G[l0[2], l0[2], t]) - 
          8*(4*G[le[17], u] - 4*G[le[18], u])*(-G[l0[1], l0[2], t] + 
            G[l0[2], l0[2], t] - G[l0[3], l0[2], t]) + 4*G[l0[2], t]*
           (24*G[l0[1], le[17], u] - 24*G[l0[1], le[18], u] - 
            16*G[l0[2], le[17], u] + 16*G[l0[2], le[18], u] + 
            24*G[l0[3], le[17], u] - 24*G[l0[3], le[18], u] - 
            8*G[le[17], le[17], u] + 8*G[le[17], le[18], u] - 
            8*G[le[18], le[17], u] + 8*G[le[18], le[18], u]) - 
          8*(36*G[l0[1], l0[1], l0[2], u] - 24*G[l0[1], l0[2], l0[2], u] + 
            36*G[l0[1], l0[3], l0[2], u] - 12*G[l0[1], le[17], l0[2], u] - 
            12*G[l0[1], le[18], l0[2], u] - 24*G[l0[2], l0[1], l0[2], u] + 
            16*G[l0[2], l0[2], l0[2], u] - 24*G[l0[2], l0[3], l0[2], u] + 
            8*G[l0[2], le[17], l0[2], u] + 8*G[l0[2], le[18], l0[2], u] + 
            36*G[l0[3], l0[1], l0[2], u] - 24*G[l0[3], l0[2], l0[2], u] + 
            36*G[l0[3], l0[3], l0[2], u] - 12*G[l0[3], le[17], l0[2], u] - 
            12*G[l0[3], le[18], l0[2], u] - 12*G[le[17], l0[1], l0[2], u] + 
            8*G[le[17], l0[2], l0[2], u] - 12*G[le[17], l0[3], l0[2], u] + 
            4*G[le[17], le[17], l0[2], u] + 4*G[le[17], le[18], l0[2], u] - 
            12*G[le[18], l0[1], l0[2], u] + 8*G[le[18], l0[2], l0[2], u] - 
            12*G[le[18], l0[3], l0[2], u] + 4*G[le[18], le[17], l0[2], u] + 
            4*G[le[18], le[18], l0[2], u])) - 
        8*(-216*G[l0[1], l0[1], l0[1], l0[2], r] + 
          72*G[l0[1], l0[1], l0[2], l0[2], r] - 216*G[l0[1], l0[1], l0[3], 
            l0[2], r] + 72*G[l0[1], l0[1], le[1], l0[2], r] + 
          72*G[l0[1], l0[1], le[2], l0[2], r] + 72*G[l0[1], l0[1], le[3], 
            l0[2], r] + 72*G[l0[1], l0[1], le[4], l0[2], r] + 
          72*G[l0[1], l0[2], l0[1], l0[2], r] - 24*G[l0[1], l0[2], l0[2], 
            l0[2], r] + 72*G[l0[1], l0[2], l0[3], l0[2], r] - 
          24*G[l0[1], l0[2], le[1], l0[2], r] - 24*G[l0[1], l0[2], le[2], 
            l0[2], r] - 24*G[l0[1], l0[2], le[3], l0[2], r] - 
          24*G[l0[1], l0[2], le[4], l0[2], r] - 216*G[l0[1], l0[3], l0[1], 
            l0[2], r] + 72*G[l0[1], l0[3], l0[2], l0[2], r] - 
          216*G[l0[1], l0[3], l0[3], l0[2], r] + 72*G[l0[1], l0[3], le[1], 
            l0[2], r] + 72*G[l0[1], l0[3], le[2], l0[2], r] + 
          72*G[l0[1], l0[3], le[3], l0[2], r] + 72*G[l0[1], l0[3], le[4], 
            l0[2], r] + 72*G[l0[1], le[1], l0[1], l0[2], r] - 
          24*G[l0[1], le[1], l0[2], l0[2], r] + 72*G[l0[1], le[1], l0[3], 
            l0[2], r] - 12*G[l0[1], le[1], le[1], l0[2], r] - 
          36*G[l0[1], le[1], le[2], l0[2], r] - 12*G[l0[1], le[1], le[3], 
            l0[2], r] - 36*G[l0[1], le[1], le[4], l0[2], r] + 
          72*G[l0[1], le[2], l0[1], l0[2], r] - 24*G[l0[1], le[2], l0[2], 
            l0[2], r] + 72*G[l0[1], le[2], l0[3], l0[2], r] - 
          36*G[l0[1], le[2], le[1], l0[2], r] - 12*G[l0[1], le[2], le[2], 
            l0[2], r] - 36*G[l0[1], le[2], le[3], l0[2], r] - 
          12*G[l0[1], le[2], le[4], l0[2], r] + 72*G[l0[1], le[3], l0[1], 
            l0[2], r] - 24*G[l0[1], le[3], l0[2], l0[2], r] + 
          72*G[l0[1], le[3], l0[3], l0[2], r] - 12*G[l0[1], le[3], le[1], 
            l0[2], r] - 36*G[l0[1], le[3], le[2], l0[2], r] - 
          12*G[l0[1], le[3], le[3], l0[2], r] - 36*G[l0[1], le[3], le[4], 
            l0[2], r] + 72*G[l0[1], le[4], l0[1], l0[2], r] - 
          24*G[l0[1], le[4], l0[2], l0[2], r] + 72*G[l0[1], le[4], l0[3], 
            l0[2], r] - 36*G[l0[1], le[4], le[1], l0[2], r] - 
          12*G[l0[1], le[4], le[2], l0[2], r] - 36*G[l0[1], le[4], le[3], 
            l0[2], r] - 12*G[l0[1], le[4], le[4], l0[2], r] + 
          72*G[l0[2], l0[1], l0[1], l0[2], r] - 24*G[l0[2], l0[1], l0[2], 
            l0[2], r] + 72*G[l0[2], l0[1], l0[3], l0[2], r] - 
          24*G[l0[2], l0[1], le[1], l0[2], r] - 24*G[l0[2], l0[1], le[2], 
            l0[2], r] - 24*G[l0[2], l0[1], le[3], l0[2], r] - 
          24*G[l0[2], l0[1], le[4], l0[2], r] - 24*G[l0[2], l0[2], l0[1], 
            l0[2], r] + 8*G[l0[2], l0[2], l0[2], l0[2], r] - 
          24*G[l0[2], l0[2], l0[3], l0[2], r] + 8*G[l0[2], l0[2], le[1], 
            l0[2], r] + 8*G[l0[2], l0[2], le[2], l0[2], r] + 
          8*G[l0[2], l0[2], le[3], l0[2], r] + 8*G[l0[2], l0[2], le[4], 
            l0[2], r] + 72*G[l0[2], l0[3], l0[1], l0[2], r] - 
          24*G[l0[2], l0[3], l0[2], l0[2], r] + 72*G[l0[2], l0[3], l0[3], 
            l0[2], r] - 24*G[l0[2], l0[3], le[1], l0[2], r] - 
          24*G[l0[2], l0[3], le[2], l0[2], r] - 24*G[l0[2], l0[3], le[3], 
            l0[2], r] - 24*G[l0[2], l0[3], le[4], l0[2], r] - 
          24*G[l0[2], le[1], l0[1], l0[2], r] + 8*G[l0[2], le[1], l0[2], 
            l0[2], r] - 24*G[l0[2], le[1], l0[3], l0[2], r] + 
          4*G[l0[2], le[1], le[1], l0[2], r] + 12*G[l0[2], le[1], le[2], 
            l0[2], r] + 4*G[l0[2], le[1], le[3], l0[2], r] + 
          12*G[l0[2], le[1], le[4], l0[2], r] - 24*G[l0[2], le[2], l0[1], 
            l0[2], r] + 8*G[l0[2], le[2], l0[2], l0[2], r] - 
          24*G[l0[2], le[2], l0[3], l0[2], r] + 12*G[l0[2], le[2], le[1], 
            l0[2], r] + 4*G[l0[2], le[2], le[2], l0[2], r] + 
          12*G[l0[2], le[2], le[3], l0[2], r] + 4*G[l0[2], le[2], le[4], 
            l0[2], r] - 24*G[l0[2], le[3], l0[1], l0[2], r] + 
          8*G[l0[2], le[3], l0[2], l0[2], r] - 24*G[l0[2], le[3], l0[3], 
            l0[2], r] + 4*G[l0[2], le[3], le[1], l0[2], r] + 
          12*G[l0[2], le[3], le[2], l0[2], r] + 4*G[l0[2], le[3], le[3], 
            l0[2], r] + 12*G[l0[2], le[3], le[4], l0[2], r] - 
          24*G[l0[2], le[4], l0[1], l0[2], r] + 8*G[l0[2], le[4], l0[2], 
            l0[2], r] - 24*G[l0[2], le[4], l0[3], l0[2], r] + 
          12*G[l0[2], le[4], le[1], l0[2], r] + 4*G[l0[2], le[4], le[2], 
            l0[2], r] + 12*G[l0[2], le[4], le[3], l0[2], r] + 
          4*G[l0[2], le[4], le[4], l0[2], r] - 216*G[l0[3], l0[1], l0[1], 
            l0[2], r] + 72*G[l0[3], l0[1], l0[2], l0[2], r] - 
          216*G[l0[3], l0[1], l0[3], l0[2], r] + 72*G[l0[3], l0[1], le[1], 
            l0[2], r] + 72*G[l0[3], l0[1], le[2], l0[2], r] + 
          72*G[l0[3], l0[1], le[3], l0[2], r] + 72*G[l0[3], l0[1], le[4], 
            l0[2], r] + 72*G[l0[3], l0[2], l0[1], l0[2], r] - 
          24*G[l0[3], l0[2], l0[2], l0[2], r] + 72*G[l0[3], l0[2], l0[3], 
            l0[2], r] - 24*G[l0[3], l0[2], le[1], l0[2], r] - 
          24*G[l0[3], l0[2], le[2], l0[2], r] - 24*G[l0[3], l0[2], le[3], 
            l0[2], r] - 24*G[l0[3], l0[2], le[4], l0[2], r] - 
          216*G[l0[3], l0[3], l0[1], l0[2], r] + 72*G[l0[3], l0[3], l0[2], 
            l0[2], r] - 216*G[l0[3], l0[3], l0[3], l0[2], r] + 
          72*G[l0[3], l0[3], le[1], l0[2], r] + 72*G[l0[3], l0[3], le[2], 
            l0[2], r] + 72*G[l0[3], l0[3], le[3], l0[2], r] + 
          72*G[l0[3], l0[3], le[4], l0[2], r] + 72*G[l0[3], le[1], l0[1], 
            l0[2], r] - 24*G[l0[3], le[1], l0[2], l0[2], r] + 
          72*G[l0[3], le[1], l0[3], l0[2], r] - 12*G[l0[3], le[1], le[1], 
            l0[2], r] - 36*G[l0[3], le[1], le[2], l0[2], r] - 
          12*G[l0[3], le[1], le[3], l0[2], r] - 36*G[l0[3], le[1], le[4], 
            l0[2], r] + 72*G[l0[3], le[2], l0[1], l0[2], r] - 
          24*G[l0[3], le[2], l0[2], l0[2], r] + 72*G[l0[3], le[2], l0[3], 
            l0[2], r] - 36*G[l0[3], le[2], le[1], l0[2], r] - 
          12*G[l0[3], le[2], le[2], l0[2], r] - 36*G[l0[3], le[2], le[3], 
            l0[2], r] - 12*G[l0[3], le[2], le[4], l0[2], r] + 
          72*G[l0[3], le[3], l0[1], l0[2], r] - 24*G[l0[3], le[3], l0[2], 
            l0[2], r] + 72*G[l0[3], le[3], l0[3], l0[2], r] - 
          12*G[l0[3], le[3], le[1], l0[2], r] - 36*G[l0[3], le[3], le[2], 
            l0[2], r] - 12*G[l0[3], le[3], le[3], l0[2], r] - 
          36*G[l0[3], le[3], le[4], l0[2], r] + 72*G[l0[3], le[4], l0[1], 
            l0[2], r] - 24*G[l0[3], le[4], l0[2], l0[2], r] + 
          72*G[l0[3], le[4], l0[3], l0[2], r] - 36*G[l0[3], le[4], le[1], 
            l0[2], r] - 12*G[l0[3], le[4], le[2], l0[2], r] - 
          36*G[l0[3], le[4], le[3], l0[2], r] - 12*G[l0[3], le[4], le[4], 
            l0[2], r] + 72*G[le[1], l0[1], l0[1], l0[2], r] - 
          24*G[le[1], l0[1], l0[2], l0[2], r] + 72*G[le[1], l0[1], l0[3], 
            l0[2], r] - 24*G[le[1], l0[1], le[1], l0[2], r] - 
          24*G[le[1], l0[1], le[2], l0[2], r] - 24*G[le[1], l0[1], le[3], 
            l0[2], r] - 24*G[le[1], l0[1], le[4], l0[2], r] - 
          24*G[le[1], l0[2], l0[1], l0[2], r] + 8*G[le[1], l0[2], l0[2], 
            l0[2], r] - 24*G[le[1], l0[2], l0[3], l0[2], r] + 
          4*G[le[1], l0[2], le[1], l0[2], r] + 12*G[le[1], l0[2], le[2], 
            l0[2], r] + 4*G[le[1], l0[2], le[3], l0[2], r] + 
          12*G[le[1], l0[2], le[4], l0[2], r] + 72*G[le[1], l0[3], l0[1], 
            l0[2], r] - 24*G[le[1], l0[3], l0[2], l0[2], r] + 
          72*G[le[1], l0[3], l0[3], l0[2], r] - 24*G[le[1], l0[3], le[1], 
            l0[2], r] - 24*G[le[1], l0[3], le[2], l0[2], r] - 
          24*G[le[1], l0[3], le[3], l0[2], r] - 24*G[le[1], l0[3], le[4], 
            l0[2], r] - 12*G[le[1], le[1], l0[1], l0[2], r] + 
          4*G[le[1], le[1], l0[2], l0[2], r] - 12*G[le[1], le[1], l0[3], 
            l0[2], r] + 2*G[le[1], le[1], le[1], l0[2], r] + 
          6*G[le[1], le[1], le[2], l0[2], r] + 2*G[le[1], le[1], le[3], 
            l0[2], r] + 6*G[le[1], le[1], le[4], l0[2], r] - 
          36*G[le[1], le[2], l0[1], l0[2], r] + 12*G[le[1], le[2], l0[2], 
            l0[2], r] - 36*G[le[1], le[2], l0[3], l0[2], r] + 
          18*G[le[1], le[2], le[1], l0[2], r] + 6*G[le[1], le[2], le[2], 
            l0[2], r] + 18*G[le[1], le[2], le[3], l0[2], r] + 
          6*G[le[1], le[2], le[4], l0[2], r] - 12*G[le[1], le[3], l0[1], 
            l0[2], r] + 4*G[le[1], le[3], l0[2], l0[2], r] - 
          12*G[le[1], le[3], l0[3], l0[2], r] + 2*G[le[1], le[3], le[1], 
            l0[2], r] + 6*G[le[1], le[3], le[2], l0[2], r] + 
          2*G[le[1], le[3], le[3], l0[2], r] + 6*G[le[1], le[3], le[4], 
            l0[2], r] - 36*G[le[1], le[4], l0[1], l0[2], r] + 
          12*G[le[1], le[4], l0[2], l0[2], r] - 36*G[le[1], le[4], l0[3], 
            l0[2], r] + 18*G[le[1], le[4], le[1], l0[2], r] + 
          6*G[le[1], le[4], le[2], l0[2], r] + 18*G[le[1], le[4], le[3], 
            l0[2], r] + 6*G[le[1], le[4], le[4], l0[2], r] + 
          72*G[le[2], l0[1], l0[1], l0[2], r] - 24*G[le[2], l0[1], l0[2], 
            l0[2], r] + 72*G[le[2], l0[1], l0[3], l0[2], r] - 
          24*G[le[2], l0[1], le[1], l0[2], r] - 24*G[le[2], l0[1], le[2], 
            l0[2], r] - 24*G[le[2], l0[1], le[3], l0[2], r] - 
          24*G[le[2], l0[1], le[4], l0[2], r] - 24*G[le[2], l0[2], l0[1], 
            l0[2], r] + 8*G[le[2], l0[2], l0[2], l0[2], r] - 
          24*G[le[2], l0[2], l0[3], l0[2], r] + 12*G[le[2], l0[2], le[1], 
            l0[2], r] + 4*G[le[2], l0[2], le[2], l0[2], r] + 
          12*G[le[2], l0[2], le[3], l0[2], r] + 4*G[le[2], l0[2], le[4], 
            l0[2], r] + 72*G[le[2], l0[3], l0[1], l0[2], r] - 
          24*G[le[2], l0[3], l0[2], l0[2], r] + 72*G[le[2], l0[3], l0[3], 
            l0[2], r] - 24*G[le[2], l0[3], le[1], l0[2], r] - 
          24*G[le[2], l0[3], le[2], l0[2], r] - 24*G[le[2], l0[3], le[3], 
            l0[2], r] - 24*G[le[2], l0[3], le[4], l0[2], r] - 
          36*G[le[2], le[1], l0[1], l0[2], r] + 12*G[le[2], le[1], l0[2], 
            l0[2], r] - 36*G[le[2], le[1], l0[3], l0[2], r] + 
          6*G[le[2], le[1], le[1], l0[2], r] + 18*G[le[2], le[1], le[2], 
            l0[2], r] + 6*G[le[2], le[1], le[3], l0[2], r] + 
          18*G[le[2], le[1], le[4], l0[2], r] - 12*G[le[2], le[2], l0[1], 
            l0[2], r] + 4*G[le[2], le[2], l0[2], l0[2], r] - 
          12*G[le[2], le[2], l0[3], l0[2], r] + 6*G[le[2], le[2], le[1], 
            l0[2], r] + 2*G[le[2], le[2], le[2], l0[2], r] + 
          6*G[le[2], le[2], le[3], l0[2], r] + 2*G[le[2], le[2], le[4], 
            l0[2], r] - 36*G[le[2], le[3], l0[1], l0[2], r] + 
          12*G[le[2], le[3], l0[2], l0[2], r] - 36*G[le[2], le[3], l0[3], 
            l0[2], r] + 6*G[le[2], le[3], le[1], l0[2], r] + 
          18*G[le[2], le[3], le[2], l0[2], r] + 6*G[le[2], le[3], le[3], 
            l0[2], r] + 18*G[le[2], le[3], le[4], l0[2], r] - 
          12*G[le[2], le[4], l0[1], l0[2], r] + 4*G[le[2], le[4], l0[2], 
            l0[2], r] - 12*G[le[2], le[4], l0[3], l0[2], r] + 
          6*G[le[2], le[4], le[1], l0[2], r] + 2*G[le[2], le[4], le[2], 
            l0[2], r] + 6*G[le[2], le[4], le[3], l0[2], r] + 
          2*G[le[2], le[4], le[4], l0[2], r] + 72*G[le[3], l0[1], l0[1], 
            l0[2], r] - 24*G[le[3], l0[1], l0[2], l0[2], r] + 
          72*G[le[3], l0[1], l0[3], l0[2], r] - 24*G[le[3], l0[1], le[1], 
            l0[2], r] - 24*G[le[3], l0[1], le[2], l0[2], r] - 
          24*G[le[3], l0[1], le[3], l0[2], r] - 24*G[le[3], l0[1], le[4], 
            l0[2], r] - 24*G[le[3], l0[2], l0[1], l0[2], r] + 
          8*G[le[3], l0[2], l0[2], l0[2], r] - 24*G[le[3], l0[2], l0[3], 
            l0[2], r] + 4*G[le[3], l0[2], le[1], l0[2], r] + 
          12*G[le[3], l0[2], le[2], l0[2], r] + 4*G[le[3], l0[2], le[3], 
            l0[2], r] + 12*G[le[3], l0[2], le[4], l0[2], r] + 
          72*G[le[3], l0[3], l0[1], l0[2], r] - 24*G[le[3], l0[3], l0[2], 
            l0[2], r] + 72*G[le[3], l0[3], l0[3], l0[2], r] - 
          24*G[le[3], l0[3], le[1], l0[2], r] - 24*G[le[3], l0[3], le[2], 
            l0[2], r] - 24*G[le[3], l0[3], le[3], l0[2], r] - 
          24*G[le[3], l0[3], le[4], l0[2], r] - 12*G[le[3], le[1], l0[1], 
            l0[2], r] + 4*G[le[3], le[1], l0[2], l0[2], r] - 
          12*G[le[3], le[1], l0[3], l0[2], r] + 2*G[le[3], le[1], le[1], 
            l0[2], r] + 6*G[le[3], le[1], le[2], l0[2], r] + 
          2*G[le[3], le[1], le[3], l0[2], r] + 6*G[le[3], le[1], le[4], 
            l0[2], r] - 36*G[le[3], le[2], l0[1], l0[2], r] + 
          12*G[le[3], le[2], l0[2], l0[2], r] - 36*G[le[3], le[2], l0[3], 
            l0[2], r] + 18*G[le[3], le[2], le[1], l0[2], r] + 
          6*G[le[3], le[2], le[2], l0[2], r] + 18*G[le[3], le[2], le[3], 
            l0[2], r] + 6*G[le[3], le[2], le[4], l0[2], r] - 
          12*G[le[3], le[3], l0[1], l0[2], r] + 4*G[le[3], le[3], l0[2], 
            l0[2], r] - 12*G[le[3], le[3], l0[3], l0[2], r] + 
          2*G[le[3], le[3], le[1], l0[2], r] + 6*G[le[3], le[3], le[2], 
            l0[2], r] + 2*G[le[3], le[3], le[3], l0[2], r] + 
          6*G[le[3], le[3], le[4], l0[2], r] - 36*G[le[3], le[4], l0[1], 
            l0[2], r] + 12*G[le[3], le[4], l0[2], l0[2], r] - 
          36*G[le[3], le[4], l0[3], l0[2], r] + 18*G[le[3], le[4], le[1], 
            l0[2], r] + 6*G[le[3], le[4], le[2], l0[2], r] + 
          18*G[le[3], le[4], le[3], l0[2], r] + 6*G[le[3], le[4], le[4], 
            l0[2], r] + 72*G[le[4], l0[1], l0[1], l0[2], r] - 
          24*G[le[4], l0[1], l0[2], l0[2], r] + 72*G[le[4], l0[1], l0[3], 
            l0[2], r] - 24*G[le[4], l0[1], le[1], l0[2], r] - 
          24*G[le[4], l0[1], le[2], l0[2], r] - 24*G[le[4], l0[1], le[3], 
            l0[2], r] - 24*G[le[4], l0[1], le[4], l0[2], r] - 
          24*G[le[4], l0[2], l0[1], l0[2], r] + 8*G[le[4], l0[2], l0[2], 
            l0[2], r] - 24*G[le[4], l0[2], l0[3], l0[2], r] + 
          12*G[le[4], l0[2], le[1], l0[2], r] + 4*G[le[4], l0[2], le[2], 
            l0[2], r] + 12*G[le[4], l0[2], le[3], l0[2], r] + 
          4*G[le[4], l0[2], le[4], l0[2], r] + 72*G[le[4], l0[3], l0[1], 
            l0[2], r] - 24*G[le[4], l0[3], l0[2], l0[2], r] + 
          72*G[le[4], l0[3], l0[3], l0[2], r] - 24*G[le[4], l0[3], le[1], 
            l0[2], r] - 24*G[le[4], l0[3], le[2], l0[2], r] - 
          24*G[le[4], l0[3], le[3], l0[2], r] - 24*G[le[4], l0[3], le[4], 
            l0[2], r] - 36*G[le[4], le[1], l0[1], l0[2], r] + 
          12*G[le[4], le[1], l0[2], l0[2], r] - 36*G[le[4], le[1], l0[3], 
            l0[2], r] + 6*G[le[4], le[1], le[1], l0[2], r] + 
          18*G[le[4], le[1], le[2], l0[2], r] + 6*G[le[4], le[1], le[3], 
            l0[2], r] + 18*G[le[4], le[1], le[4], l0[2], r] - 
          12*G[le[4], le[2], l0[1], l0[2], r] + 4*G[le[4], le[2], l0[2], 
            l0[2], r] - 12*G[le[4], le[2], l0[3], l0[2], r] + 
          6*G[le[4], le[2], le[1], l0[2], r] + 2*G[le[4], le[2], le[2], 
            l0[2], r] + 6*G[le[4], le[2], le[3], l0[2], r] + 
          2*G[le[4], le[2], le[4], l0[2], r] - 36*G[le[4], le[3], l0[1], 
            l0[2], r] + 12*G[le[4], le[3], l0[2], l0[2], r] - 
          36*G[le[4], le[3], l0[3], l0[2], r] + 6*G[le[4], le[3], le[1], 
            l0[2], r] + 18*G[le[4], le[3], le[2], l0[2], r] + 
          6*G[le[4], le[3], le[3], l0[2], r] + 18*G[le[4], le[3], le[4], 
            l0[2], r] - 12*G[le[4], le[4], l0[1], l0[2], r] + 
          4*G[le[4], le[4], l0[2], l0[2], r] - 12*G[le[4], le[4], l0[3], 
            l0[2], r] + 6*G[le[4], le[4], le[1], l0[2], r] + 
          2*G[le[4], le[4], le[2], l0[2], r] + 6*G[le[4], le[4], le[3], 
            l0[2], r] + 2*G[le[4], le[4], le[4], l0[2], r]) + 
        G[l0[2], r]*(-8*(16*G[l0[2], l0[1], l0[2], t] - 
            16*G[l0[2], l0[2], l0[2], t] + 16*G[l0[2], l0[3], l0[2], t]) + 
          (112*Zeta[3])/3)))/(8*Sqrt[-1 + x^2]) - 
     (x*(64*G[l0[2], r] + ((44*Pi^2)/3 - 64*G[l0[2], l0[2], u])*
         (-6*G[l0[1], l0[2], r] + 2*G[l0[2], l0[2], r] - 
          6*G[l0[3], l0[2], r] + 2*G[le[1], l0[2], r] + 
          2*G[le[2], l0[2], r] + 2*G[le[3], l0[2], r] + 
          2*G[le[4], l0[2], r]) + 4*(-8*G[l0[2], t]*(2*G[le[1], r] - 
            2*G[le[2], r] - 2*G[le[3], r] + 2*G[le[4], r]) + 
          4*G[l0[2], u]*(-4*G[le[1], r] + 4*G[le[2], r] - 4*G[le[3], r] + 
            4*G[le[4], r]) - 8*(-6*G[l0[1], l0[2], r] + 
            2*G[l0[2], l0[2], r] - 6*G[l0[3], l0[2], r] + 
            2*G[le[1], l0[2], r] + 2*G[le[2], l0[2], r] + 
            2*G[le[3], l0[2], r] + 2*G[le[4], l0[2], r])) - 
        8*(-G[l0[1], l0[2], u] + G[l0[2], l0[2], u] - G[l0[3], l0[2], u])*
         (24*G[l0[1], le[1], r] - 24*G[l0[1], le[2], r] + 
          24*G[l0[1], le[3], r] - 24*G[l0[1], le[4], r] - 
          8*G[l0[2], le[1], r] + 8*G[l0[2], le[2], r] - 
          8*G[l0[2], le[3], r] + 8*G[l0[2], le[4], r] + 
          24*G[l0[3], le[1], r] - 24*G[l0[3], le[2], r] + 
          24*G[l0[3], le[3], r] - 24*G[l0[3], le[4], r] - 
          4*G[le[1], le[1], r] + 12*G[le[1], le[2], r] - 
          12*G[le[1], le[3], r] + 4*G[le[1], le[4], r] - 
          12*G[le[2], le[1], r] + 4*G[le[2], le[2], r] - 
          4*G[le[2], le[3], r] + 12*G[le[2], le[4], r] - 
          12*G[le[3], le[1], r] + 4*G[le[3], le[2], r] - 
          4*G[le[3], le[3], r] + 12*G[le[3], le[4], r] - 
          4*G[le[4], le[1], r] + 12*G[le[4], le[2], r] - 
          12*G[le[4], le[3], r] + 4*G[le[4], le[4], r]) + 
        (-12*G[l0[1], le[1], r] + 12*G[l0[1], le[2], r] + 
          12*G[l0[1], le[3], r] - 12*G[l0[1], le[4], r] + 
          4*G[l0[2], le[1], r] - 4*G[l0[2], le[2], r] - 
          4*G[l0[2], le[3], r] + 4*G[l0[2], le[4], r] - 
          12*G[l0[3], le[1], r] + 12*G[l0[3], le[2], r] + 
          12*G[l0[3], le[3], r] - 12*G[l0[3], le[4], r] + 
          4*G[le[1], l0[2], r] + 2*G[le[1], le[1], r] - 
          6*G[le[1], le[2], r] - 6*G[le[1], le[3], r] + 
          2*G[le[1], le[4], r] - 4*G[le[2], l0[2], r] + 
          6*G[le[2], le[1], r] - 2*G[le[2], le[2], r] - 
          2*G[le[2], le[3], r] + 6*G[le[2], le[4], r] - 
          4*G[le[3], l0[2], r] + 6*G[le[3], le[1], r] - 
          2*G[le[3], le[2], r] - 2*G[le[3], le[3], r] + 
          6*G[le[3], le[4], r] + 4*G[le[4], l0[2], r] + 
          2*G[le[4], le[1], r] - 6*G[le[4], le[2], r] - 
          6*G[le[4], le[3], r] + 2*G[le[4], le[4], r])*
         (-8*G[l0[2], t]*(2*G[l0[2], u] - 2*G[le[17], u] - 2*G[le[18], u]) - 
          8*(2*G[l0[1], l0[2], t] - 4*G[l0[2], l0[2], t] + 
            6*G[l0[3], l0[2], t]) - 8*(-2*G[le[17], l0[2], u] + 
            2*G[le[18], l0[2], u])) + (-4*G[le[1], r] + 4*G[le[2], r] - 
          4*G[le[3], r] + 4*G[le[4], r])*((-22*Pi^2*G[l0[2], u])/3 - 
          8*(-2*G[l0[1], l0[1], l0[2], u] + 2*G[l0[1], l0[2], l0[2], u] - 
            2*G[l0[1], l0[3], l0[2], u] + 2*G[l0[2], l0[1], l0[2], u] - 
            6*G[l0[2], l0[2], l0[2], u] + 2*G[l0[2], l0[3], l0[2], u] - 
            2*G[l0[3], l0[1], l0[2], u] + 2*G[l0[3], l0[2], l0[2], u] - 
            2*G[l0[3], l0[3], l0[2], u])) - 
        2*(G[l0[2], r]*((44*Pi^2)/3 - 64*G[l0[2], l0[2], u]) - 
          8*(-4*G[le[1], r] + 4*G[le[2], r] - 4*G[le[3], r] + 4*G[le[4], r])*
           (-G[l0[1], l0[2], u] + G[l0[2], l0[2], u] - G[l0[3], l0[2], u]) - 
          8*G[l0[2], t]*(-12*G[l0[1], le[1], r] + 12*G[l0[1], le[2], r] + 
            12*G[l0[1], le[3], r] - 12*G[l0[1], le[4], r] + 
            4*G[l0[2], le[1], r] - 4*G[l0[2], le[2], r] - 
            4*G[l0[2], le[3], r] + 4*G[l0[2], le[4], r] - 
            12*G[l0[3], le[1], r] + 12*G[l0[3], le[2], r] + 
            12*G[l0[3], le[3], r] - 12*G[l0[3], le[4], r] + 
            4*G[le[1], l0[2], r] + 2*G[le[1], le[1], r] - 
            6*G[le[1], le[2], r] - 6*G[le[1], le[3], r] + 
            2*G[le[1], le[4], r] - 4*G[le[2], l0[2], r] + 
            6*G[le[2], le[1], r] - 2*G[le[2], le[2], r] - 
            2*G[le[2], le[3], r] + 6*G[le[2], le[4], r] - 
            4*G[le[3], l0[2], r] + 6*G[le[3], le[1], r] - 
            2*G[le[3], le[2], r] - 2*G[le[3], le[3], r] + 
            6*G[le[3], le[4], r] + 4*G[le[4], l0[2], r] + 
            2*G[le[4], le[1], r] - 6*G[le[4], le[2], r] - 
            6*G[le[4], le[3], r] + 2*G[le[4], le[4], r]) + 
          4*G[l0[2], u]*(24*G[l0[1], le[1], r] - 24*G[l0[1], le[2], r] + 
            24*G[l0[1], le[3], r] - 24*G[l0[1], le[4], r] - 
            8*G[l0[2], le[1], r] + 8*G[l0[2], le[2], r] - 
            8*G[l0[2], le[3], r] + 8*G[l0[2], le[4], r] + 
            24*G[l0[3], le[1], r] - 24*G[l0[3], le[2], r] + 
            24*G[l0[3], le[3], r] - 24*G[l0[3], le[4], r] - 
            4*G[le[1], le[1], r] + 12*G[le[1], le[2], r] - 
            12*G[le[1], le[3], r] + 4*G[le[1], le[4], r] - 
            12*G[le[2], le[1], r] + 4*G[le[2], le[2], r] - 
            4*G[le[2], le[3], r] + 12*G[le[2], le[4], r] - 
            12*G[le[3], le[1], r] + 4*G[le[3], le[2], r] - 
            4*G[le[3], le[3], r] + 12*G[le[3], le[4], r] - 
            4*G[le[4], le[1], r] + 12*G[le[4], le[2], r] - 
            12*G[le[4], le[3], r] + 4*G[le[4], le[4], r]) + 
          (2*G[le[1], r] - 2*G[le[2], r] - 2*G[le[3], r] + 2*G[le[4], r])*
           (-8*G[l0[2], t]*(2*G[l0[2], u] - 2*G[le[17], u] - 
              2*G[le[18], u]) - 8*(2*G[l0[1], l0[2], t] - 4*G[l0[2], l0[2], 
                t] + 6*G[l0[3], l0[2], t]) - 8*(-2*G[le[17], l0[2], u] + 
              2*G[le[18], l0[2], u])) - 8*(36*G[l0[1], l0[1], l0[2], r] - 
            12*G[l0[1], l0[2], l0[2], r] + 36*G[l0[1], l0[3], l0[2], r] - 
            12*G[l0[1], le[1], l0[2], r] - 12*G[l0[1], le[2], l0[2], r] - 
            12*G[l0[1], le[3], l0[2], r] - 12*G[l0[1], le[4], l0[2], r] - 
            12*G[l0[2], l0[1], l0[2], r] + 4*G[l0[2], l0[2], l0[2], r] - 
            12*G[l0[2], l0[3], l0[2], r] + 4*G[l0[2], le[1], l0[2], r] + 
            4*G[l0[2], le[2], l0[2], r] + 4*G[l0[2], le[3], l0[2], r] + 
            4*G[l0[2], le[4], l0[2], r] + 36*G[l0[3], l0[1], l0[2], r] - 
            12*G[l0[3], l0[2], l0[2], r] + 36*G[l0[3], l0[3], l0[2], r] - 
            12*G[l0[3], le[1], l0[2], r] - 12*G[l0[3], le[2], l0[2], r] - 
            12*G[l0[3], le[3], l0[2], r] - 12*G[l0[3], le[4], l0[2], r] - 
            12*G[le[1], l0[1], l0[2], r] + 4*G[le[1], l0[2], l0[2], r] - 
            12*G[le[1], l0[3], l0[2], r] + 2*G[le[1], le[1], l0[2], r] + 
            6*G[le[1], le[2], l0[2], r] + 6*G[le[1], le[3], l0[2], r] + 
            2*G[le[1], le[4], l0[2], r] - 12*G[le[2], l0[1], l0[2], r] + 
            4*G[le[2], l0[2], l0[2], r] - 12*G[le[2], l0[3], l0[2], r] + 
            6*G[le[2], le[1], l0[2], r] + 2*G[le[2], le[2], l0[2], r] + 
            2*G[le[2], le[3], l0[2], r] + 6*G[le[2], le[4], l0[2], r] - 
            12*G[le[3], l0[1], l0[2], r] + 4*G[le[3], l0[2], l0[2], r] - 
            12*G[le[3], l0[3], l0[2], r] + 6*G[le[3], le[1], l0[2], r] + 
            2*G[le[3], le[2], l0[2], r] + 2*G[le[3], le[3], l0[2], r] + 
            6*G[le[3], le[4], l0[2], r] - 12*G[le[4], l0[1], l0[2], r] + 
            4*G[le[4], l0[2], l0[2], r] - 12*G[le[4], l0[3], l0[2], r] + 
            2*G[le[4], le[1], l0[2], r] + 6*G[le[4], le[2], l0[2], r] + 
            6*G[le[4], le[3], l0[2], r] + 2*G[le[4], le[4], l0[2], r])) - 
        8*G[l0[2], t]*(72*G[l0[1], l0[1], le[1], r] - 
          72*G[l0[1], l0[1], le[2], r] - 72*G[l0[1], l0[1], le[3], r] + 
          72*G[l0[1], l0[1], le[4], r] - 24*G[l0[1], l0[2], le[1], r] + 
          24*G[l0[1], l0[2], le[2], r] + 24*G[l0[1], l0[2], le[3], r] - 
          24*G[l0[1], l0[2], le[4], r] + 72*G[l0[1], l0[3], le[1], r] - 
          72*G[l0[1], l0[3], le[2], r] - 72*G[l0[1], l0[3], le[3], r] + 
          72*G[l0[1], l0[3], le[4], r] - 24*G[l0[1], le[1], l0[2], r] - 
          12*G[l0[1], le[1], le[1], r] + 36*G[l0[1], le[1], le[2], r] + 
          36*G[l0[1], le[1], le[3], r] - 12*G[l0[1], le[1], le[4], r] + 
          24*G[l0[1], le[2], l0[2], r] - 36*G[l0[1], le[2], le[1], r] + 
          12*G[l0[1], le[2], le[2], r] + 12*G[l0[1], le[2], le[3], r] - 
          36*G[l0[1], le[2], le[4], r] + 24*G[l0[1], le[3], l0[2], r] - 
          36*G[l0[1], le[3], le[1], r] + 12*G[l0[1], le[3], le[2], r] + 
          12*G[l0[1], le[3], le[3], r] - 36*G[l0[1], le[3], le[4], r] - 
          24*G[l0[1], le[4], l0[2], r] - 12*G[l0[1], le[4], le[1], r] + 
          36*G[l0[1], le[4], le[2], r] + 36*G[l0[1], le[4], le[3], r] - 
          12*G[l0[1], le[4], le[4], r] - 24*G[l0[2], l0[1], le[1], r] + 
          24*G[l0[2], l0[1], le[2], r] + 24*G[l0[2], l0[1], le[3], r] - 
          24*G[l0[2], l0[1], le[4], r] + 8*G[l0[2], l0[2], le[1], r] - 
          8*G[l0[2], l0[2], le[2], r] - 8*G[l0[2], l0[2], le[3], r] + 
          8*G[l0[2], l0[2], le[4], r] - 24*G[l0[2], l0[3], le[1], r] + 
          24*G[l0[2], l0[3], le[2], r] + 24*G[l0[2], l0[3], le[3], r] - 
          24*G[l0[2], l0[3], le[4], r] + 8*G[l0[2], le[1], l0[2], r] + 
          4*G[l0[2], le[1], le[1], r] - 12*G[l0[2], le[1], le[2], r] - 
          12*G[l0[2], le[1], le[3], r] + 4*G[l0[2], le[1], le[4], r] - 
          8*G[l0[2], le[2], l0[2], r] + 12*G[l0[2], le[2], le[1], r] - 
          4*G[l0[2], le[2], le[2], r] - 4*G[l0[2], le[2], le[3], r] + 
          12*G[l0[2], le[2], le[4], r] - 8*G[l0[2], le[3], l0[2], r] + 
          12*G[l0[2], le[3], le[1], r] - 4*G[l0[2], le[3], le[2], r] - 
          4*G[l0[2], le[3], le[3], r] + 12*G[l0[2], le[3], le[4], r] + 
          8*G[l0[2], le[4], l0[2], r] + 4*G[l0[2], le[4], le[1], r] - 
          12*G[l0[2], le[4], le[2], r] - 12*G[l0[2], le[4], le[3], r] + 
          4*G[l0[2], le[4], le[4], r] + 72*G[l0[3], l0[1], le[1], r] - 
          72*G[l0[3], l0[1], le[2], r] - 72*G[l0[3], l0[1], le[3], r] + 
          72*G[l0[3], l0[1], le[4], r] - 24*G[l0[3], l0[2], le[1], r] + 
          24*G[l0[3], l0[2], le[2], r] + 24*G[l0[3], l0[2], le[3], r] - 
          24*G[l0[3], l0[2], le[4], r] + 72*G[l0[3], l0[3], le[1], r] - 
          72*G[l0[3], l0[3], le[2], r] - 72*G[l0[3], l0[3], le[3], r] + 
          72*G[l0[3], l0[3], le[4], r] - 24*G[l0[3], le[1], l0[2], r] - 
          12*G[l0[3], le[1], le[1], r] + 36*G[l0[3], le[1], le[2], r] + 
          36*G[l0[3], le[1], le[3], r] - 12*G[l0[3], le[1], le[4], r] + 
          24*G[l0[3], le[2], l0[2], r] - 36*G[l0[3], le[2], le[1], r] + 
          12*G[l0[3], le[2], le[2], r] + 12*G[l0[3], le[2], le[3], r] - 
          36*G[l0[3], le[2], le[4], r] + 24*G[l0[3], le[3], l0[2], r] - 
          36*G[l0[3], le[3], le[1], r] + 12*G[l0[3], le[3], le[2], r] + 
          12*G[l0[3], le[3], le[3], r] - 36*G[l0[3], le[3], le[4], r] - 
          24*G[l0[3], le[4], l0[2], r] - 12*G[l0[3], le[4], le[1], r] + 
          36*G[l0[3], le[4], le[2], r] + 36*G[l0[3], le[4], le[3], r] - 
          12*G[l0[3], le[4], le[4], r] - 24*G[le[1], l0[1], le[1], r] + 
          24*G[le[1], l0[1], le[2], r] + 24*G[le[1], l0[1], le[3], r] - 
          24*G[le[1], l0[1], le[4], r] + 8*G[le[1], l0[2], l0[2], r] + 
          4*G[le[1], l0[2], le[1], r] - 12*G[le[1], l0[2], le[2], r] - 
          12*G[le[1], l0[2], le[3], r] + 4*G[le[1], l0[2], le[4], r] - 
          24*G[le[1], l0[3], le[1], r] + 24*G[le[1], l0[3], le[2], r] + 
          24*G[le[1], l0[3], le[3], r] - 24*G[le[1], l0[3], le[4], r] + 
          4*G[le[1], le[1], l0[2], r] + 2*G[le[1], le[1], le[1], r] - 
          6*G[le[1], le[1], le[2], r] - 6*G[le[1], le[1], le[3], r] + 
          2*G[le[1], le[1], le[4], r] - 12*G[le[1], le[2], l0[2], r] + 
          18*G[le[1], le[2], le[1], r] - 6*G[le[1], le[2], le[2], r] - 
          6*G[le[1], le[2], le[3], r] + 18*G[le[1], le[2], le[4], r] - 
          12*G[le[1], le[3], l0[2], r] + 18*G[le[1], le[3], le[1], r] - 
          6*G[le[1], le[3], le[2], r] - 6*G[le[1], le[3], le[3], r] + 
          18*G[le[1], le[3], le[4], r] + 4*G[le[1], le[4], l0[2], r] + 
          2*G[le[1], le[4], le[1], r] - 6*G[le[1], le[4], le[2], r] - 
          6*G[le[1], le[4], le[3], r] + 2*G[le[1], le[4], le[4], r] - 
          24*G[le[2], l0[1], le[1], r] + 24*G[le[2], l0[1], le[2], r] + 
          24*G[le[2], l0[1], le[3], r] - 24*G[le[2], l0[1], le[4], r] - 
          8*G[le[2], l0[2], l0[2], r] + 12*G[le[2], l0[2], le[1], r] - 
          4*G[le[2], l0[2], le[2], r] - 4*G[le[2], l0[2], le[3], r] + 
          12*G[le[2], l0[2], le[4], r] - 24*G[le[2], l0[3], le[1], r] + 
          24*G[le[2], l0[3], le[2], r] + 24*G[le[2], l0[3], le[3], r] - 
          24*G[le[2], l0[3], le[4], r] + 12*G[le[2], le[1], l0[2], r] + 
          6*G[le[2], le[1], le[1], r] - 18*G[le[2], le[1], le[2], r] - 
          18*G[le[2], le[1], le[3], r] + 6*G[le[2], le[1], le[4], r] - 
          4*G[le[2], le[2], l0[2], r] + 6*G[le[2], le[2], le[1], r] - 
          2*G[le[2], le[2], le[2], r] - 2*G[le[2], le[2], le[3], r] + 
          6*G[le[2], le[2], le[4], r] - 4*G[le[2], le[3], l0[2], r] + 
          6*G[le[2], le[3], le[1], r] - 2*G[le[2], le[3], le[2], r] - 
          2*G[le[2], le[3], le[3], r] + 6*G[le[2], le[3], le[4], r] + 
          12*G[le[2], le[4], l0[2], r] + 6*G[le[2], le[4], le[1], r] - 
          18*G[le[2], le[4], le[2], r] - 18*G[le[2], le[4], le[3], r] + 
          6*G[le[2], le[4], le[4], r] - 24*G[le[3], l0[1], le[1], r] + 
          24*G[le[3], l0[1], le[2], r] + 24*G[le[3], l0[1], le[3], r] - 
          24*G[le[3], l0[1], le[4], r] - 8*G[le[3], l0[2], l0[2], r] + 
          12*G[le[3], l0[2], le[1], r] - 4*G[le[3], l0[2], le[2], r] - 
          4*G[le[3], l0[2], le[3], r] + 12*G[le[3], l0[2], le[4], r] - 
          24*G[le[3], l0[3], le[1], r] + 24*G[le[3], l0[3], le[2], r] + 
          24*G[le[3], l0[3], le[3], r] - 24*G[le[3], l0[3], le[4], r] + 
          12*G[le[3], le[1], l0[2], r] + 6*G[le[3], le[1], le[1], r] - 
          18*G[le[3], le[1], le[2], r] - 18*G[le[3], le[1], le[3], r] + 
          6*G[le[3], le[1], le[4], r] - 4*G[le[3], le[2], l0[2], r] + 
          6*G[le[3], le[2], le[1], r] - 2*G[le[3], le[2], le[2], r] - 
          2*G[le[3], le[2], le[3], r] + 6*G[le[3], le[2], le[4], r] - 
          4*G[le[3], le[3], l0[2], r] + 6*G[le[3], le[3], le[1], r] - 
          2*G[le[3], le[3], le[2], r] - 2*G[le[3], le[3], le[3], r] + 
          6*G[le[3], le[3], le[4], r] + 12*G[le[3], le[4], l0[2], r] + 
          6*G[le[3], le[4], le[1], r] - 18*G[le[3], le[4], le[2], r] - 
          18*G[le[3], le[4], le[3], r] + 6*G[le[3], le[4], le[4], r] - 
          24*G[le[4], l0[1], le[1], r] + 24*G[le[4], l0[1], le[2], r] + 
          24*G[le[4], l0[1], le[3], r] - 24*G[le[4], l0[1], le[4], r] + 
          8*G[le[4], l0[2], l0[2], r] + 4*G[le[4], l0[2], le[1], r] - 
          12*G[le[4], l0[2], le[2], r] - 12*G[le[4], l0[2], le[3], r] + 
          4*G[le[4], l0[2], le[4], r] - 24*G[le[4], l0[3], le[1], r] + 
          24*G[le[4], l0[3], le[2], r] + 24*G[le[4], l0[3], le[3], r] - 
          24*G[le[4], l0[3], le[4], r] + 4*G[le[4], le[1], l0[2], r] + 
          2*G[le[4], le[1], le[1], r] - 6*G[le[4], le[1], le[2], r] - 
          6*G[le[4], le[1], le[3], r] + 2*G[le[4], le[1], le[4], r] - 
          12*G[le[4], le[2], l0[2], r] + 18*G[le[4], le[2], le[1], r] - 
          6*G[le[4], le[2], le[2], r] - 6*G[le[4], le[2], le[3], r] + 
          18*G[le[4], le[2], le[4], r] - 12*G[le[4], le[3], l0[2], r] + 
          18*G[le[4], le[3], le[1], r] - 6*G[le[4], le[3], le[2], r] - 
          6*G[le[4], le[3], le[3], r] + 18*G[le[4], le[3], le[4], r] + 
          4*G[le[4], le[4], l0[2], r] + 2*G[le[4], le[4], le[1], r] - 
          6*G[le[4], le[4], le[2], r] - 6*G[le[4], le[4], le[3], r] + 
          2*G[le[4], le[4], le[4], r]) + 4*G[l0[2], u]*
         (-144*G[l0[1], l0[1], le[1], r] + 144*G[l0[1], l0[1], le[2], r] - 
          144*G[l0[1], l0[1], le[3], r] + 144*G[l0[1], l0[1], le[4], r] + 
          48*G[l0[1], l0[2], le[1], r] - 48*G[l0[1], l0[2], le[2], r] + 
          48*G[l0[1], l0[2], le[3], r] - 48*G[l0[1], l0[2], le[4], r] - 
          144*G[l0[1], l0[3], le[1], r] + 144*G[l0[1], l0[3], le[2], r] - 
          144*G[l0[1], l0[3], le[3], r] + 144*G[l0[1], l0[3], le[4], r] + 
          24*G[l0[1], le[1], le[1], r] - 72*G[l0[1], le[1], le[2], r] + 
          72*G[l0[1], le[1], le[3], r] - 24*G[l0[1], le[1], le[4], r] + 
          72*G[l0[1], le[2], le[1], r] - 24*G[l0[1], le[2], le[2], r] + 
          24*G[l0[1], le[2], le[3], r] - 72*G[l0[1], le[2], le[4], r] + 
          72*G[l0[1], le[3], le[1], r] - 24*G[l0[1], le[3], le[2], r] + 
          24*G[l0[1], le[3], le[3], r] - 72*G[l0[1], le[3], le[4], r] + 
          24*G[l0[1], le[4], le[1], r] - 72*G[l0[1], le[4], le[2], r] + 
          72*G[l0[1], le[4], le[3], r] - 24*G[l0[1], le[4], le[4], r] + 
          48*G[l0[2], l0[1], le[1], r] - 48*G[l0[2], l0[1], le[2], r] + 
          48*G[l0[2], l0[1], le[3], r] - 48*G[l0[2], l0[1], le[4], r] - 
          16*G[l0[2], l0[2], le[1], r] + 16*G[l0[2], l0[2], le[2], r] - 
          16*G[l0[2], l0[2], le[3], r] + 16*G[l0[2], l0[2], le[4], r] + 
          48*G[l0[2], l0[3], le[1], r] - 48*G[l0[2], l0[3], le[2], r] + 
          48*G[l0[2], l0[3], le[3], r] - 48*G[l0[2], l0[3], le[4], r] - 
          8*G[l0[2], le[1], le[1], r] + 24*G[l0[2], le[1], le[2], r] - 
          24*G[l0[2], le[1], le[3], r] + 8*G[l0[2], le[1], le[4], r] - 
          24*G[l0[2], le[2], le[1], r] + 8*G[l0[2], le[2], le[2], r] - 
          8*G[l0[2], le[2], le[3], r] + 24*G[l0[2], le[2], le[4], r] - 
          24*G[l0[2], le[3], le[1], r] + 8*G[l0[2], le[3], le[2], r] - 
          8*G[l0[2], le[3], le[3], r] + 24*G[l0[2], le[3], le[4], r] - 
          8*G[l0[2], le[4], le[1], r] + 24*G[l0[2], le[4], le[2], r] - 
          24*G[l0[2], le[4], le[3], r] + 8*G[l0[2], le[4], le[4], r] - 
          144*G[l0[3], l0[1], le[1], r] + 144*G[l0[3], l0[1], le[2], r] - 
          144*G[l0[3], l0[1], le[3], r] + 144*G[l0[3], l0[1], le[4], r] + 
          48*G[l0[3], l0[2], le[1], r] - 48*G[l0[3], l0[2], le[2], r] + 
          48*G[l0[3], l0[2], le[3], r] - 48*G[l0[3], l0[2], le[4], r] - 
          144*G[l0[3], l0[3], le[1], r] + 144*G[l0[3], l0[3], le[2], r] - 
          144*G[l0[3], l0[3], le[3], r] + 144*G[l0[3], l0[3], le[4], r] + 
          24*G[l0[3], le[1], le[1], r] - 72*G[l0[3], le[1], le[2], r] + 
          72*G[l0[3], le[1], le[3], r] - 24*G[l0[3], le[1], le[4], r] + 
          72*G[l0[3], le[2], le[1], r] - 24*G[l0[3], le[2], le[2], r] + 
          24*G[l0[3], le[2], le[3], r] - 72*G[l0[3], le[2], le[4], r] + 
          72*G[l0[3], le[3], le[1], r] - 24*G[l0[3], le[3], le[2], r] + 
          24*G[l0[3], le[3], le[3], r] - 72*G[l0[3], le[3], le[4], r] + 
          24*G[l0[3], le[4], le[1], r] - 72*G[l0[3], le[4], le[2], r] + 
          72*G[l0[3], le[4], le[3], r] - 24*G[l0[3], le[4], le[4], r] + 
          48*G[le[1], l0[1], le[1], r] - 48*G[le[1], l0[1], le[2], r] + 
          48*G[le[1], l0[1], le[3], r] - 48*G[le[1], l0[1], le[4], r] - 
          8*G[le[1], l0[2], le[1], r] + 24*G[le[1], l0[2], le[2], r] - 
          24*G[le[1], l0[2], le[3], r] + 8*G[le[1], l0[2], le[4], r] + 
          48*G[le[1], l0[3], le[1], r] - 48*G[le[1], l0[3], le[2], r] + 
          48*G[le[1], l0[3], le[3], r] - 48*G[le[1], l0[3], le[4], r] - 
          4*G[le[1], le[1], le[1], r] + 12*G[le[1], le[1], le[2], r] - 
          12*G[le[1], le[1], le[3], r] + 4*G[le[1], le[1], le[4], r] - 
          36*G[le[1], le[2], le[1], r] + 12*G[le[1], le[2], le[2], r] - 
          12*G[le[1], le[2], le[3], r] + 36*G[le[1], le[2], le[4], r] - 
          36*G[le[1], le[3], le[1], r] + 12*G[le[1], le[3], le[2], r] - 
          12*G[le[1], le[3], le[3], r] + 36*G[le[1], le[3], le[4], r] - 
          4*G[le[1], le[4], le[1], r] + 12*G[le[1], le[4], le[2], r] - 
          12*G[le[1], le[4], le[3], r] + 4*G[le[1], le[4], le[4], r] + 
          48*G[le[2], l0[1], le[1], r] - 48*G[le[2], l0[1], le[2], r] + 
          48*G[le[2], l0[1], le[3], r] - 48*G[le[2], l0[1], le[4], r] - 
          24*G[le[2], l0[2], le[1], r] + 8*G[le[2], l0[2], le[2], r] - 
          8*G[le[2], l0[2], le[3], r] + 24*G[le[2], l0[2], le[4], r] + 
          48*G[le[2], l0[3], le[1], r] - 48*G[le[2], l0[3], le[2], r] + 
          48*G[le[2], l0[3], le[3], r] - 48*G[le[2], l0[3], le[4], r] - 
          12*G[le[2], le[1], le[1], r] + 36*G[le[2], le[1], le[2], r] - 
          36*G[le[2], le[1], le[3], r] + 12*G[le[2], le[1], le[4], r] - 
          12*G[le[2], le[2], le[1], r] + 4*G[le[2], le[2], le[2], r] - 
          4*G[le[2], le[2], le[3], r] + 12*G[le[2], le[2], le[4], r] - 
          12*G[le[2], le[3], le[1], r] + 4*G[le[2], le[3], le[2], r] - 
          4*G[le[2], le[3], le[3], r] + 12*G[le[2], le[3], le[4], r] - 
          12*G[le[2], le[4], le[1], r] + 36*G[le[2], le[4], le[2], r] - 
          36*G[le[2], le[4], le[3], r] + 12*G[le[2], le[4], le[4], r] + 
          48*G[le[3], l0[1], le[1], r] - 48*G[le[3], l0[1], le[2], r] + 
          48*G[le[3], l0[1], le[3], r] - 48*G[le[3], l0[1], le[4], r] - 
          24*G[le[3], l0[2], le[1], r] + 8*G[le[3], l0[2], le[2], r] - 
          8*G[le[3], l0[2], le[3], r] + 24*G[le[3], l0[2], le[4], r] + 
          48*G[le[3], l0[3], le[1], r] - 48*G[le[3], l0[3], le[2], r] + 
          48*G[le[3], l0[3], le[3], r] - 48*G[le[3], l0[3], le[4], r] - 
          12*G[le[3], le[1], le[1], r] + 36*G[le[3], le[1], le[2], r] - 
          36*G[le[3], le[1], le[3], r] + 12*G[le[3], le[1], le[4], r] - 
          12*G[le[3], le[2], le[1], r] + 4*G[le[3], le[2], le[2], r] - 
          4*G[le[3], le[2], le[3], r] + 12*G[le[3], le[2], le[4], r] - 
          12*G[le[3], le[3], le[1], r] + 4*G[le[3], le[3], le[2], r] - 
          4*G[le[3], le[3], le[3], r] + 12*G[le[3], le[3], le[4], r] - 
          12*G[le[3], le[4], le[1], r] + 36*G[le[3], le[4], le[2], r] - 
          36*G[le[3], le[4], le[3], r] + 12*G[le[3], le[4], le[4], r] + 
          48*G[le[4], l0[1], le[1], r] - 48*G[le[4], l0[1], le[2], r] + 
          48*G[le[4], l0[1], le[3], r] - 48*G[le[4], l0[1], le[4], r] - 
          8*G[le[4], l0[2], le[1], r] + 24*G[le[4], l0[2], le[2], r] - 
          24*G[le[4], l0[2], le[3], r] + 8*G[le[4], l0[2], le[4], r] + 
          48*G[le[4], l0[3], le[1], r] - 48*G[le[4], l0[3], le[2], r] + 
          48*G[le[4], l0[3], le[3], r] - 48*G[le[4], l0[3], le[4], r] - 
          4*G[le[4], le[1], le[1], r] + 12*G[le[4], le[1], le[2], r] - 
          12*G[le[4], le[1], le[3], r] + 4*G[le[4], le[1], le[4], r] - 
          36*G[le[4], le[2], le[1], r] + 12*G[le[4], le[2], le[2], r] - 
          12*G[le[4], le[2], le[3], r] + 36*G[le[4], le[2], le[4], r] - 
          36*G[le[4], le[3], le[1], r] + 12*G[le[4], le[3], le[2], r] - 
          12*G[le[4], le[3], le[3], r] + 36*G[le[4], le[3], le[4], r] - 
          4*G[le[4], le[4], le[1], r] + 12*G[le[4], le[4], le[2], r] - 
          12*G[le[4], le[4], le[3], r] + 4*G[le[4], le[4], le[4], r]) + 
        (2*G[le[1], r] - 2*G[le[2], r] - 2*G[le[3], r] + 2*G[le[4], r])*
         ((44*Pi^2*G[l0[2], t])/3 - 8*(2*G[l0[2], u] - 2*G[le[17], u] - 
            2*G[le[18], u])*(2*G[l0[1], l0[2], t] - 4*G[l0[2], l0[2], t] + 
            6*G[l0[3], l0[2], t]) - 8*G[l0[2], t]*(4*G[l0[2], l0[2], u] - 
            4*G[l0[2], le[17], u] - 4*G[l0[2], le[18], u] - 
            4*G[le[17], l0[2], u] + 4*G[le[17], le[17], u] + 
            4*G[le[17], le[18], u] - 4*G[le[18], l0[2], u] + 
            4*G[le[18], le[17], u] + 4*G[le[18], le[18], u]) - 
          8*(4*G[l0[1], l0[1], l0[2], t] - 8*G[l0[1], l0[2], l0[2], t] + 
            12*G[l0[1], l0[3], l0[2], t] - 8*G[l0[2], l0[1], l0[2], t] + 
            16*G[l0[2], l0[2], l0[2], t] - 24*G[l0[2], l0[3], l0[2], t] + 
            12*G[l0[3], l0[1], l0[2], t] - 24*G[l0[3], l0[2], l0[2], t] + 
            36*G[l0[3], l0[3], l0[2], t]) - 
          8*(-4*G[l0[2], le[17], l0[2], u] + 4*G[l0[2], le[18], l0[2], u] - 
            4*G[le[17], l0[1], l0[2], u] + 4*G[le[17], l0[2], l0[2], u] - 
            4*G[le[17], l0[3], l0[2], u] + 4*G[le[17], le[17], l0[2], u] - 
            4*G[le[17], le[18], l0[2], u] + 4*G[le[18], l0[1], l0[2], u] - 
            4*G[le[18], l0[2], l0[2], u] + 4*G[le[18], l0[3], l0[2], u] + 
            4*G[le[18], le[17], l0[2], u] - 4*G[le[18], le[18], l0[2], u])) - 
        8*(-216*G[l0[1], l0[1], l0[1], l0[2], r] + 
          72*G[l0[1], l0[1], l0[2], l0[2], r] - 216*G[l0[1], l0[1], l0[3], 
            l0[2], r] + 72*G[l0[1], l0[1], le[1], l0[2], r] + 
          72*G[l0[1], l0[1], le[2], l0[2], r] + 72*G[l0[1], l0[1], le[3], 
            l0[2], r] + 72*G[l0[1], l0[1], le[4], l0[2], r] + 
          72*G[l0[1], l0[2], l0[1], l0[2], r] - 24*G[l0[1], l0[2], l0[2], 
            l0[2], r] + 72*G[l0[1], l0[2], l0[3], l0[2], r] - 
          24*G[l0[1], l0[2], le[1], l0[2], r] - 24*G[l0[1], l0[2], le[2], 
            l0[2], r] - 24*G[l0[1], l0[2], le[3], l0[2], r] - 
          24*G[l0[1], l0[2], le[4], l0[2], r] - 216*G[l0[1], l0[3], l0[1], 
            l0[2], r] + 72*G[l0[1], l0[3], l0[2], l0[2], r] - 
          216*G[l0[1], l0[3], l0[3], l0[2], r] + 72*G[l0[1], l0[3], le[1], 
            l0[2], r] + 72*G[l0[1], l0[3], le[2], l0[2], r] + 
          72*G[l0[1], l0[3], le[3], l0[2], r] + 72*G[l0[1], l0[3], le[4], 
            l0[2], r] + 72*G[l0[1], le[1], l0[1], l0[2], r] - 
          24*G[l0[1], le[1], l0[2], l0[2], r] + 72*G[l0[1], le[1], l0[3], 
            l0[2], r] - 12*G[l0[1], le[1], le[1], l0[2], r] - 
          36*G[l0[1], le[1], le[2], l0[2], r] - 36*G[l0[1], le[1], le[3], 
            l0[2], r] - 12*G[l0[1], le[1], le[4], l0[2], r] + 
          72*G[l0[1], le[2], l0[1], l0[2], r] - 24*G[l0[1], le[2], l0[2], 
            l0[2], r] + 72*G[l0[1], le[2], l0[3], l0[2], r] - 
          36*G[l0[1], le[2], le[1], l0[2], r] - 12*G[l0[1], le[2], le[2], 
            l0[2], r] - 12*G[l0[1], le[2], le[3], l0[2], r] - 
          36*G[l0[1], le[2], le[4], l0[2], r] + 72*G[l0[1], le[3], l0[1], 
            l0[2], r] - 24*G[l0[1], le[3], l0[2], l0[2], r] + 
          72*G[l0[1], le[3], l0[3], l0[2], r] - 36*G[l0[1], le[3], le[1], 
            l0[2], r] - 12*G[l0[1], le[3], le[2], l0[2], r] - 
          12*G[l0[1], le[3], le[3], l0[2], r] - 36*G[l0[1], le[3], le[4], 
            l0[2], r] + 72*G[l0[1], le[4], l0[1], l0[2], r] - 
          24*G[l0[1], le[4], l0[2], l0[2], r] + 72*G[l0[1], le[4], l0[3], 
            l0[2], r] - 12*G[l0[1], le[4], le[1], l0[2], r] - 
          36*G[l0[1], le[4], le[2], l0[2], r] - 36*G[l0[1], le[4], le[3], 
            l0[2], r] - 12*G[l0[1], le[4], le[4], l0[2], r] + 
          72*G[l0[2], l0[1], l0[1], l0[2], r] - 24*G[l0[2], l0[1], l0[2], 
            l0[2], r] + 72*G[l0[2], l0[1], l0[3], l0[2], r] - 
          24*G[l0[2], l0[1], le[1], l0[2], r] - 24*G[l0[2], l0[1], le[2], 
            l0[2], r] - 24*G[l0[2], l0[1], le[3], l0[2], r] - 
          24*G[l0[2], l0[1], le[4], l0[2], r] - 24*G[l0[2], l0[2], l0[1], 
            l0[2], r] + 8*G[l0[2], l0[2], l0[2], l0[2], r] - 
          24*G[l0[2], l0[2], l0[3], l0[2], r] + 8*G[l0[2], l0[2], le[1], 
            l0[2], r] + 8*G[l0[2], l0[2], le[2], l0[2], r] + 
          8*G[l0[2], l0[2], le[3], l0[2], r] + 8*G[l0[2], l0[2], le[4], 
            l0[2], r] + 72*G[l0[2], l0[3], l0[1], l0[2], r] - 
          24*G[l0[2], l0[3], l0[2], l0[2], r] + 72*G[l0[2], l0[3], l0[3], 
            l0[2], r] - 24*G[l0[2], l0[3], le[1], l0[2], r] - 
          24*G[l0[2], l0[3], le[2], l0[2], r] - 24*G[l0[2], l0[3], le[3], 
            l0[2], r] - 24*G[l0[2], l0[3], le[4], l0[2], r] - 
          24*G[l0[2], le[1], l0[1], l0[2], r] + 8*G[l0[2], le[1], l0[2], 
            l0[2], r] - 24*G[l0[2], le[1], l0[3], l0[2], r] + 
          4*G[l0[2], le[1], le[1], l0[2], r] + 12*G[l0[2], le[1], le[2], 
            l0[2], r] + 12*G[l0[2], le[1], le[3], l0[2], r] + 
          4*G[l0[2], le[1], le[4], l0[2], r] - 24*G[l0[2], le[2], l0[1], 
            l0[2], r] + 8*G[l0[2], le[2], l0[2], l0[2], r] - 
          24*G[l0[2], le[2], l0[3], l0[2], r] + 12*G[l0[2], le[2], le[1], 
            l0[2], r] + 4*G[l0[2], le[2], le[2], l0[2], r] + 
          4*G[l0[2], le[2], le[3], l0[2], r] + 12*G[l0[2], le[2], le[4], 
            l0[2], r] - 24*G[l0[2], le[3], l0[1], l0[2], r] + 
          8*G[l0[2], le[3], l0[2], l0[2], r] - 24*G[l0[2], le[3], l0[3], 
            l0[2], r] + 12*G[l0[2], le[3], le[1], l0[2], r] + 
          4*G[l0[2], le[3], le[2], l0[2], r] + 4*G[l0[2], le[3], le[3], 
            l0[2], r] + 12*G[l0[2], le[3], le[4], l0[2], r] - 
          24*G[l0[2], le[4], l0[1], l0[2], r] + 8*G[l0[2], le[4], l0[2], 
            l0[2], r] - 24*G[l0[2], le[4], l0[3], l0[2], r] + 
          4*G[l0[2], le[4], le[1], l0[2], r] + 12*G[l0[2], le[4], le[2], 
            l0[2], r] + 12*G[l0[2], le[4], le[3], l0[2], r] + 
          4*G[l0[2], le[4], le[4], l0[2], r] - 216*G[l0[3], l0[1], l0[1], 
            l0[2], r] + 72*G[l0[3], l0[1], l0[2], l0[2], r] - 
          216*G[l0[3], l0[1], l0[3], l0[2], r] + 72*G[l0[3], l0[1], le[1], 
            l0[2], r] + 72*G[l0[3], l0[1], le[2], l0[2], r] + 
          72*G[l0[3], l0[1], le[3], l0[2], r] + 72*G[l0[3], l0[1], le[4], 
            l0[2], r] + 72*G[l0[3], l0[2], l0[1], l0[2], r] - 
          24*G[l0[3], l0[2], l0[2], l0[2], r] + 72*G[l0[3], l0[2], l0[3], 
            l0[2], r] - 24*G[l0[3], l0[2], le[1], l0[2], r] - 
          24*G[l0[3], l0[2], le[2], l0[2], r] - 24*G[l0[3], l0[2], le[3], 
            l0[2], r] - 24*G[l0[3], l0[2], le[4], l0[2], r] - 
          216*G[l0[3], l0[3], l0[1], l0[2], r] + 72*G[l0[3], l0[3], l0[2], 
            l0[2], r] - 216*G[l0[3], l0[3], l0[3], l0[2], r] + 
          72*G[l0[3], l0[3], le[1], l0[2], r] + 72*G[l0[3], l0[3], le[2], 
            l0[2], r] + 72*G[l0[3], l0[3], le[3], l0[2], r] + 
          72*G[l0[3], l0[3], le[4], l0[2], r] + 72*G[l0[3], le[1], l0[1], 
            l0[2], r] - 24*G[l0[3], le[1], l0[2], l0[2], r] + 
          72*G[l0[3], le[1], l0[3], l0[2], r] - 12*G[l0[3], le[1], le[1], 
            l0[2], r] - 36*G[l0[3], le[1], le[2], l0[2], r] - 
          36*G[l0[3], le[1], le[3], l0[2], r] - 12*G[l0[3], le[1], le[4], 
            l0[2], r] + 72*G[l0[3], le[2], l0[1], l0[2], r] - 
          24*G[l0[3], le[2], l0[2], l0[2], r] + 72*G[l0[3], le[2], l0[3], 
            l0[2], r] - 36*G[l0[3], le[2], le[1], l0[2], r] - 
          12*G[l0[3], le[2], le[2], l0[2], r] - 12*G[l0[3], le[2], le[3], 
            l0[2], r] - 36*G[l0[3], le[2], le[4], l0[2], r] + 
          72*G[l0[3], le[3], l0[1], l0[2], r] - 24*G[l0[3], le[3], l0[2], 
            l0[2], r] + 72*G[l0[3], le[3], l0[3], l0[2], r] - 
          36*G[l0[3], le[3], le[1], l0[2], r] - 12*G[l0[3], le[3], le[2], 
            l0[2], r] - 12*G[l0[3], le[3], le[3], l0[2], r] - 
          36*G[l0[3], le[3], le[4], l0[2], r] + 72*G[l0[3], le[4], l0[1], 
            l0[2], r] - 24*G[l0[3], le[4], l0[2], l0[2], r] + 
          72*G[l0[3], le[4], l0[3], l0[2], r] - 12*G[l0[3], le[4], le[1], 
            l0[2], r] - 36*G[l0[3], le[4], le[2], l0[2], r] - 
          36*G[l0[3], le[4], le[3], l0[2], r] - 12*G[l0[3], le[4], le[4], 
            l0[2], r] + 72*G[le[1], l0[1], l0[1], l0[2], r] - 
          24*G[le[1], l0[1], l0[2], l0[2], r] + 72*G[le[1], l0[1], l0[3], 
            l0[2], r] - 24*G[le[1], l0[1], le[1], l0[2], r] - 
          24*G[le[1], l0[1], le[2], l0[2], r] - 24*G[le[1], l0[1], le[3], 
            l0[2], r] - 24*G[le[1], l0[1], le[4], l0[2], r] - 
          24*G[le[1], l0[2], l0[1], l0[2], r] + 8*G[le[1], l0[2], l0[2], 
            l0[2], r] - 24*G[le[1], l0[2], l0[3], l0[2], r] + 
          4*G[le[1], l0[2], le[1], l0[2], r] + 12*G[le[1], l0[2], le[2], 
            l0[2], r] + 12*G[le[1], l0[2], le[3], l0[2], r] + 
          4*G[le[1], l0[2], le[4], l0[2], r] + 72*G[le[1], l0[3], l0[1], 
            l0[2], r] - 24*G[le[1], l0[3], l0[2], l0[2], r] + 
          72*G[le[1], l0[3], l0[3], l0[2], r] - 24*G[le[1], l0[3], le[1], 
            l0[2], r] - 24*G[le[1], l0[3], le[2], l0[2], r] - 
          24*G[le[1], l0[3], le[3], l0[2], r] - 24*G[le[1], l0[3], le[4], 
            l0[2], r] - 12*G[le[1], le[1], l0[1], l0[2], r] + 
          4*G[le[1], le[1], l0[2], l0[2], r] - 12*G[le[1], le[1], l0[3], 
            l0[2], r] + 2*G[le[1], le[1], le[1], l0[2], r] + 
          6*G[le[1], le[1], le[2], l0[2], r] + 6*G[le[1], le[1], le[3], 
            l0[2], r] + 2*G[le[1], le[1], le[4], l0[2], r] - 
          36*G[le[1], le[2], l0[1], l0[2], r] + 12*G[le[1], le[2], l0[2], 
            l0[2], r] - 36*G[le[1], le[2], l0[3], l0[2], r] + 
          18*G[le[1], le[2], le[1], l0[2], r] + 6*G[le[1], le[2], le[2], 
            l0[2], r] + 6*G[le[1], le[2], le[3], l0[2], r] + 
          18*G[le[1], le[2], le[4], l0[2], r] - 36*G[le[1], le[3], l0[1], 
            l0[2], r] + 12*G[le[1], le[3], l0[2], l0[2], r] - 
          36*G[le[1], le[3], l0[3], l0[2], r] + 18*G[le[1], le[3], le[1], 
            l0[2], r] + 6*G[le[1], le[3], le[2], l0[2], r] + 
          6*G[le[1], le[3], le[3], l0[2], r] + 18*G[le[1], le[3], le[4], 
            l0[2], r] - 12*G[le[1], le[4], l0[1], l0[2], r] + 
          4*G[le[1], le[4], l0[2], l0[2], r] - 12*G[le[1], le[4], l0[3], 
            l0[2], r] + 2*G[le[1], le[4], le[1], l0[2], r] + 
          6*G[le[1], le[4], le[2], l0[2], r] + 6*G[le[1], le[4], le[3], 
            l0[2], r] + 2*G[le[1], le[4], le[4], l0[2], r] + 
          72*G[le[2], l0[1], l0[1], l0[2], r] - 24*G[le[2], l0[1], l0[2], 
            l0[2], r] + 72*G[le[2], l0[1], l0[3], l0[2], r] - 
          24*G[le[2], l0[1], le[1], l0[2], r] - 24*G[le[2], l0[1], le[2], 
            l0[2], r] - 24*G[le[2], l0[1], le[3], l0[2], r] - 
          24*G[le[2], l0[1], le[4], l0[2], r] - 24*G[le[2], l0[2], l0[1], 
            l0[2], r] + 8*G[le[2], l0[2], l0[2], l0[2], r] - 
          24*G[le[2], l0[2], l0[3], l0[2], r] + 12*G[le[2], l0[2], le[1], 
            l0[2], r] + 4*G[le[2], l0[2], le[2], l0[2], r] + 
          4*G[le[2], l0[2], le[3], l0[2], r] + 12*G[le[2], l0[2], le[4], 
            l0[2], r] + 72*G[le[2], l0[3], l0[1], l0[2], r] - 
          24*G[le[2], l0[3], l0[2], l0[2], r] + 72*G[le[2], l0[3], l0[3], 
            l0[2], r] - 24*G[le[2], l0[3], le[1], l0[2], r] - 
          24*G[le[2], l0[3], le[2], l0[2], r] - 24*G[le[2], l0[3], le[3], 
            l0[2], r] - 24*G[le[2], l0[3], le[4], l0[2], r] - 
          36*G[le[2], le[1], l0[1], l0[2], r] + 12*G[le[2], le[1], l0[2], 
            l0[2], r] - 36*G[le[2], le[1], l0[3], l0[2], r] + 
          6*G[le[2], le[1], le[1], l0[2], r] + 18*G[le[2], le[1], le[2], 
            l0[2], r] + 18*G[le[2], le[1], le[3], l0[2], r] + 
          6*G[le[2], le[1], le[4], l0[2], r] - 12*G[le[2], le[2], l0[1], 
            l0[2], r] + 4*G[le[2], le[2], l0[2], l0[2], r] - 
          12*G[le[2], le[2], l0[3], l0[2], r] + 6*G[le[2], le[2], le[1], 
            l0[2], r] + 2*G[le[2], le[2], le[2], l0[2], r] + 
          2*G[le[2], le[2], le[3], l0[2], r] + 6*G[le[2], le[2], le[4], 
            l0[2], r] - 12*G[le[2], le[3], l0[1], l0[2], r] + 
          4*G[le[2], le[3], l0[2], l0[2], r] - 12*G[le[2], le[3], l0[3], 
            l0[2], r] + 6*G[le[2], le[3], le[1], l0[2], r] + 
          2*G[le[2], le[3], le[2], l0[2], r] + 2*G[le[2], le[3], le[3], 
            l0[2], r] + 6*G[le[2], le[3], le[4], l0[2], r] - 
          36*G[le[2], le[4], l0[1], l0[2], r] + 12*G[le[2], le[4], l0[2], 
            l0[2], r] - 36*G[le[2], le[4], l0[3], l0[2], r] + 
          6*G[le[2], le[4], le[1], l0[2], r] + 18*G[le[2], le[4], le[2], 
            l0[2], r] + 18*G[le[2], le[4], le[3], l0[2], r] + 
          6*G[le[2], le[4], le[4], l0[2], r] + 72*G[le[3], l0[1], l0[1], 
            l0[2], r] - 24*G[le[3], l0[1], l0[2], l0[2], r] + 
          72*G[le[3], l0[1], l0[3], l0[2], r] - 24*G[le[3], l0[1], le[1], 
            l0[2], r] - 24*G[le[3], l0[1], le[2], l0[2], r] - 
          24*G[le[3], l0[1], le[3], l0[2], r] - 24*G[le[3], l0[1], le[4], 
            l0[2], r] - 24*G[le[3], l0[2], l0[1], l0[2], r] + 
          8*G[le[3], l0[2], l0[2], l0[2], r] - 24*G[le[3], l0[2], l0[3], 
            l0[2], r] + 12*G[le[3], l0[2], le[1], l0[2], r] + 
          4*G[le[3], l0[2], le[2], l0[2], r] + 4*G[le[3], l0[2], le[3], 
            l0[2], r] + 12*G[le[3], l0[2], le[4], l0[2], r] + 
          72*G[le[3], l0[3], l0[1], l0[2], r] - 24*G[le[3], l0[3], l0[2], 
            l0[2], r] + 72*G[le[3], l0[3], l0[3], l0[2], r] - 
          24*G[le[3], l0[3], le[1], l0[2], r] - 24*G[le[3], l0[3], le[2], 
            l0[2], r] - 24*G[le[3], l0[3], le[3], l0[2], r] - 
          24*G[le[3], l0[3], le[4], l0[2], r] - 36*G[le[3], le[1], l0[1], 
            l0[2], r] + 12*G[le[3], le[1], l0[2], l0[2], r] - 
          36*G[le[3], le[1], l0[3], l0[2], r] + 6*G[le[3], le[1], le[1], 
            l0[2], r] + 18*G[le[3], le[1], le[2], l0[2], r] + 
          18*G[le[3], le[1], le[3], l0[2], r] + 6*G[le[3], le[1], le[4], 
            l0[2], r] - 12*G[le[3], le[2], l0[1], l0[2], r] + 
          4*G[le[3], le[2], l0[2], l0[2], r] - 12*G[le[3], le[2], l0[3], 
            l0[2], r] + 6*G[le[3], le[2], le[1], l0[2], r] + 
          2*G[le[3], le[2], le[2], l0[2], r] + 2*G[le[3], le[2], le[3], 
            l0[2], r] + 6*G[le[3], le[2], le[4], l0[2], r] - 
          12*G[le[3], le[3], l0[1], l0[2], r] + 4*G[le[3], le[3], l0[2], 
            l0[2], r] - 12*G[le[3], le[3], l0[3], l0[2], r] + 
          6*G[le[3], le[3], le[1], l0[2], r] + 2*G[le[3], le[3], le[2], 
            l0[2], r] + 2*G[le[3], le[3], le[3], l0[2], r] + 
          6*G[le[3], le[3], le[4], l0[2], r] - 36*G[le[3], le[4], l0[1], 
            l0[2], r] + 12*G[le[3], le[4], l0[2], l0[2], r] - 
          36*G[le[3], le[4], l0[3], l0[2], r] + 6*G[le[3], le[4], le[1], 
            l0[2], r] + 18*G[le[3], le[4], le[2], l0[2], r] + 
          18*G[le[3], le[4], le[3], l0[2], r] + 6*G[le[3], le[4], le[4], 
            l0[2], r] + 72*G[le[4], l0[1], l0[1], l0[2], r] - 
          24*G[le[4], l0[1], l0[2], l0[2], r] + 72*G[le[4], l0[1], l0[3], 
            l0[2], r] - 24*G[le[4], l0[1], le[1], l0[2], r] - 
          24*G[le[4], l0[1], le[2], l0[2], r] - 24*G[le[4], l0[1], le[3], 
            l0[2], r] - 24*G[le[4], l0[1], le[4], l0[2], r] - 
          24*G[le[4], l0[2], l0[1], l0[2], r] + 8*G[le[4], l0[2], l0[2], 
            l0[2], r] - 24*G[le[4], l0[2], l0[3], l0[2], r] + 
          4*G[le[4], l0[2], le[1], l0[2], r] + 12*G[le[4], l0[2], le[2], 
            l0[2], r] + 12*G[le[4], l0[2], le[3], l0[2], r] + 
          4*G[le[4], l0[2], le[4], l0[2], r] + 72*G[le[4], l0[3], l0[1], 
            l0[2], r] - 24*G[le[4], l0[3], l0[2], l0[2], r] + 
          72*G[le[4], l0[3], l0[3], l0[2], r] - 24*G[le[4], l0[3], le[1], 
            l0[2], r] - 24*G[le[4], l0[3], le[2], l0[2], r] - 
          24*G[le[4], l0[3], le[3], l0[2], r] - 24*G[le[4], l0[3], le[4], 
            l0[2], r] - 12*G[le[4], le[1], l0[1], l0[2], r] + 
          4*G[le[4], le[1], l0[2], l0[2], r] - 12*G[le[4], le[1], l0[3], 
            l0[2], r] + 2*G[le[4], le[1], le[1], l0[2], r] + 
          6*G[le[4], le[1], le[2], l0[2], r] + 6*G[le[4], le[1], le[3], 
            l0[2], r] + 2*G[le[4], le[1], le[4], l0[2], r] - 
          36*G[le[4], le[2], l0[1], l0[2], r] + 12*G[le[4], le[2], l0[2], 
            l0[2], r] - 36*G[le[4], le[2], l0[3], l0[2], r] + 
          18*G[le[4], le[2], le[1], l0[2], r] + 6*G[le[4], le[2], le[2], 
            l0[2], r] + 6*G[le[4], le[2], le[3], l0[2], r] + 
          18*G[le[4], le[2], le[4], l0[2], r] - 36*G[le[4], le[3], l0[1], 
            l0[2], r] + 12*G[le[4], le[3], l0[2], l0[2], r] - 
          36*G[le[4], le[3], l0[3], l0[2], r] + 18*G[le[4], le[3], le[1], 
            l0[2], r] + 6*G[le[4], le[3], le[2], l0[2], r] + 
          6*G[le[4], le[3], le[3], l0[2], r] + 18*G[le[4], le[3], le[4], 
            l0[2], r] - 12*G[le[4], le[4], l0[1], l0[2], r] + 
          4*G[le[4], le[4], l0[2], l0[2], r] - 12*G[le[4], le[4], l0[3], 
            l0[2], r] + 2*G[le[4], le[4], le[1], l0[2], r] + 
          6*G[le[4], le[4], le[2], l0[2], r] + 6*G[le[4], le[4], le[3], 
            l0[2], r] + 2*G[le[4], le[4], le[4], l0[2], r]) + 
        G[l0[2], r]*(-8*(16*G[l0[2], l0[1], l0[2], u] - 
            16*G[l0[2], l0[2], l0[2], u] + 16*G[l0[2], l0[3], l0[2], u]) + 
          (112*Zeta[3])/3)))/(8*Sqrt[-1 + x^2]) + 
     (-8*((-192*x)/Sqrt[-1 + x^2] + (128*(-x + x^3))/(-1 + x^2)^(3/2))*
        G[l0[2], r] - 16*((80*x)/Sqrt[-1 + x^2] - (48*(-x + x^3))/
          (-1 + x^2)^(3/2))*(G[l0[2], t]*G[le[1], r] + 
         G[l0[2], u]*G[le[1], r] - G[l0[2], t]*G[le[2], r] - 
         G[l0[2], u]*G[le[2], r] - G[l0[2], t]*G[le[3], r] + 
         G[l0[2], u]*G[le[3], r] + G[l0[2], t]*G[le[4], r] - 
         G[l0[2], u]*G[le[4], r] - 3*G[l0[1], l0[2], r] + 
         G[l0[2], l0[2], r] - 3*G[l0[3], l0[2], r] + G[le[1], l0[2], r] + 
         G[le[2], l0[2], r] + G[le[3], l0[2], r] + G[le[4], l0[2], r]) - 
       ((-32*x)/Sqrt[-1 + x^2] + (16*(-x + x^3))/(-1 + x^2)^(3/2))*
        (-8*(2*G[le[1], r] - 2*G[le[2], r] + 2*G[le[3], r] - 2*G[le[4], r])*
          (-G[l0[1], l0[2], u] + G[l0[2], l0[2], u] - G[l0[3], l0[2], u]) + 
         (-8*(4*G[l0[1], t] - 2*G[l0[2], t]) - 16*(-2*G[l0[1], t] + 
             G[l0[2], t]) - 16*(G[l0[2], u] - G[le[17], u] - G[le[18], u]) - 
           8*(-2*G[l0[2], u] + 2*G[le[17], u] + 2*G[le[18], u]))*
          (6*G[l0[1], l0[2], r] - G[l0[2], le[1], r] - G[l0[2], le[2], r] - 
           G[l0[2], le[3], r] - G[l0[2], le[4], r] + 6*G[l0[3], l0[2], r] - 
           2*G[le[1], l0[2], r] - 2*G[le[2], l0[2], r] - 
           2*G[le[3], l0[2], r] - 2*G[le[4], l0[2], r]) + 
         4*G[l0[2], t]*(4*G[le[1], l0[2], r] - 4*G[le[1], le[3], r] - 
           4*G[le[1], le[4], r] - 4*G[le[2], l0[2], r] + 
           4*G[le[2], le[3], r] + 4*G[le[2], le[4], r] - 
           4*G[le[3], l0[2], r] + 4*G[le[3], le[1], r] + 
           4*G[le[3], le[2], r] + 4*G[le[4], l0[2], r] - 
           4*G[le[4], le[1], r] - 4*G[le[4], le[2], r]) + 
         4*G[l0[2], u]*(-12*G[l0[1], le[1], r] + 12*G[l0[1], le[2], r] - 
           12*G[l0[1], le[3], r] + 12*G[l0[1], le[4], r] + 
           4*G[l0[2], le[1], r] - 4*G[l0[2], le[2], r] + 
           4*G[l0[2], le[3], r] - 4*G[l0[2], le[4], r] - 
           12*G[l0[3], le[1], r] + 12*G[l0[3], le[2], r] - 
           12*G[l0[3], le[3], r] + 12*G[l0[3], le[4], r] + 
           4*G[le[1], l0[2], r] + 2*G[le[1], le[1], r] - 
           6*G[le[1], le[2], r] + 2*G[le[1], le[3], r] - 
           6*G[le[1], le[4], r] - 4*G[le[2], l0[2], r] + 
           6*G[le[2], le[1], r] - 2*G[le[2], le[2], r] + 
           6*G[le[2], le[3], r] - 2*G[le[2], le[4], r] + 
           4*G[le[3], l0[2], r] + 2*G[le[3], le[1], r] - 
           6*G[le[3], le[2], r] + 2*G[le[3], le[3], r] - 
           6*G[le[3], le[4], r] - 4*G[le[4], l0[2], r] + 
           6*G[le[4], le[1], r] - 2*G[le[4], le[2], r] + 
           6*G[le[4], le[3], r] - 2*G[le[4], le[4], r]) + 
         4*G[l0[2], t]*(-24*G[l0[1], le[1], r] + 24*G[l0[1], le[2], r] + 
           24*G[l0[1], le[3], r] - 24*G[l0[1], le[4], r] + 
           8*G[l0[2], le[1], r] - 8*G[l0[2], le[2], r] - 
           8*G[l0[2], le[3], r] + 8*G[l0[2], le[4], r] - 
           24*G[l0[3], le[1], r] + 24*G[l0[3], le[2], r] + 
           24*G[l0[3], le[3], r] - 24*G[l0[3], le[4], r] + 
           4*G[le[1], le[1], r] - 12*G[le[1], le[2], r] - 
           4*G[le[1], le[3], r] + 12*G[le[1], le[4], r] + 
           12*G[le[2], le[1], r] - 4*G[le[2], le[2], r] - 
           12*G[le[2], le[3], r] + 4*G[le[2], le[4], r] + 
           4*G[le[3], le[1], r] - 12*G[le[3], le[2], r] - 
           4*G[le[3], le[3], r] + 12*G[le[3], le[4], r] + 
           12*G[le[4], le[1], r] - 4*G[le[4], le[2], r] - 
           12*G[le[4], le[3], r] + 4*G[le[4], le[4], r]) - 
         2*G[l0[2], u]*(24*G[l0[1], le[1], r] - 24*G[l0[1], le[2], r] + 
           24*G[l0[1], le[3], r] - 24*G[l0[1], le[4], r] - 
           8*G[l0[2], le[1], r] + 8*G[l0[2], le[2], r] - 
           8*G[l0[2], le[3], r] + 8*G[l0[2], le[4], r] + 
           24*G[l0[3], le[1], r] - 24*G[l0[3], le[2], r] + 
           24*G[l0[3], le[3], r] - 24*G[l0[3], le[4], r] - 
           4*G[le[1], le[1], r] + 12*G[le[1], le[2], r] - 
           12*G[le[1], le[3], r] + 4*G[le[1], le[4], r] - 
           12*G[le[2], le[1], r] + 4*G[le[2], le[2], r] - 
           4*G[le[2], le[3], r] + 12*G[le[2], le[4], r] - 
           12*G[le[3], le[1], r] + 4*G[le[3], le[2], r] - 
           4*G[le[3], le[3], r] + 12*G[le[3], le[4], r] - 
           4*G[le[4], le[1], r] + 12*G[le[4], le[2], r] - 
           12*G[le[4], le[3], r] + 4*G[le[4], le[4], r]) + 
         (-4*G[le[1], r] + 4*G[le[2], r] - 4*G[le[3], r] + 4*G[le[4], r])*
          (((-8*(4*G[l0[1], t] - 2*G[l0[2], t]) - 16*(-2*G[l0[1], t] + 
                G[l0[2], t]))*G[l0[2], u])/4 + 4*G[l0[2], t]*
            (2*G[le[17], u] - 2*G[le[18], u]) + 4*G[l0[2], t]*
            (-G[le[17], u] + G[le[18], u]) - 8*(G[l0[1], l0[2], u]/4 - 
             G[l0[2], le[17], u]/4 - G[l0[2], le[18], u]/4 + 
             G[l0[3], l0[2], u]/4) - 8*(G[l0[1], l0[2], u]/2 - 
             G[l0[2], l0[2], u] + G[l0[2], le[17], u]/2 + G[l0[2], le[18], u]/
              2 + G[l0[3], l0[2], u]/2) - 8*((3*G[l0[1], l0[2], u])/4 - 
             G[l0[2], le[17], u]/4 - G[l0[2], le[18], u]/4 + 
             (3*G[l0[3], l0[2], u])/4 - G[le[17], l0[2], u]/2 - 
             G[le[18], l0[2], u]/2)) + (4*G[le[1], r] - 4*G[le[2], r] - 
           4*G[le[3], r] + 4*G[le[4], r])*(4*G[l0[2], t]*(G[l0[2], u] - 
             G[le[17], u] - G[le[18], u]) - 8*(-1/4*G[l0[1], l0[2], t] + 
             G[l0[2], l0[1], t]/2 + G[l0[2], l0[2], t]/2 - 
             (5*G[l0[3], l0[2], t])/4) - 8*(-1/2*G[l0[1], l0[2], t] - 
             G[l0[2], l0[1], t] + G[l0[2], l0[2], t] - G[l0[3], l0[2], t]/
              2) - 8*(-1/4*G[l0[1], l0[2], t] + G[l0[2], l0[1], t]/2 - 
             G[l0[3], l0[2], t]/4) - 8*(G[le[17], l0[2], u]/2 - 
             G[le[18], l0[2], u]/2) - 8*(G[le[17], l0[2], u]/4 - 
             G[le[18], l0[2], u]/4) - 8*(-1/4*G[le[17], l0[2], u] + 
             G[le[18], l0[2], u]/4)) - G[l0[2], r]*((44*Pi^2)/3 + 
           (-8*(4*G[l0[1], t] - 2*G[l0[2], t]) - 16*(-2*G[l0[1], t] + G[
                l0[2], t]))*(-2*G[l0[2], u] + 2*G[le[17], u] + 
             2*G[le[18], u]) - 8*(-8*G[l0[1], l0[1], t] + 
             4*G[l0[1], l0[2], t] + 4*G[l0[2], l0[1], t]) - 
           8*(-8*G[l0[1], l0[1], t] + 4*G[l0[1], l0[2], t] + 
             4*G[l0[2], l0[1], t] - 4*G[l0[2], l0[2], t]) - 
           8*(16*G[l0[1], l0[1], t] - 8*G[l0[1], l0[2], t] - 
             8*G[l0[2], l0[1], t] + 8*G[l0[2], l0[2], t]) - 
           8*(2*G[l0[2], le[17], u] + 2*G[l0[2], le[18], u] + 
             2*G[le[17], l0[2], u] - 2*G[le[17], le[17], u] - 
             2*G[le[17], le[18], u] + 2*G[le[18], l0[2], u] - 
             2*G[le[18], le[17], u] - 2*G[le[18], le[18], u]) - 
           8*(-4*G[l0[2], l0[2], u] + 2*G[l0[2], le[17], u] + 
             2*G[l0[2], le[18], u] + 2*G[le[17], l0[2], u] - 
             2*G[le[17], le[17], u] - 2*G[le[17], le[18], u] + 
             2*G[le[18], l0[2], u] - 2*G[le[18], le[17], u] - 
             2*G[le[18], le[18], u]) - 8*(8*G[l0[2], l0[2], u] - 
             4*G[l0[2], le[17], u] - 4*G[l0[2], le[18], u] - 
             4*G[le[17], l0[2], u] + 4*G[le[17], le[17], u] + 
             4*G[le[17], le[18], u] - 4*G[le[18], l0[2], u] + 
             4*G[le[18], le[17], u] + 4*G[le[18], le[18], u])) - 
         8*(6*G[l0[1], l0[2], l0[2], r] - 3*G[l0[1], l0[2], le[1], r] - 
           3*G[l0[1], l0[2], le[2], r] - 3*G[l0[1], l0[2], le[3], r] - 
           3*G[l0[1], l0[2], le[4], r] + 2*G[l0[2], l0[2], l0[2], r] - 
           G[l0[2], le[1], l0[2], r] + G[l0[2], le[1], le[1], r]/2 + 
           G[l0[2], le[1], le[2], r]/2 + G[l0[2], le[1], le[3], r]/2 + 
           G[l0[2], le[1], le[4], r]/2 - G[l0[2], le[2], l0[2], r] + 
           G[l0[2], le[2], le[1], r]/2 + G[l0[2], le[2], le[2], r]/2 + 
           G[l0[2], le[2], le[3], r]/2 + G[l0[2], le[2], le[4], r]/2 - 
           G[l0[2], le[3], l0[2], r] + G[l0[2], le[3], le[1], r]/2 + 
           G[l0[2], le[3], le[2], r]/2 + G[l0[2], le[3], le[3], r]/2 + 
           G[l0[2], le[3], le[4], r]/2 - G[l0[2], le[4], l0[2], r] + 
           G[l0[2], le[4], le[1], r]/2 + G[l0[2], le[4], le[2], r]/2 + 
           G[l0[2], le[4], le[3], r]/2 + G[l0[2], le[4], le[4], r]/2 + 
           6*G[l0[3], l0[2], l0[2], r] - 3*G[l0[3], l0[2], le[1], r] - 
           3*G[l0[3], l0[2], le[2], r] - 3*G[l0[3], l0[2], le[3], r] - 
           3*G[l0[3], l0[2], le[4], r] - 2*G[le[1], l0[2], l0[2], r] + 
           G[le[1], l0[2], le[1], r] + G[le[1], l0[2], le[2], r] + 
           G[le[1], l0[2], le[3], r] + G[le[1], l0[2], le[4], r] - 
           G[le[1], le[3], l0[2], r] + G[le[1], le[4], l0[2], r] - 
           2*G[le[2], l0[2], l0[2], r] + G[le[2], l0[2], le[1], r] + 
           G[le[2], l0[2], le[2], r] + G[le[2], l0[2], le[3], r] + 
           G[le[2], l0[2], le[4], r] + G[le[2], le[3], l0[2], r] - 
           G[le[2], le[4], l0[2], r] - 2*G[le[3], l0[2], l0[2], r] + 
           G[le[3], l0[2], le[1], r] + G[le[3], l0[2], le[2], r] + 
           G[le[3], l0[2], le[3], r] + G[le[3], l0[2], le[4], r] - 
           G[le[3], le[1], l0[2], r] + G[le[3], le[2], l0[2], r] - 
           2*G[le[4], l0[2], l0[2], r] + G[le[4], l0[2], le[1], r] + 
           G[le[4], l0[2], le[2], r] + G[le[4], l0[2], le[3], r] + 
           G[le[4], l0[2], le[4], r] + G[le[4], le[1], l0[2], r] - 
           G[le[4], le[2], l0[2], r]) - 8*(6*G[l0[1], l0[2], l0[2], r] - 
           3*G[l0[1], l0[2], le[1], r] - 3*G[l0[1], l0[2], le[2], r] - 
           3*G[l0[1], l0[2], le[3], r] - 3*G[l0[1], l0[2], le[4], r] + 
           2*G[l0[2], l0[2], l0[2], r] - G[l0[2], le[1], l0[2], r] + 
           G[l0[2], le[1], le[1], r]/2 + G[l0[2], le[1], le[2], r]/2 + 
           G[l0[2], le[1], le[3], r]/2 + G[l0[2], le[1], le[4], r]/2 - 
           G[l0[2], le[2], l0[2], r] + G[l0[2], le[2], le[1], r]/2 + 
           G[l0[2], le[2], le[2], r]/2 + G[l0[2], le[2], le[3], r]/2 + 
           G[l0[2], le[2], le[4], r]/2 - G[l0[2], le[3], l0[2], r] + 
           G[l0[2], le[3], le[1], r]/2 + G[l0[2], le[3], le[2], r]/2 + 
           G[l0[2], le[3], le[3], r]/2 + G[l0[2], le[3], le[4], r]/2 - 
           G[l0[2], le[4], l0[2], r] + G[l0[2], le[4], le[1], r]/2 + 
           G[l0[2], le[4], le[2], r]/2 + G[l0[2], le[4], le[3], r]/2 + 
           G[l0[2], le[4], le[4], r]/2 + 6*G[l0[3], l0[2], l0[2], r] - 
           3*G[l0[3], l0[2], le[1], r] - 3*G[l0[3], l0[2], le[2], r] - 
           3*G[l0[3], l0[2], le[3], r] - 3*G[l0[3], l0[2], le[4], r] - 
           2*G[le[1], l0[2], l0[2], r] + G[le[1], l0[2], le[1], r] + 
           G[le[1], l0[2], le[2], r] + G[le[1], l0[2], le[3], r] + 
           G[le[1], l0[2], le[4], r] + G[le[1], le[3], l0[2], r] - 
           G[le[1], le[4], l0[2], r] - 2*G[le[2], l0[2], l0[2], r] + 
           G[le[2], l0[2], le[1], r] + G[le[2], l0[2], le[2], r] + 
           G[le[2], l0[2], le[3], r] + G[le[2], l0[2], le[4], r] - 
           G[le[2], le[3], l0[2], r] + G[le[2], le[4], l0[2], r] - 
           2*G[le[3], l0[2], l0[2], r] + G[le[3], l0[2], le[1], r] + 
           G[le[3], l0[2], le[2], r] + G[le[3], l0[2], le[3], r] + 
           G[le[3], l0[2], le[4], r] + G[le[3], le[1], l0[2], r] - 
           G[le[3], le[2], l0[2], r] - 2*G[le[4], l0[2], l0[2], r] + 
           G[le[4], l0[2], le[1], r] + G[le[4], l0[2], le[2], r] + 
           G[le[4], l0[2], le[3], r] + G[le[4], l0[2], le[4], r] - 
           G[le[4], le[1], l0[2], r] + G[le[4], le[2], l0[2], r]) - 
         8*(-36*G[l0[1], l0[1], l0[2], r] + 6*G[l0[1], l0[2], le[1], r] + 
           6*G[l0[1], l0[2], le[2], r] + 6*G[l0[1], l0[2], le[3], r] + 
           6*G[l0[1], l0[2], le[4], r] - 36*G[l0[1], l0[3], l0[2], r] + 
           12*G[l0[1], le[1], l0[2], r] + 12*G[l0[1], le[2], l0[2], r] + 
           12*G[l0[1], le[3], l0[2], r] + 12*G[l0[1], le[4], l0[2], r] + 
           12*G[l0[2], l0[1], l0[2], r] + 12*G[l0[2], l0[3], l0[2], r] - 
           2*G[l0[2], le[1], l0[2], r] - G[l0[2], le[1], le[1], r] - 
           G[l0[2], le[1], le[2], r] - G[l0[2], le[1], le[3], r] - 
           G[l0[2], le[1], le[4], r] - 2*G[l0[2], le[2], l0[2], r] - 
           G[l0[2], le[2], le[1], r] - G[l0[2], le[2], le[2], r] - 
           G[l0[2], le[2], le[3], r] - G[l0[2], le[2], le[4], r] - 
           2*G[l0[2], le[3], l0[2], r] - G[l0[2], le[3], le[1], r] - 
           G[l0[2], le[3], le[2], r] - G[l0[2], le[3], le[3], r] - 
           G[l0[2], le[3], le[4], r] - 2*G[l0[2], le[4], l0[2], r] - 
           G[l0[2], le[4], le[1], r] - G[l0[2], le[4], le[2], r] - 
           G[l0[2], le[4], le[3], r] - G[l0[2], le[4], le[4], r] - 
           36*G[l0[3], l0[1], l0[2], r] + 6*G[l0[3], l0[2], le[1], r] + 
           6*G[l0[3], l0[2], le[2], r] + 6*G[l0[3], l0[2], le[3], r] + 
           6*G[l0[3], l0[2], le[4], r] - 36*G[l0[3], l0[3], l0[2], r] + 
           12*G[l0[3], le[1], l0[2], r] + 12*G[l0[3], le[2], l0[2], r] + 
           12*G[l0[3], le[3], l0[2], r] + 12*G[l0[3], le[4], l0[2], r] + 
           12*G[le[1], l0[1], l0[2], r] - 2*G[le[1], l0[2], le[1], r] - 
           2*G[le[1], l0[2], le[2], r] - 2*G[le[1], l0[2], le[3], r] - 
           2*G[le[1], l0[2], le[4], r] + 12*G[le[1], l0[3], l0[2], r] - 
           2*G[le[1], le[1], l0[2], r] - 6*G[le[1], le[2], l0[2], r] - 
           4*G[le[1], le[3], l0[2], r] - 4*G[le[1], le[4], l0[2], r] + 
           12*G[le[2], l0[1], l0[2], r] - 2*G[le[2], l0[2], le[1], r] - 
           2*G[le[2], l0[2], le[2], r] - 2*G[le[2], l0[2], le[3], r] - 
           2*G[le[2], l0[2], le[4], r] + 12*G[le[2], l0[3], l0[2], r] - 
           6*G[le[2], le[1], l0[2], r] - 2*G[le[2], le[2], l0[2], r] - 
           4*G[le[2], le[3], l0[2], r] - 4*G[le[2], le[4], l0[2], r] + 
           12*G[le[3], l0[1], l0[2], r] - 2*G[le[3], l0[2], le[1], r] - 
           2*G[le[3], l0[2], le[2], r] - 2*G[le[3], l0[2], le[3], r] - 
           2*G[le[3], l0[2], le[4], r] + 12*G[le[3], l0[3], l0[2], r] - 
           4*G[le[3], le[1], l0[2], r] - 4*G[le[3], le[2], l0[2], r] - 
           2*G[le[3], le[3], l0[2], r] - 6*G[le[3], le[4], l0[2], r] + 
           12*G[le[4], l0[1], l0[2], r] - 2*G[le[4], l0[2], le[1], r] - 
           2*G[le[4], l0[2], le[2], r] - 2*G[le[4], l0[2], le[3], r] - 
           2*G[le[4], l0[2], le[4], r] + 12*G[le[4], l0[3], l0[2], r] - 
           4*G[le[4], le[1], l0[2], r] - 4*G[le[4], le[2], l0[2], r] - 
           6*G[le[4], le[3], l0[2], r] - 2*G[le[4], le[4], l0[2], r])) + 
       (4*(-x + x^3)*(((44*Pi^2)/3 - 64*G[l0[2], l0[2], t])*
           (-G[l0[2], l0[2], r] + G[l0[2], le[1], r]/2 + G[l0[2], le[2], r]/
             2 + G[l0[2], le[3], r]/2 + G[l0[2], le[4], r]/2) + 
          ((44*Pi^2)/3 - 64*G[l0[2], l0[2], u])*(-G[l0[2], l0[2], r] + 
            G[l0[2], le[1], r]/2 + G[l0[2], le[2], r]/2 + G[l0[2], le[3], r]/
             2 + G[l0[2], le[4], r]/2) - 8*(-G[l0[1], l0[2], t] + 
            G[l0[2], l0[2], t] - G[l0[3], l0[2], t])*(4*G[le[1], l0[2], r] - 
            4*G[le[1], le[3], r] - 4*G[le[1], le[4], r] - 
            4*G[le[2], l0[2], r] + 4*G[le[2], le[3], r] + 
            4*G[le[2], le[4], r] - 4*G[le[3], l0[2], r] + 
            4*G[le[3], le[1], r] + 4*G[le[3], le[2], r] + 
            4*G[le[4], l0[2], r] - 4*G[le[4], le[1], r] - 
            4*G[le[4], le[2], r]) + 8*Pi^2*(2*G[l0[2], l0[2], r] - 
            G[le[1], le[3], r] + G[le[1], le[4], r] + G[le[2], le[3], r] - 
            G[le[2], le[4], r] - G[le[3], le[1], r] + G[le[3], le[2], r] + 
            G[le[4], le[1], r] - G[le[4], le[2], r]) + 
          8*Pi^2*(2*G[l0[2], l0[2], r] + G[le[1], le[3], r] - 
            G[le[1], le[4], r] - G[le[2], le[3], r] + G[le[2], le[4], r] + 
            G[le[3], le[1], r] - G[le[3], le[2], r] - G[le[4], le[1], r] + 
            G[le[4], le[2], r]) - 8*(-G[l0[1], l0[2], u] + 
            G[l0[2], l0[2], u] - G[l0[3], l0[2], u])*
           (-12*G[l0[1], le[1], r] + 12*G[l0[1], le[2], r] - 
            12*G[l0[1], le[3], r] + 12*G[l0[1], le[4], r] + 
            4*G[l0[2], le[1], r] - 4*G[l0[2], le[2], r] + 
            4*G[l0[2], le[3], r] - 4*G[l0[2], le[4], r] - 
            12*G[l0[3], le[1], r] + 12*G[l0[3], le[2], r] - 
            12*G[l0[3], le[3], r] + 12*G[l0[3], le[4], r] + 
            4*G[le[1], l0[2], r] + 2*G[le[1], le[1], r] - 
            6*G[le[1], le[2], r] + 2*G[le[1], le[3], r] - 
            6*G[le[1], le[4], r] - 4*G[le[2], l0[2], r] + 
            6*G[le[2], le[1], r] - 2*G[le[2], le[2], r] + 
            6*G[le[2], le[3], r] - 2*G[le[2], le[4], r] + 
            4*G[le[3], l0[2], r] + 2*G[le[3], le[1], r] - 
            6*G[le[3], le[2], r] + 2*G[le[3], le[3], r] - 
            6*G[le[3], le[4], r] - 4*G[le[4], l0[2], r] + 
            6*G[le[4], le[1], r] - 2*G[le[4], le[2], r] + 
            6*G[le[4], le[3], r] - 2*G[le[4], le[4], r]) + 
          (24*G[l0[1], le[1], r] - 24*G[l0[1], le[2], r] + 
            24*G[l0[1], le[3], r] - 24*G[l0[1], le[4], r] - 
            8*G[l0[2], le[1], r] + 8*G[l0[2], le[2], r] - 
            8*G[l0[2], le[3], r] + 8*G[l0[2], le[4], r] + 
            24*G[l0[3], le[1], r] - 24*G[l0[3], le[2], r] + 
            24*G[l0[3], le[3], r] - 24*G[l0[3], le[4], r] - 
            4*G[le[1], le[1], r] + 12*G[le[1], le[2], r] - 
            12*G[le[1], le[3], r] + 4*G[le[1], le[4], r] - 
            12*G[le[2], le[1], r] + 4*G[le[2], le[2], r] - 
            4*G[le[2], le[3], r] + 12*G[le[2], le[4], r] - 
            12*G[le[3], le[1], r] + 4*G[le[3], le[2], r] - 
            4*G[le[3], le[3], r] + 12*G[le[3], le[4], r] - 
            4*G[le[4], le[1], r] + 12*G[le[4], le[2], r] - 
            12*G[le[4], le[3], r] + 4*G[le[4], le[4], r])*
           (((-8*(4*G[l0[1], t] - 2*G[l0[2], t]) - 16*(-2*G[l0[1], t] + 
                 G[l0[2], t]))*G[l0[2], u])/4 + 4*G[l0[2], t]*
             (2*G[le[17], u] - 2*G[le[18], u]) + 4*G[l0[2], t]*
             (-G[le[17], u] + G[le[18], u]) - 8*(G[l0[1], l0[2], u]/4 - 
              G[l0[2], le[17], u]/4 - G[l0[2], le[18], u]/4 + 
              G[l0[3], l0[2], u]/4) - 8*(G[l0[1], l0[2], u]/2 - 
              G[l0[2], l0[2], u] + G[l0[2], le[17], u]/2 + G[l0[2], le[18], 
                u]/2 + G[l0[3], l0[2], u]/2) - 8*((3*G[l0[1], l0[2], u])/4 - 
              G[l0[2], le[17], u]/4 - G[l0[2], le[18], u]/4 + 
              (3*G[l0[3], l0[2], u])/4 - G[le[17], l0[2], u]/2 - 
              G[le[18], l0[2], u]/2)) + (-24*G[l0[1], le[1], r] + 
            24*G[l0[1], le[2], r] + 24*G[l0[1], le[3], r] - 
            24*G[l0[1], le[4], r] + 8*G[l0[2], le[1], r] - 
            8*G[l0[2], le[2], r] - 8*G[l0[2], le[3], r] + 
            8*G[l0[2], le[4], r] - 24*G[l0[3], le[1], r] + 
            24*G[l0[3], le[2], r] + 24*G[l0[3], le[3], r] - 
            24*G[l0[3], le[4], r] + 4*G[le[1], le[1], r] - 
            12*G[le[1], le[2], r] - 4*G[le[1], le[3], r] + 
            12*G[le[1], le[4], r] + 12*G[le[2], le[1], r] - 
            4*G[le[2], le[2], r] - 12*G[le[2], le[3], r] + 
            4*G[le[2], le[4], r] + 4*G[le[3], le[1], r] - 
            12*G[le[3], le[2], r] - 4*G[le[3], le[3], r] + 
            12*G[le[3], le[4], r] + 12*G[le[4], le[1], r] - 
            4*G[le[4], le[2], r] - 12*G[le[4], le[3], r] + 
            4*G[le[4], le[4], r])*(4*G[l0[2], t]*(G[l0[2], u] - 
              G[le[17], u] - G[le[18], u]) - 8*(-1/4*G[l0[1], l0[2], t] + 
              G[l0[2], l0[1], t]/2 + G[l0[2], l0[2], t]/2 - 
              (5*G[l0[3], l0[2], t])/4) - 8*(-1/2*G[l0[1], l0[2], t] - 
              G[l0[2], l0[1], t] + G[l0[2], l0[2], t] - G[l0[3], l0[2], t]/
               2) - 8*(-1/4*G[l0[1], l0[2], t] + G[l0[2], l0[1], t]/2 - 
              G[l0[3], l0[2], t]/4) - 8*(G[le[17], l0[2], u]/2 - 
              G[le[18], l0[2], u]/2) - 8*(G[le[17], l0[2], u]/4 - 
              G[le[18], l0[2], u]/4) - 8*(-1/4*G[le[17], l0[2], u] + 
              G[le[18], l0[2], u]/4)) + (6*G[l0[1], l0[2], r] - 
            G[l0[2], le[1], r] - G[l0[2], le[2], r] - G[l0[2], le[3], r] - 
            G[l0[2], le[4], r] + 6*G[l0[3], l0[2], r] - 
            2*G[le[1], l0[2], r] - 2*G[le[2], l0[2], r] - 
            2*G[le[3], l0[2], r] - 2*G[le[4], l0[2], r])*((44*Pi^2)/3 + 
            (-8*(4*G[l0[1], t] - 2*G[l0[2], t]) - 16*(-2*G[l0[1], t] + 
                G[l0[2], t]))*(-2*G[l0[2], u] + 2*G[le[17], u] + 
              2*G[le[18], u]) - 8*(-8*G[l0[1], l0[1], t] + 4*G[l0[1], l0[2], 
                t] + 4*G[l0[2], l0[1], t]) - 8*(-8*G[l0[1], l0[1], t] + 
              4*G[l0[1], l0[2], t] + 4*G[l0[2], l0[1], t] - 4*G[l0[2], l0[2], 
                t]) - 8*(16*G[l0[1], l0[1], t] - 8*G[l0[1], l0[2], t] - 
              8*G[l0[2], l0[1], t] + 8*G[l0[2], l0[2], t]) - 
            8*(2*G[l0[2], le[17], u] + 2*G[l0[2], le[18], u] + 
              2*G[le[17], l0[2], u] - 2*G[le[17], le[17], u] - 
              2*G[le[17], le[18], u] + 2*G[le[18], l0[2], u] - 
              2*G[le[18], le[17], u] - 2*G[le[18], le[18], u]) - 
            8*(-4*G[l0[2], l0[2], u] + 2*G[l0[2], le[17], u] + 
              2*G[l0[2], le[18], u] + 2*G[le[17], l0[2], u] - 
              2*G[le[17], le[17], u] - 2*G[le[17], le[18], u] + 
              2*G[le[18], l0[2], u] - 2*G[le[18], le[17], u] - 
              2*G[le[18], le[18], u]) - 8*(8*G[l0[2], l0[2], u] - 
              4*G[l0[2], le[17], u] - 4*G[l0[2], le[18], u] - 
              4*G[le[17], l0[2], u] + 4*G[le[17], le[17], u] + 
              4*G[le[17], le[18], u] - 4*G[le[18], l0[2], u] + 
              4*G[le[18], le[17], u] + 4*G[le[18], le[18], u])) + 
          (2*G[le[1], r] - 2*G[le[2], r] + 2*G[le[3], r] - 2*G[le[4], r])*
           ((-22*Pi^2*G[l0[2], u])/3 - 8*(-2*G[l0[1], l0[1], l0[2], u] + 
              2*G[l0[1], l0[2], l0[2], u] - 2*G[l0[1], l0[3], l0[2], u] + 
              2*G[l0[2], l0[1], l0[2], u] - 6*G[l0[2], l0[2], l0[2], u] + 
              2*G[l0[2], l0[3], l0[2], u] - 2*G[l0[3], l0[1], l0[2], u] + 
              2*G[l0[3], l0[2], l0[2], u] - 2*G[l0[3], l0[3], l0[2], u])) + 
          (-8*(4*G[l0[1], t] - 2*G[l0[2], t]) - 16*(-2*G[l0[1], t] + 
              G[l0[2], t]) - 16*(G[l0[2], u] - G[le[17], u] - G[le[18], u]) - 
            8*(-2*G[l0[2], u] + 2*G[le[17], u] + 2*G[le[18], u]))*
           (-36*G[l0[1], l0[1], l0[2], r] + 6*G[l0[1], l0[2], le[1], r] + 
            6*G[l0[1], l0[2], le[2], r] + 6*G[l0[1], l0[2], le[3], r] + 
            6*G[l0[1], l0[2], le[4], r] - 36*G[l0[1], l0[3], l0[2], r] + 
            12*G[l0[1], le[1], l0[2], r] + 12*G[l0[1], le[2], l0[2], r] + 
            12*G[l0[1], le[3], l0[2], r] + 12*G[l0[1], le[4], l0[2], r] + 
            12*G[l0[2], l0[1], l0[2], r] + 12*G[l0[2], l0[3], l0[2], r] - 
            2*G[l0[2], le[1], l0[2], r] - G[l0[2], le[1], le[1], r] - 
            G[l0[2], le[1], le[2], r] - G[l0[2], le[1], le[3], r] - 
            G[l0[2], le[1], le[4], r] - 2*G[l0[2], le[2], l0[2], r] - 
            G[l0[2], le[2], le[1], r] - G[l0[2], le[2], le[2], r] - 
            G[l0[2], le[2], le[3], r] - G[l0[2], le[2], le[4], r] - 
            2*G[l0[2], le[3], l0[2], r] - G[l0[2], le[3], le[1], r] - 
            G[l0[2], le[3], le[2], r] - G[l0[2], le[3], le[3], r] - 
            G[l0[2], le[3], le[4], r] - 2*G[l0[2], le[4], l0[2], r] - 
            G[l0[2], le[4], le[1], r] - G[l0[2], le[4], le[2], r] - 
            G[l0[2], le[4], le[3], r] - G[l0[2], le[4], le[4], r] - 
            36*G[l0[3], l0[1], l0[2], r] + 6*G[l0[3], l0[2], le[1], r] + 
            6*G[l0[3], l0[2], le[2], r] + 6*G[l0[3], l0[2], le[3], r] + 
            6*G[l0[3], l0[2], le[4], r] - 36*G[l0[3], l0[3], l0[2], r] + 
            12*G[l0[3], le[1], l0[2], r] + 12*G[l0[3], le[2], l0[2], r] + 
            12*G[l0[3], le[3], l0[2], r] + 12*G[l0[3], le[4], l0[2], r] + 
            12*G[le[1], l0[1], l0[2], r] - 2*G[le[1], l0[2], le[1], r] - 
            2*G[le[1], l0[2], le[2], r] - 2*G[le[1], l0[2], le[3], r] - 
            2*G[le[1], l0[2], le[4], r] + 12*G[le[1], l0[3], l0[2], r] - 
            2*G[le[1], le[1], l0[2], r] - 6*G[le[1], le[2], l0[2], r] - 
            4*G[le[1], le[3], l0[2], r] - 4*G[le[1], le[4], l0[2], r] + 
            12*G[le[2], l0[1], l0[2], r] - 2*G[le[2], l0[2], le[1], r] - 
            2*G[le[2], l0[2], le[2], r] - 2*G[le[2], l0[2], le[3], r] - 
            2*G[le[2], l0[2], le[4], r] + 12*G[le[2], l0[3], l0[2], r] - 
            6*G[le[2], le[1], l0[2], r] - 2*G[le[2], le[2], l0[2], r] - 
            4*G[le[2], le[3], l0[2], r] - 4*G[le[2], le[4], l0[2], r] + 
            12*G[le[3], l0[1], l0[2], r] - 2*G[le[3], l0[2], le[1], r] - 
            2*G[le[3], l0[2], le[2], r] - 2*G[le[3], l0[2], le[3], r] - 
            2*G[le[3], l0[2], le[4], r] + 12*G[le[3], l0[3], l0[2], r] - 
            4*G[le[3], le[1], l0[2], r] - 4*G[le[3], le[2], l0[2], r] - 
            2*G[le[3], le[3], l0[2], r] - 6*G[le[3], le[4], l0[2], r] + 
            12*G[le[4], l0[1], l0[2], r] - 2*G[le[4], l0[2], le[1], r] - 
            2*G[le[4], l0[2], le[2], r] - 2*G[le[4], l0[2], le[3], r] - 
            2*G[le[4], l0[2], le[4], r] + 12*G[le[4], l0[3], l0[2], r] - 
            4*G[le[4], le[1], l0[2], r] - 4*G[le[4], le[2], l0[2], r] - 
            6*G[le[4], le[3], l0[2], r] - 2*G[le[4], le[4], l0[2], r]) + 
          4*G[l0[2], t]*(-24*G[l0[1], le[1], l0[2], r] + 
            24*G[l0[1], le[1], le[3], r] + 24*G[l0[1], le[1], le[4], r] + 
            24*G[l0[1], le[2], l0[2], r] - 24*G[l0[1], le[2], le[3], r] - 
            24*G[l0[1], le[2], le[4], r] + 24*G[l0[1], le[3], l0[2], r] - 
            24*G[l0[1], le[3], le[1], r] - 24*G[l0[1], le[3], le[2], r] - 
            24*G[l0[1], le[4], l0[2], r] + 24*G[l0[1], le[4], le[1], r] + 
            24*G[l0[1], le[4], le[2], r] - 8*G[l0[2], le[1], le[3], r] - 
            8*G[l0[2], le[1], le[4], r] + 8*G[l0[2], le[2], le[3], r] + 
            8*G[l0[2], le[2], le[4], r] + 8*G[l0[2], le[3], le[1], r] + 
            8*G[l0[2], le[3], le[2], r] - 8*G[l0[2], le[4], le[1], r] - 
            8*G[l0[2], le[4], le[2], r] - 24*G[l0[3], le[1], l0[2], r] + 
            24*G[l0[3], le[1], le[3], r] + 24*G[l0[3], le[1], le[4], r] + 
            24*G[l0[3], le[2], l0[2], r] - 24*G[l0[3], le[2], le[3], r] - 
            24*G[l0[3], le[2], le[4], r] + 24*G[l0[3], le[3], l0[2], r] - 
            24*G[l0[3], le[3], le[1], r] - 24*G[l0[3], le[3], le[2], r] - 
            24*G[l0[3], le[4], l0[2], r] + 24*G[l0[3], le[4], le[1], r] + 
            24*G[l0[3], le[4], le[2], r] - 8*G[le[1], l0[2], l0[2], r] + 
            4*G[le[1], le[1], l0[2], r] - 4*G[le[1], le[1], le[3], r] - 
            4*G[le[1], le[1], le[4], r] - 12*G[le[1], le[2], l0[2], r] + 
            12*G[le[1], le[2], le[3], r] + 12*G[le[1], le[2], le[4], r] - 
            4*G[le[1], le[3], l0[2], r] + 8*G[le[1], le[3], le[1], r] + 
            8*G[le[1], le[3], le[2], r] - 4*G[le[1], le[3], le[3], r] - 
            4*G[le[1], le[3], le[4], r] + 12*G[le[1], le[4], l0[2], r] - 
            8*G[le[1], le[4], le[1], r] - 8*G[le[1], le[4], le[2], r] - 
            4*G[le[1], le[4], le[3], r] - 4*G[le[1], le[4], le[4], r] + 
            8*G[le[2], l0[2], l0[2], r] + 12*G[le[2], le[1], l0[2], r] - 
            12*G[le[2], le[1], le[3], r] - 12*G[le[2], le[1], le[4], r] - 
            4*G[le[2], le[2], l0[2], r] + 4*G[le[2], le[2], le[3], r] + 
            4*G[le[2], le[2], le[4], r] - 12*G[le[2], le[3], l0[2], r] + 
            8*G[le[2], le[3], le[1], r] + 8*G[le[2], le[3], le[2], r] + 
            4*G[le[2], le[3], le[3], r] + 4*G[le[2], le[3], le[4], r] + 
            4*G[le[2], le[4], l0[2], r] - 8*G[le[2], le[4], le[1], r] - 
            8*G[le[2], le[4], le[2], r] + 4*G[le[2], le[4], le[3], r] + 
            4*G[le[2], le[4], le[4], r] + 8*G[le[3], l0[2], l0[2], r] + 
            4*G[le[3], le[1], l0[2], r] + 4*G[le[3], le[1], le[1], r] + 
            4*G[le[3], le[1], le[2], r] - 8*G[le[3], le[1], le[3], r] - 
            8*G[le[3], le[1], le[4], r] - 12*G[le[3], le[2], l0[2], r] + 
            4*G[le[3], le[2], le[1], r] + 4*G[le[3], le[2], le[2], r] + 
            8*G[le[3], le[2], le[3], r] + 8*G[le[3], le[2], le[4], r] - 
            4*G[le[3], le[3], l0[2], r] + 4*G[le[3], le[3], le[1], r] + 
            4*G[le[3], le[3], le[2], r] + 12*G[le[3], le[4], l0[2], r] - 
            12*G[le[3], le[4], le[1], r] - 12*G[le[3], le[4], le[2], r] - 
            8*G[le[4], l0[2], l0[2], r] + 12*G[le[4], le[1], l0[2], r] - 
            4*G[le[4], le[1], le[1], r] - 4*G[le[4], le[1], le[2], r] - 
            8*G[le[4], le[1], le[3], r] - 8*G[le[4], le[1], le[4], r] - 
            4*G[le[4], le[2], l0[2], r] - 4*G[le[4], le[2], le[1], r] - 
            4*G[le[4], le[2], le[2], r] + 8*G[le[4], le[2], le[3], r] + 
            8*G[le[4], le[2], le[4], r] - 12*G[le[4], le[3], l0[2], r] + 
            12*G[le[4], le[3], le[1], r] + 12*G[le[4], le[3], le[2], r] + 
            4*G[le[4], le[4], l0[2], r] - 4*G[le[4], le[4], le[1], r] - 
            4*G[le[4], le[4], le[2], r]) + 4*G[l0[2], u]*
           (72*G[l0[1], l0[1], le[1], r] - 72*G[l0[1], l0[1], le[2], r] + 
            72*G[l0[1], l0[1], le[3], r] - 72*G[l0[1], l0[1], le[4], r] - 
            24*G[l0[1], l0[2], le[1], r] + 24*G[l0[1], l0[2], le[2], r] - 
            24*G[l0[1], l0[2], le[3], r] + 24*G[l0[1], l0[2], le[4], r] + 
            72*G[l0[1], l0[3], le[1], r] - 72*G[l0[1], l0[3], le[2], r] + 
            72*G[l0[1], l0[3], le[3], r] - 72*G[l0[1], l0[3], le[4], r] - 
            24*G[l0[1], le[1], l0[2], r] - 12*G[l0[1], le[1], le[1], r] + 
            36*G[l0[1], le[1], le[2], r] - 12*G[l0[1], le[1], le[3], r] + 
            36*G[l0[1], le[1], le[4], r] + 24*G[l0[1], le[2], l0[2], r] - 
            36*G[l0[1], le[2], le[1], r] + 12*G[l0[1], le[2], le[2], r] - 
            36*G[l0[1], le[2], le[3], r] + 12*G[l0[1], le[2], le[4], r] - 
            24*G[l0[1], le[3], l0[2], r] - 12*G[l0[1], le[3], le[1], r] + 
            36*G[l0[1], le[3], le[2], r] - 12*G[l0[1], le[3], le[3], r] + 
            36*G[l0[1], le[3], le[4], r] + 24*G[l0[1], le[4], l0[2], r] - 
            36*G[l0[1], le[4], le[1], r] + 12*G[l0[1], le[4], le[2], r] - 
            36*G[l0[1], le[4], le[3], r] + 12*G[l0[1], le[4], le[4], r] - 
            24*G[l0[2], l0[1], le[1], r] + 24*G[l0[2], l0[1], le[2], r] - 
            24*G[l0[2], l0[1], le[3], r] + 24*G[l0[2], l0[1], le[4], r] - 
            24*G[l0[2], l0[3], le[1], r] + 24*G[l0[2], l0[3], le[2], r] - 
            24*G[l0[2], l0[3], le[3], r] + 24*G[l0[2], l0[3], le[4], r] + 
            4*G[l0[2], le[1], le[1], r] - 12*G[l0[2], le[1], le[2], r] + 
            4*G[l0[2], le[1], le[3], r] - 12*G[l0[2], le[1], le[4], r] + 
            12*G[l0[2], le[2], le[1], r] - 4*G[l0[2], le[2], le[2], r] + 
            12*G[l0[2], le[2], le[3], r] - 4*G[l0[2], le[2], le[4], r] + 
            4*G[l0[2], le[3], le[1], r] - 12*G[l0[2], le[3], le[2], r] + 
            4*G[l0[2], le[3], le[3], r] - 12*G[l0[2], le[3], le[4], r] + 
            12*G[l0[2], le[4], le[1], r] - 4*G[l0[2], le[4], le[2], r] + 
            12*G[l0[2], le[4], le[3], r] - 4*G[l0[2], le[4], le[4], r] + 
            72*G[l0[3], l0[1], le[1], r] - 72*G[l0[3], l0[1], le[2], r] + 
            72*G[l0[3], l0[1], le[3], r] - 72*G[l0[3], l0[1], le[4], r] - 
            24*G[l0[3], l0[2], le[1], r] + 24*G[l0[3], l0[2], le[2], r] - 
            24*G[l0[3], l0[2], le[3], r] + 24*G[l0[3], l0[2], le[4], r] + 
            72*G[l0[3], l0[3], le[1], r] - 72*G[l0[3], l0[3], le[2], r] + 
            72*G[l0[3], l0[3], le[3], r] - 72*G[l0[3], l0[3], le[4], r] - 
            24*G[l0[3], le[1], l0[2], r] - 12*G[l0[3], le[1], le[1], r] + 
            36*G[l0[3], le[1], le[2], r] - 12*G[l0[3], le[1], le[3], r] + 
            36*G[l0[3], le[1], le[4], r] + 24*G[l0[3], le[2], l0[2], r] - 
            36*G[l0[3], le[2], le[1], r] + 12*G[l0[3], le[2], le[2], r] - 
            36*G[l0[3], le[2], le[3], r] + 12*G[l0[3], le[2], le[4], r] - 
            24*G[l0[3], le[3], l0[2], r] - 12*G[l0[3], le[3], le[1], r] + 
            36*G[l0[3], le[3], le[2], r] - 12*G[l0[3], le[3], le[3], r] + 
            36*G[l0[3], le[3], le[4], r] + 24*G[l0[3], le[4], l0[2], r] - 
            36*G[l0[3], le[4], le[1], r] + 12*G[l0[3], le[4], le[2], r] - 
            36*G[l0[3], le[4], le[3], r] + 12*G[l0[3], le[4], le[4], r] - 
            24*G[le[1], l0[1], le[1], r] + 24*G[le[1], l0[1], le[2], r] - 
            24*G[le[1], l0[1], le[3], r] + 24*G[le[1], l0[1], le[4], r] - 
            8*G[le[1], l0[2], l0[2], r] + 8*G[le[1], l0[2], le[1], r] - 
            8*G[le[1], l0[2], le[2], r] + 8*G[le[1], l0[2], le[3], r] - 
            8*G[le[1], l0[2], le[4], r] - 24*G[le[1], l0[3], le[1], r] + 
            24*G[le[1], l0[3], le[2], r] - 24*G[le[1], l0[3], le[3], r] + 
            24*G[le[1], l0[3], le[4], r] + 4*G[le[1], le[1], l0[2], r] + 
            2*G[le[1], le[1], le[1], r] - 6*G[le[1], le[1], le[2], r] + 
            2*G[le[1], le[1], le[3], r] - 6*G[le[1], le[1], le[4], r] - 
            12*G[le[1], le[2], l0[2], r] + 18*G[le[1], le[2], le[1], r] - 
            6*G[le[1], le[2], le[2], r] + 18*G[le[1], le[2], le[3], r] - 
            6*G[le[1], le[2], le[4], r] + 12*G[le[1], le[3], l0[2], r] + 
            2*G[le[1], le[3], le[1], r] - 14*G[le[1], le[3], le[2], r] + 
            2*G[le[1], le[3], le[3], r] - 14*G[le[1], le[3], le[4], r] - 
            4*G[le[1], le[4], l0[2], r] + 10*G[le[1], le[4], le[1], r] - 
            6*G[le[1], le[4], le[2], r] + 10*G[le[1], le[4], le[3], r] - 
            6*G[le[1], le[4], le[4], r] - 24*G[le[2], l0[1], le[1], r] + 
            24*G[le[2], l0[1], le[2], r] - 24*G[le[2], l0[1], le[3], r] + 
            24*G[le[2], l0[1], le[4], r] + 8*G[le[2], l0[2], l0[2], r] + 
            8*G[le[2], l0[2], le[1], r] - 8*G[le[2], l0[2], le[2], r] + 
            8*G[le[2], l0[2], le[3], r] - 8*G[le[2], l0[2], le[4], r] - 
            24*G[le[2], l0[3], le[1], r] + 24*G[le[2], l0[3], le[2], r] - 
            24*G[le[2], l0[3], le[3], r] + 24*G[le[2], l0[3], le[4], r] + 
            12*G[le[2], le[1], l0[2], r] + 6*G[le[2], le[1], le[1], r] - 
            18*G[le[2], le[1], le[2], r] + 6*G[le[2], le[1], le[3], r] - 
            18*G[le[2], le[1], le[4], r] - 4*G[le[2], le[2], l0[2], r] + 
            6*G[le[2], le[2], le[1], r] - 2*G[le[2], le[2], le[2], r] + 
            6*G[le[2], le[2], le[3], r] - 2*G[le[2], le[2], le[4], r] + 
            4*G[le[2], le[3], l0[2], r] + 6*G[le[2], le[3], le[1], r] - 
            10*G[le[2], le[3], le[2], r] + 6*G[le[2], le[3], le[3], r] - 
            10*G[le[2], le[3], le[4], r] - 12*G[le[2], le[4], l0[2], r] + 
            14*G[le[2], le[4], le[1], r] - 2*G[le[2], le[4], le[2], r] + 
            14*G[le[2], le[4], le[3], r] - 2*G[le[2], le[4], le[4], r] - 
            24*G[le[3], l0[1], le[1], r] + 24*G[le[3], l0[1], le[2], r] - 
            24*G[le[3], l0[1], le[3], r] + 24*G[le[3], l0[1], le[4], r] - 
            8*G[le[3], l0[2], l0[2], r] + 8*G[le[3], l0[2], le[1], r] - 
            8*G[le[3], l0[2], le[2], r] + 8*G[le[3], l0[2], le[3], r] - 
            8*G[le[3], l0[2], le[4], r] - 24*G[le[3], l0[3], le[1], r] + 
            24*G[le[3], l0[3], le[2], r] - 24*G[le[3], l0[3], le[3], r] + 
            24*G[le[3], l0[3], le[4], r] + 12*G[le[3], le[1], l0[2], r] + 
            2*G[le[3], le[1], le[1], r] - 14*G[le[3], le[1], le[2], r] + 
            2*G[le[3], le[1], le[3], r] - 14*G[le[3], le[1], le[4], r] - 
            4*G[le[3], le[2], l0[2], r] + 10*G[le[3], le[2], le[1], r] - 
            6*G[le[3], le[2], le[2], r] + 10*G[le[3], le[2], le[3], r] - 
            6*G[le[3], le[2], le[4], r] + 4*G[le[3], le[3], l0[2], r] + 
            2*G[le[3], le[3], le[1], r] - 6*G[le[3], le[3], le[2], r] + 
            2*G[le[3], le[3], le[3], r] - 6*G[le[3], le[3], le[4], r] - 
            12*G[le[3], le[4], l0[2], r] + 18*G[le[3], le[4], le[1], r] - 
            6*G[le[3], le[4], le[2], r] + 18*G[le[3], le[4], le[3], r] - 
            6*G[le[3], le[4], le[4], r] - 24*G[le[4], l0[1], le[1], r] + 
            24*G[le[4], l0[1], le[2], r] - 24*G[le[4], l0[1], le[3], r] + 
            24*G[le[4], l0[1], le[4], r] + 8*G[le[4], l0[2], l0[2], r] + 
            8*G[le[4], l0[2], le[1], r] - 8*G[le[4], l0[2], le[2], r] + 
            8*G[le[4], l0[2], le[3], r] - 8*G[le[4], l0[2], le[4], r] - 
            24*G[le[4], l0[3], le[1], r] + 24*G[le[4], l0[3], le[2], r] - 
            24*G[le[4], l0[3], le[3], r] + 24*G[le[4], l0[3], le[4], r] + 
            4*G[le[4], le[1], l0[2], r] + 6*G[le[4], le[1], le[1], r] - 
            10*G[le[4], le[1], le[2], r] + 6*G[le[4], le[1], le[3], r] - 
            10*G[le[4], le[1], le[4], r] - 12*G[le[4], le[2], l0[2], r] + 
            14*G[le[4], le[2], le[1], r] - 2*G[le[4], le[2], le[2], r] + 
            14*G[le[4], le[2], le[3], r] - 2*G[le[4], le[2], le[4], r] + 
            12*G[le[4], le[3], l0[2], r] + 6*G[le[4], le[3], le[1], r] - 
            18*G[le[4], le[3], le[2], r] + 6*G[le[4], le[3], le[3], r] - 
            18*G[le[4], le[3], le[4], r] - 4*G[le[4], le[4], l0[2], r] + 
            6*G[le[4], le[4], le[1], r] - 2*G[le[4], le[4], le[2], r] + 
            6*G[le[4], le[4], le[3], r] - 2*G[le[4], le[4], le[4], r]) + 
          4*G[l0[2], t]*(144*G[l0[1], l0[1], le[1], r] - 
            144*G[l0[1], l0[1], le[2], r] - 144*G[l0[1], l0[1], le[3], r] + 
            144*G[l0[1], l0[1], le[4], r] - 48*G[l0[1], l0[2], le[1], r] + 
            48*G[l0[1], l0[2], le[2], r] + 48*G[l0[1], l0[2], le[3], r] - 
            48*G[l0[1], l0[2], le[4], r] + 144*G[l0[1], l0[3], le[1], r] - 
            144*G[l0[1], l0[3], le[2], r] - 144*G[l0[1], l0[3], le[3], r] + 
            144*G[l0[1], l0[3], le[4], r] - 24*G[l0[1], le[1], le[1], r] + 
            72*G[l0[1], le[1], le[2], r] + 24*G[l0[1], le[1], le[3], r] - 
            72*G[l0[1], le[1], le[4], r] - 72*G[l0[1], le[2], le[1], r] + 
            24*G[l0[1], le[2], le[2], r] + 72*G[l0[1], le[2], le[3], r] - 
            24*G[l0[1], le[2], le[4], r] - 24*G[l0[1], le[3], le[1], r] + 
            72*G[l0[1], le[3], le[2], r] + 24*G[l0[1], le[3], le[3], r] - 
            72*G[l0[1], le[3], le[4], r] - 72*G[l0[1], le[4], le[1], r] + 
            24*G[l0[1], le[4], le[2], r] + 72*G[l0[1], le[4], le[3], r] - 
            24*G[l0[1], le[4], le[4], r] - 48*G[l0[2], l0[1], le[1], r] + 
            48*G[l0[2], l0[1], le[2], r] + 48*G[l0[2], l0[1], le[3], r] - 
            48*G[l0[2], l0[1], le[4], r] - 48*G[l0[2], l0[3], le[1], r] + 
            48*G[l0[2], l0[3], le[2], r] + 48*G[l0[2], l0[3], le[3], r] - 
            48*G[l0[2], l0[3], le[4], r] + 8*G[l0[2], le[1], le[1], r] - 
            24*G[l0[2], le[1], le[2], r] - 8*G[l0[2], le[1], le[3], r] + 
            24*G[l0[2], le[1], le[4], r] + 24*G[l0[2], le[2], le[1], r] - 
            8*G[l0[2], le[2], le[2], r] - 24*G[l0[2], le[2], le[3], r] + 
            8*G[l0[2], le[2], le[4], r] + 8*G[l0[2], le[3], le[1], r] - 
            24*G[l0[2], le[3], le[2], r] - 8*G[l0[2], le[3], le[3], r] + 
            24*G[l0[2], le[3], le[4], r] + 24*G[l0[2], le[4], le[1], r] - 
            8*G[l0[2], le[4], le[2], r] - 24*G[l0[2], le[4], le[3], r] + 
            8*G[l0[2], le[4], le[4], r] + 144*G[l0[3], l0[1], le[1], r] - 
            144*G[l0[3], l0[1], le[2], r] - 144*G[l0[3], l0[1], le[3], r] + 
            144*G[l0[3], l0[1], le[4], r] - 48*G[l0[3], l0[2], le[1], r] + 
            48*G[l0[3], l0[2], le[2], r] + 48*G[l0[3], l0[2], le[3], r] - 
            48*G[l0[3], l0[2], le[4], r] + 144*G[l0[3], l0[3], le[1], r] - 
            144*G[l0[3], l0[3], le[2], r] - 144*G[l0[3], l0[3], le[3], r] + 
            144*G[l0[3], l0[3], le[4], r] - 24*G[l0[3], le[1], le[1], r] + 
            72*G[l0[3], le[1], le[2], r] + 24*G[l0[3], le[1], le[3], r] - 
            72*G[l0[3], le[1], le[4], r] - 72*G[l0[3], le[2], le[1], r] + 
            24*G[l0[3], le[2], le[2], r] + 72*G[l0[3], le[2], le[3], r] - 
            24*G[l0[3], le[2], le[4], r] - 24*G[l0[3], le[3], le[1], r] + 
            72*G[l0[3], le[3], le[2], r] + 24*G[l0[3], le[3], le[3], r] - 
            72*G[l0[3], le[3], le[4], r] - 72*G[l0[3], le[4], le[1], r] + 
            24*G[l0[3], le[4], le[2], r] + 72*G[l0[3], le[4], le[3], r] - 
            24*G[l0[3], le[4], le[4], r] - 48*G[le[1], l0[1], le[1], r] + 
            48*G[le[1], l0[1], le[2], r] + 48*G[le[1], l0[1], le[3], r] - 
            48*G[le[1], l0[1], le[4], r] + 16*G[le[1], l0[2], le[1], r] - 
            16*G[le[1], l0[2], le[2], r] - 16*G[le[1], l0[2], le[3], r] + 
            16*G[le[1], l0[2], le[4], r] - 48*G[le[1], l0[3], le[1], r] + 
            48*G[le[1], l0[3], le[2], r] + 48*G[le[1], l0[3], le[3], r] - 
            48*G[le[1], l0[3], le[4], r] + 4*G[le[1], le[1], le[1], r] - 
            12*G[le[1], le[1], le[2], r] - 4*G[le[1], le[1], le[3], r] + 
            12*G[le[1], le[1], le[4], r] + 36*G[le[1], le[2], le[1], r] - 
            12*G[le[1], le[2], le[2], r] - 36*G[le[1], le[2], le[3], r] + 
            12*G[le[1], le[2], le[4], r] + 4*G[le[1], le[3], le[1], r] - 
            28*G[le[1], le[3], le[2], r] - 4*G[le[1], le[3], le[3], r] + 
            28*G[le[1], le[3], le[4], r] + 20*G[le[1], le[4], le[1], r] - 
            12*G[le[1], le[4], le[2], r] - 20*G[le[1], le[4], le[3], r] + 
            12*G[le[1], le[4], le[4], r] - 48*G[le[2], l0[1], le[1], r] + 
            48*G[le[2], l0[1], le[2], r] + 48*G[le[2], l0[1], le[3], r] - 
            48*G[le[2], l0[1], le[4], r] + 16*G[le[2], l0[2], le[1], r] - 
            16*G[le[2], l0[2], le[2], r] - 16*G[le[2], l0[2], le[3], r] + 
            16*G[le[2], l0[2], le[4], r] - 48*G[le[2], l0[3], le[1], r] + 
            48*G[le[2], l0[3], le[2], r] + 48*G[le[2], l0[3], le[3], r] - 
            48*G[le[2], l0[3], le[4], r] + 12*G[le[2], le[1], le[1], r] - 
            36*G[le[2], le[1], le[2], r] - 12*G[le[2], le[1], le[3], r] + 
            36*G[le[2], le[1], le[4], r] + 12*G[le[2], le[2], le[1], r] - 
            4*G[le[2], le[2], le[2], r] - 12*G[le[2], le[2], le[3], r] + 
            4*G[le[2], le[2], le[4], r] + 12*G[le[2], le[3], le[1], r] - 
            20*G[le[2], le[3], le[2], r] - 12*G[le[2], le[3], le[3], r] + 
            20*G[le[2], le[3], le[4], r] + 28*G[le[2], le[4], le[1], r] - 
            4*G[le[2], le[4], le[2], r] - 28*G[le[2], le[4], le[3], r] + 
            4*G[le[2], le[4], le[4], r] - 48*G[le[3], l0[1], le[1], r] + 
            48*G[le[3], l0[1], le[2], r] + 48*G[le[3], l0[1], le[3], r] - 
            48*G[le[3], l0[1], le[4], r] + 16*G[le[3], l0[2], le[1], r] - 
            16*G[le[3], l0[2], le[2], r] - 16*G[le[3], l0[2], le[3], r] + 
            16*G[le[3], l0[2], le[4], r] - 48*G[le[3], l0[3], le[1], r] + 
            48*G[le[3], l0[3], le[2], r] + 48*G[le[3], l0[3], le[3], r] - 
            48*G[le[3], l0[3], le[4], r] + 4*G[le[3], le[1], le[1], r] - 
            28*G[le[3], le[1], le[2], r] - 4*G[le[3], le[1], le[3], r] + 
            28*G[le[3], le[1], le[4], r] + 20*G[le[3], le[2], le[1], r] - 
            12*G[le[3], le[2], le[2], r] - 20*G[le[3], le[2], le[3], r] + 
            12*G[le[3], le[2], le[4], r] + 4*G[le[3], le[3], le[1], r] - 
            12*G[le[3], le[3], le[2], r] - 4*G[le[3], le[3], le[3], r] + 
            12*G[le[3], le[3], le[4], r] + 36*G[le[3], le[4], le[1], r] - 
            12*G[le[3], le[4], le[2], r] - 36*G[le[3], le[4], le[3], r] + 
            12*G[le[3], le[4], le[4], r] - 48*G[le[4], l0[1], le[1], r] + 
            48*G[le[4], l0[1], le[2], r] + 48*G[le[4], l0[1], le[3], r] - 
            48*G[le[4], l0[1], le[4], r] + 16*G[le[4], l0[2], le[1], r] - 
            16*G[le[4], l0[2], le[2], r] - 16*G[le[4], l0[2], le[3], r] + 
            16*G[le[4], l0[2], le[4], r] - 48*G[le[4], l0[3], le[1], r] + 
            48*G[le[4], l0[3], le[2], r] + 48*G[le[4], l0[3], le[3], r] - 
            48*G[le[4], l0[3], le[4], r] + 12*G[le[4], le[1], le[1], r] - 
            20*G[le[4], le[1], le[2], r] - 12*G[le[4], le[1], le[3], r] + 
            20*G[le[4], le[1], le[4], r] + 28*G[le[4], le[2], le[1], r] - 
            4*G[le[4], le[2], le[2], r] - 28*G[le[4], le[2], le[3], r] + 
            4*G[le[4], le[2], le[4], r] + 12*G[le[4], le[3], le[1], r] - 
            36*G[le[4], le[3], le[2], r] - 12*G[le[4], le[3], le[3], r] + 
            36*G[le[4], le[3], le[4], r] + 12*G[le[4], le[4], le[1], r] - 
            4*G[le[4], le[4], le[2], r] - 12*G[le[4], le[4], le[3], r] + 
            4*G[le[4], le[4], le[4], r]) - 2*G[l0[2], u]*
           (-144*G[l0[1], l0[1], le[1], r] + 144*G[l0[1], l0[1], le[2], r] - 
            144*G[l0[1], l0[1], le[3], r] + 144*G[l0[1], l0[1], le[4], r] + 
            48*G[l0[1], l0[2], le[1], r] - 48*G[l0[1], l0[2], le[2], r] + 
            48*G[l0[1], l0[2], le[3], r] - 48*G[l0[1], l0[2], le[4], r] - 
            144*G[l0[1], l0[3], le[1], r] + 144*G[l0[1], l0[3], le[2], r] - 
            144*G[l0[1], l0[3], le[3], r] + 144*G[l0[1], l0[3], le[4], r] + 
            24*G[l0[1], le[1], le[1], r] - 72*G[l0[1], le[1], le[2], r] + 
            72*G[l0[1], le[1], le[3], r] - 24*G[l0[1], le[1], le[4], r] + 
            72*G[l0[1], le[2], le[1], r] - 24*G[l0[1], le[2], le[2], r] + 
            24*G[l0[1], le[2], le[3], r] - 72*G[l0[1], le[2], le[4], r] + 
            72*G[l0[1], le[3], le[1], r] - 24*G[l0[1], le[3], le[2], r] + 
            24*G[l0[1], le[3], le[3], r] - 72*G[l0[1], le[3], le[4], r] + 
            24*G[l0[1], le[4], le[1], r] - 72*G[l0[1], le[4], le[2], r] + 
            72*G[l0[1], le[4], le[3], r] - 24*G[l0[1], le[4], le[4], r] + 
            48*G[l0[2], l0[1], le[1], r] - 48*G[l0[2], l0[1], le[2], r] + 
            48*G[l0[2], l0[1], le[3], r] - 48*G[l0[2], l0[1], le[4], r] + 
            48*G[l0[2], l0[3], le[1], r] - 48*G[l0[2], l0[3], le[2], r] + 
            48*G[l0[2], l0[3], le[3], r] - 48*G[l0[2], l0[3], le[4], r] - 
            8*G[l0[2], le[1], le[1], r] + 24*G[l0[2], le[1], le[2], r] - 
            24*G[l0[2], le[1], le[3], r] + 8*G[l0[2], le[1], le[4], r] - 
            24*G[l0[2], le[2], le[1], r] + 8*G[l0[2], le[2], le[2], r] - 
            8*G[l0[2], le[2], le[3], r] + 24*G[l0[2], le[2], le[4], r] - 
            24*G[l0[2], le[3], le[1], r] + 8*G[l0[2], le[3], le[2], r] - 
            8*G[l0[2], le[3], le[3], r] + 24*G[l0[2], le[3], le[4], r] - 
            8*G[l0[2], le[4], le[1], r] + 24*G[l0[2], le[4], le[2], r] - 
            24*G[l0[2], le[4], le[3], r] + 8*G[l0[2], le[4], le[4], r] - 
            144*G[l0[3], l0[1], le[1], r] + 144*G[l0[3], l0[1], le[2], r] - 
            144*G[l0[3], l0[1], le[3], r] + 144*G[l0[3], l0[1], le[4], r] + 
            48*G[l0[3], l0[2], le[1], r] - 48*G[l0[3], l0[2], le[2], r] + 
            48*G[l0[3], l0[2], le[3], r] - 48*G[l0[3], l0[2], le[4], r] - 
            144*G[l0[3], l0[3], le[1], r] + 144*G[l0[3], l0[3], le[2], r] - 
            144*G[l0[3], l0[3], le[3], r] + 144*G[l0[3], l0[3], le[4], r] + 
            24*G[l0[3], le[1], le[1], r] - 72*G[l0[3], le[1], le[2], r] + 
            72*G[l0[3], le[1], le[3], r] - 24*G[l0[3], le[1], le[4], r] + 
            72*G[l0[3], le[2], le[1], r] - 24*G[l0[3], le[2], le[2], r] + 
            24*G[l0[3], le[2], le[3], r] - 72*G[l0[3], le[2], le[4], r] + 
            72*G[l0[3], le[3], le[1], r] - 24*G[l0[3], le[3], le[2], r] + 
            24*G[l0[3], le[3], le[3], r] - 72*G[l0[3], le[3], le[4], r] + 
            24*G[l0[3], le[4], le[1], r] - 72*G[l0[3], le[4], le[2], r] + 
            72*G[l0[3], le[4], le[3], r] - 24*G[l0[3], le[4], le[4], r] + 
            48*G[le[1], l0[1], le[1], r] - 48*G[le[1], l0[1], le[2], r] + 
            48*G[le[1], l0[1], le[3], r] - 48*G[le[1], l0[1], le[4], r] - 
            16*G[le[1], l0[2], le[1], r] + 16*G[le[1], l0[2], le[2], r] - 
            16*G[le[1], l0[2], le[3], r] + 16*G[le[1], l0[2], le[4], r] + 
            48*G[le[1], l0[3], le[1], r] - 48*G[le[1], l0[3], le[2], r] + 
            48*G[le[1], l0[3], le[3], r] - 48*G[le[1], l0[3], le[4], r] - 
            4*G[le[1], le[1], le[1], r] + 12*G[le[1], le[1], le[2], r] - 
            12*G[le[1], le[1], le[3], r] + 4*G[le[1], le[1], le[4], r] - 
            36*G[le[1], le[2], le[1], r] + 12*G[le[1], le[2], le[2], r] - 
            12*G[le[1], le[2], le[3], r] + 36*G[le[1], le[2], le[4], r] - 
            20*G[le[1], le[3], le[1], r] + 12*G[le[1], le[3], le[2], r] - 
            12*G[le[1], le[3], le[3], r] + 20*G[le[1], le[3], le[4], r] - 
            4*G[le[1], le[4], le[1], r] + 28*G[le[1], le[4], le[2], r] - 
            28*G[le[1], le[4], le[3], r] + 4*G[le[1], le[4], le[4], r] + 
            48*G[le[2], l0[1], le[1], r] - 48*G[le[2], l0[1], le[2], r] + 
            48*G[le[2], l0[1], le[3], r] - 48*G[le[2], l0[1], le[4], r] - 
            16*G[le[2], l0[2], le[1], r] + 16*G[le[2], l0[2], le[2], r] - 
            16*G[le[2], l0[2], le[3], r] + 16*G[le[2], l0[2], le[4], r] + 
            48*G[le[2], l0[3], le[1], r] - 48*G[le[2], l0[3], le[2], r] + 
            48*G[le[2], l0[3], le[3], r] - 48*G[le[2], l0[3], le[4], r] - 
            12*G[le[2], le[1], le[1], r] + 36*G[le[2], le[1], le[2], r] - 
            36*G[le[2], le[1], le[3], r] + 12*G[le[2], le[1], le[4], r] - 
            12*G[le[2], le[2], le[1], r] + 4*G[le[2], le[2], le[2], r] - 
            4*G[le[2], le[2], le[3], r] + 12*G[le[2], le[2], le[4], r] - 
            28*G[le[2], le[3], le[1], r] + 4*G[le[2], le[3], le[2], r] - 
            4*G[le[2], le[3], le[3], r] + 28*G[le[2], le[3], le[4], r] - 
            12*G[le[2], le[4], le[1], r] + 20*G[le[2], le[4], le[2], r] - 
            20*G[le[2], le[4], le[3], r] + 12*G[le[2], le[4], le[4], r] + 
            48*G[le[3], l0[1], le[1], r] - 48*G[le[3], l0[1], le[2], r] + 
            48*G[le[3], l0[1], le[3], r] - 48*G[le[3], l0[1], le[4], r] - 
            16*G[le[3], l0[2], le[1], r] + 16*G[le[3], l0[2], le[2], r] - 
            16*G[le[3], l0[2], le[3], r] + 16*G[le[3], l0[2], le[4], r] + 
            48*G[le[3], l0[3], le[1], r] - 48*G[le[3], l0[3], le[2], r] + 
            48*G[le[3], l0[3], le[3], r] - 48*G[le[3], l0[3], le[4], r] - 
            12*G[le[3], le[1], le[1], r] + 20*G[le[3], le[1], le[2], r] - 
            20*G[le[3], le[1], le[3], r] + 12*G[le[3], le[1], le[4], r] - 
            28*G[le[3], le[2], le[1], r] + 4*G[le[3], le[2], le[2], r] - 
            4*G[le[3], le[2], le[3], r] + 28*G[le[3], le[2], le[4], r] - 
            12*G[le[3], le[3], le[1], r] + 4*G[le[3], le[3], le[2], r] - 
            4*G[le[3], le[3], le[3], r] + 12*G[le[3], le[3], le[4], r] - 
            12*G[le[3], le[4], le[1], r] + 36*G[le[3], le[4], le[2], r] - 
            36*G[le[3], le[4], le[3], r] + 12*G[le[3], le[4], le[4], r] + 
            48*G[le[4], l0[1], le[1], r] - 48*G[le[4], l0[1], le[2], r] + 
            48*G[le[4], l0[1], le[3], r] - 48*G[le[4], l0[1], le[4], r] - 
            16*G[le[4], l0[2], le[1], r] + 16*G[le[4], l0[2], le[2], r] - 
            16*G[le[4], l0[2], le[3], r] + 16*G[le[4], l0[2], le[4], r] + 
            48*G[le[4], l0[3], le[1], r] - 48*G[le[4], l0[3], le[2], r] + 
            48*G[le[4], l0[3], le[3], r] - 48*G[le[4], l0[3], le[4], r] - 
            4*G[le[4], le[1], le[1], r] + 28*G[le[4], le[1], le[2], r] - 
            28*G[le[4], le[1], le[3], r] + 4*G[le[4], le[1], le[4], r] - 
            20*G[le[4], le[2], le[1], r] + 12*G[le[4], le[2], le[2], r] - 
            12*G[le[4], le[2], le[3], r] + 20*G[le[4], le[2], le[4], r] - 
            36*G[le[4], le[3], le[1], r] + 12*G[le[4], le[3], le[2], r] - 
            12*G[le[4], le[3], le[3], r] + 36*G[le[4], le[3], le[4], r] - 
            4*G[le[4], le[4], le[1], r] + 12*G[le[4], le[4], le[2], r] - 
            12*G[le[4], le[4], le[3], r] + 4*G[le[4], le[4], le[4], r]) + 
          (-4*G[le[1], r] + 4*G[le[2], r] - 4*G[le[3], r] + 4*G[le[4], r])*
           ((-11*Pi^2*G[l0[2], u])/6 + (G[l0[2], u]*((44*Pi^2)/3 - 64*
                G[l0[2], l0[2], t]))/8 + (G[l0[2], u]*((44*Pi^2)/3 - 8*
                (-8*G[l0[1], l0[1], t] + 4*G[l0[1], l0[2], t] + 
                 4*G[l0[2], l0[1], t]) - 8*(-8*G[l0[1], l0[1], t] + 
                 4*G[l0[1], l0[2], t] + 4*G[l0[2], l0[1], t] - 
                 4*G[l0[2], l0[2], t]) - 8*(16*G[l0[1], l0[1], t] - 
                 8*G[l0[1], l0[2], t] - 8*G[l0[2], l0[1], t] + 
                 8*G[l0[2], l0[2], t])))/4 + (2*G[le[17], u] - 
              2*G[le[18], u])*(-8*(-1/4*G[l0[1], l0[2], t] + 
                G[l0[2], l0[1], t]/2 + G[l0[2], l0[2], t]/2 - 
                (5*G[l0[3], l0[2], t])/4) - 8*(-1/2*G[l0[1], l0[2], t] - 
                G[l0[2], l0[1], t] + G[l0[2], l0[2], t] - G[l0[3], l0[2], t]/
                 2) - 8*(-1/4*G[l0[1], l0[2], t] + G[l0[2], l0[1], t]/2 - 
                G[l0[3], l0[2], t]/4)) - 8*(-G[le[17], u] + G[le[18], u])*
             (-G[l0[1], l0[2], t] + G[l0[2], l0[2], t] - G[l0[3], l0[2], 
               t]) + (-8*(4*G[l0[1], t] - 2*G[l0[2], t]) - 
              16*(-2*G[l0[1], t] + G[l0[2], t]))*(G[l0[1], l0[2], u]/2 - 
              G[l0[2], l0[2], u] + G[l0[2], le[17], u]/2 + G[l0[2], le[18], 
                u]/2 + G[l0[3], l0[2], u]/2) + 4*G[l0[2], t]*
             (4*G[l0[1], le[17], u] - 4*G[l0[1], le[18], u] - 
              4*G[l0[2], le[17], u] + 4*G[l0[2], le[18], u] + 
              4*G[l0[3], le[17], u] - 4*G[l0[3], le[18], u]) + 
            4*G[l0[2], t]*(-2*G[l0[1], le[17], u] + 2*G[l0[1], le[18], u] + 
              2*G[l0[2], le[17], u] - 2*G[l0[2], le[18], u] - 
              2*G[l0[3], le[17], u] + 2*G[l0[3], le[18], u] + 
              2*G[le[17], l0[2], u] - 2*G[le[17], le[17], u] - 
              2*G[le[17], le[18], u] - 2*G[le[18], l0[2], u] + 
              2*G[le[18], le[17], u] + 2*G[le[18], le[18], u]) - 
            8*((7*G[l0[1], l0[1], l0[2], u])/2 - 2*G[l0[1], l0[2], l0[2], 
                u] - G[l0[1], l0[2], le[17], u]/2 - G[l0[1], l0[2], le[18], 
                u]/2 + (7*G[l0[1], l0[3], l0[2], u])/2 - G[l0[1], le[17], l0[
                2], u] - G[l0[1], le[18], l0[2], u] - (5*G[l0[2], l0[1], 
                 l0[2], u])/2 - G[l0[2], l0[2], l0[2], u] + G[l0[2], l0[2], 
               le[17], u] + G[l0[2], l0[2], le[18], u] - 
              (5*G[l0[2], l0[3], l0[2], u])/2 + (3*G[l0[2], le[17], l0[2], 
                 u])/2 - G[l0[2], le[17], le[17], u]/2 - G[l0[2], le[17], 
                le[18], u]/2 + (3*G[l0[2], le[18], l0[2], u])/2 - 
              G[l0[2], le[18], le[17], u]/2 - G[l0[2], le[18], le[18], u]/2 + 
              (7*G[l0[3], l0[1], l0[2], u])/2 - 2*G[l0[3], l0[2], l0[2], u] - 
              G[l0[3], l0[2], le[17], u]/2 - G[l0[3], l0[2], le[18], u]/2 + 
              (7*G[l0[3], l0[3], l0[2], u])/2 - G[l0[3], le[17], l0[2], u] - 
              G[l0[3], le[18], l0[2], u] - G[le[17], l0[1], l0[2], u] + 
              G[le[17], l0[2], l0[2], u] - G[le[17], l0[3], l0[2], u] - 
              G[le[17], le[17], l0[2], u]/2 + G[le[17], le[18], l0[2], u]/2 - 
              G[le[18], l0[1], l0[2], u] + G[le[18], l0[2], l0[2], u] - 
              G[le[18], l0[3], l0[2], u] + G[le[18], le[17], l0[2], u]/2 - 
              G[le[18], le[18], l0[2], u]/2) - 
            8*(G[l0[1], l0[1], l0[2], u]/2 - G[l0[1], l0[2], le[17], u]/2 - 
              G[l0[1], l0[2], le[18], u]/2 + G[l0[1], l0[3], l0[2], u]/2 - 
              G[l0[2], l0[1], l0[2], u]/2 + G[l0[2], l0[2], le[17], u] + 
              G[l0[2], l0[2], le[18], u] - G[l0[2], l0[3], l0[2], u]/2 + 
              G[l0[2], le[17], l0[2], u]/2 - G[l0[2], le[17], le[17], u]/2 - 
              G[l0[2], le[17], le[18], u]/2 + G[l0[2], le[18], l0[2], u]/2 - 
              G[l0[2], le[18], le[17], u]/2 - G[l0[2], le[18], le[18], u]/2 + 
              G[l0[3], l0[1], l0[2], u]/2 - G[l0[3], l0[2], le[17], u]/2 - 
              G[l0[3], l0[2], le[18], u]/2 + G[l0[3], l0[3], l0[2], u]/2 + 
              G[le[17], le[17], l0[2], u]/2 - G[le[17], le[18], l0[2], u]/2 - 
              G[le[18], le[17], l0[2], u]/2 + G[le[18], le[18], l0[2], u]/
               2) - 8*(G[l0[1], l0[1], l0[2], u] - 2*G[l0[1], l0[2], l0[2], 
                u] + G[l0[1], l0[2], le[17], u] + G[l0[1], l0[2], le[18], 
               u] + G[l0[1], l0[3], l0[2], u] - G[l0[2], l0[1], l0[2], u] + 
              4*G[l0[2], l0[2], l0[2], u] - 2*G[l0[2], l0[2], le[17], u] - 
              2*G[l0[2], l0[2], le[18], u] - G[l0[2], l0[3], l0[2], u] - 
              G[l0[2], le[17], l0[2], u] + G[l0[2], le[17], le[17], u] + 
              G[l0[2], le[17], le[18], u] - G[l0[2], le[18], l0[2], u] + 
              G[l0[2], le[18], le[17], u] + G[l0[2], le[18], le[18], u] + 
              G[l0[3], l0[1], l0[2], u] - 2*G[l0[3], l0[2], l0[2], u] + 
              G[l0[3], l0[2], le[17], u] + G[l0[3], l0[2], le[18], u] + 
              G[l0[3], l0[3], l0[2], u] + G[le[17], le[17], l0[2], u] - 
              G[le[17], le[18], l0[2], u] - G[le[18], le[17], l0[2], u] + 
              G[le[18], le[18], l0[2], u])) + 
          (4*G[le[1], r] - 4*G[le[2], r] - 4*G[le[3], r] + 4*G[le[4], r])*
           ((-22*Pi^2*G[l0[2], t])/3 - 8*(G[l0[2], u] - G[le[17], u] - 
              G[le[18], u])*(-G[l0[1], l0[2], t] + G[l0[2], l0[2], t] - 
              G[l0[3], l0[2], t]) + (-8*(4*G[l0[1], t] - 2*G[l0[2], t]) - 
              16*(-2*G[l0[1], t] + G[l0[2], t]))*(G[le[17], l0[2], u]/2 - 
              G[le[18], l0[2], u]/2) + 4*G[l0[2], t]*(-2*G[le[17], le[17], 
                u] + 2*G[le[17], le[18], u] + 2*G[le[18], le[17], u] - 
              2*G[le[18], le[18], u]) + 4*G[l0[2], t]*
             (4*G[le[17], le[17], u] - 4*G[le[17], le[18], u] - 
              4*G[le[18], le[17], u] + 4*G[le[18], le[18], u]) - 
            8*(-1/2*G[l0[1], l0[1], l0[2], t] + G[l0[1], l0[2], l0[1], t] + 
              G[l0[1], l0[2], l0[2], t] - (5*G[l0[1], l0[3], l0[2], t])/2 + 
              2*G[l0[2], l0[1], l0[1], t] + G[l0[2], l0[1], l0[2], t]/2 - 
              2*G[l0[2], l0[2], l0[1], t] - 2*G[l0[2], l0[2], l0[2], t] + 
              (7*G[l0[2], l0[3], l0[2], t])/2 - (5*G[l0[3], l0[1], l0[2], t])/
               2 + G[l0[3], l0[2], l0[1], t] + 3*G[l0[3], l0[2], l0[2], t] - 
              (9*G[l0[3], l0[3], l0[2], t])/2) - 
            8*(-G[l0[1], l0[1], l0[2], t] - 2*G[l0[1], l0[2], l0[1], t] + 
              2*G[l0[1], l0[2], l0[2], t] - G[l0[1], l0[3], l0[2], t] - 
              4*G[l0[2], l0[1], l0[1], t] + 3*G[l0[2], l0[1], l0[2], t] + 
              4*G[l0[2], l0[2], l0[1], t] - 4*G[l0[2], l0[2], l0[2], t] + 
              G[l0[2], l0[3], l0[2], t] - G[l0[3], l0[1], l0[2], t] - 
              2*G[l0[3], l0[2], l0[1], t] + 2*G[l0[3], l0[2], l0[2], t] - 
              G[l0[3], l0[3], l0[2], t]) - 8*(-1/2*G[l0[1], l0[1], l0[2], 
                t] + G[l0[1], l0[2], l0[1], t] - G[l0[1], l0[3], l0[2], t]/
               2 + 2*G[l0[2], l0[1], l0[1], t] - G[l0[2], l0[1], l0[2], t]/
               2 - 2*G[l0[2], l0[2], l0[1], t] + G[l0[2], l0[3], l0[2], t]/
               2 - G[l0[3], l0[1], l0[2], t]/2 + G[l0[3], l0[2], l0[1], t] - 
              G[l0[3], l0[3], l0[2], t]/2) - 8*(G[le[17], l0[1], l0[2], u] - 
              2*G[le[17], l0[2], l0[2], u] + G[le[17], l0[2], le[17], u] + 
              G[le[17], l0[2], le[18], u] + G[le[17], l0[3], l0[2], u] - 
              G[le[18], l0[1], l0[2], u] + 2*G[le[18], l0[2], l0[2], u] - 
              G[le[18], l0[2], le[17], u] - G[le[18], l0[2], le[18], u] - 
              G[le[18], l0[3], l0[2], u]) - 8*(G[le[17], l0[1], l0[2], u]/2 - 
              G[le[17], l0[2], le[17], u]/2 - G[le[17], l0[2], le[18], u]/2 + 
              G[le[17], l0[3], l0[2], u]/2 - G[le[18], l0[1], l0[2], u]/2 + 
              G[le[18], l0[2], le[17], u]/2 + G[le[18], l0[2], le[18], u]/2 - 
              G[le[18], l0[3], l0[2], u]/2) - 
            8*((3*G[le[17], l0[1], l0[2], u])/2 - G[le[17], l0[2], le[17], 
                u]/2 - G[le[17], l0[2], le[18], u]/2 + (3*G[le[17], l0[3], 
                 l0[2], u])/2 - G[le[17], le[17], l0[2], u] - 
              G[le[17], le[18], l0[2], u] - (3*G[le[18], l0[1], l0[2], u])/
               2 + G[le[18], l0[2], le[17], u]/2 + G[le[18], l0[2], le[18], 
                u]/2 - (3*G[le[18], l0[3], l0[2], u])/2 + G[le[18], le[17], 
               l0[2], u] + G[le[18], le[18], l0[2], u])) - 
          8*(-36*G[l0[1], l0[1], l0[2], l0[2], r] + 18*G[l0[1], l0[1], l0[2], 
              le[1], r] + 18*G[l0[1], l0[1], l0[2], le[2], r] + 
            18*G[l0[1], l0[1], l0[2], le[3], r] + 18*G[l0[1], l0[1], l0[2], 
              le[4], r] - 12*G[l0[1], l0[2], l0[2], l0[2], r] + 
            6*G[l0[1], l0[2], le[1], l0[2], r] - 3*G[l0[1], l0[2], le[1], 
              le[1], r] - 3*G[l0[1], l0[2], le[1], le[2], r] - 
            3*G[l0[1], l0[2], le[1], le[3], r] - 3*G[l0[1], l0[2], le[1], 
              le[4], r] + 6*G[l0[1], l0[2], le[2], l0[2], r] - 
            3*G[l0[1], l0[2], le[2], le[1], r] - 3*G[l0[1], l0[2], le[2], 
              le[2], r] - 3*G[l0[1], l0[2], le[2], le[3], r] - 
            3*G[l0[1], l0[2], le[2], le[4], r] + 6*G[l0[1], l0[2], le[3], 
              l0[2], r] - 3*G[l0[1], l0[2], le[3], le[1], r] - 
            3*G[l0[1], l0[2], le[3], le[2], r] - 3*G[l0[1], l0[2], le[3], 
              le[3], r] - 3*G[l0[1], l0[2], le[3], le[4], r] + 
            6*G[l0[1], l0[2], le[4], l0[2], r] - 3*G[l0[1], l0[2], le[4], 
              le[1], r] - 3*G[l0[1], l0[2], le[4], le[2], r] - 
            3*G[l0[1], l0[2], le[4], le[3], r] - 3*G[l0[1], l0[2], le[4], 
              le[4], r] - 36*G[l0[1], l0[3], l0[2], l0[2], r] + 
            18*G[l0[1], l0[3], l0[2], le[1], r] + 18*G[l0[1], l0[3], l0[2], 
              le[2], r] + 18*G[l0[1], l0[3], l0[2], le[3], r] + 
            18*G[l0[1], l0[3], l0[2], le[4], r] + 12*G[l0[1], le[1], l0[2], 
              l0[2], r] - 6*G[l0[1], le[1], l0[2], le[1], r] - 
            6*G[l0[1], le[1], l0[2], le[2], r] - 6*G[l0[1], le[1], l0[2], 
              le[3], r] - 6*G[l0[1], le[1], l0[2], le[4], r] + 
            6*G[l0[1], le[1], le[3], l0[2], r] - 6*G[l0[1], le[1], le[4], 
              l0[2], r] + 12*G[l0[1], le[2], l0[2], l0[2], r] - 
            6*G[l0[1], le[2], l0[2], le[1], r] - 6*G[l0[1], le[2], l0[2], 
              le[2], r] - 6*G[l0[1], le[2], l0[2], le[3], r] - 
            6*G[l0[1], le[2], l0[2], le[4], r] - 6*G[l0[1], le[2], le[3], 
              l0[2], r] + 6*G[l0[1], le[2], le[4], l0[2], r] + 
            12*G[l0[1], le[3], l0[2], l0[2], r] - 6*G[l0[1], le[3], l0[2], 
              le[1], r] - 6*G[l0[1], le[3], l0[2], le[2], r] - 
            6*G[l0[1], le[3], l0[2], le[3], r] - 6*G[l0[1], le[3], l0[2], 
              le[4], r] + 6*G[l0[1], le[3], le[1], l0[2], r] - 
            6*G[l0[1], le[3], le[2], l0[2], r] + 12*G[l0[1], le[4], l0[2], 
              l0[2], r] - 6*G[l0[1], le[4], l0[2], le[1], r] - 
            6*G[l0[1], le[4], l0[2], le[2], r] - 6*G[l0[1], le[4], l0[2], 
              le[3], r] - 6*G[l0[1], le[4], l0[2], le[4], r] - 
            6*G[l0[1], le[4], le[1], l0[2], r] + 6*G[l0[1], le[4], le[2], 
              l0[2], r] + 12*G[l0[2], l0[1], l0[2], l0[2], r] - 
            6*G[l0[2], l0[1], l0[2], le[1], r] - 6*G[l0[2], l0[1], l0[2], 
              le[2], r] - 6*G[l0[2], l0[1], l0[2], le[3], r] - 
            6*G[l0[2], l0[1], l0[2], le[4], r] + 4*G[l0[2], l0[2], l0[1], 
              l0[2], r] - 4*G[l0[2], l0[2], l0[2], l0[2], r] + 
            4*G[l0[2], l0[2], l0[3], l0[2], r] + 12*G[l0[2], l0[3], l0[2], 
              l0[2], r] - 6*G[l0[2], l0[3], l0[2], le[1], r] - 
            6*G[l0[2], l0[3], l0[2], le[2], r] - 6*G[l0[2], l0[3], l0[2], 
              le[3], r] - 6*G[l0[2], l0[3], l0[2], le[4], r] + 
            G[l0[2], le[1], l0[2], le[1], r] + G[l0[2], le[1], l0[2], le[2], 
             r] + G[l0[2], le[1], l0[2], le[3], r] + G[l0[2], le[1], l0[2], 
             le[4], r] - G[l0[2], le[1], le[1], l0[2], r] + 
            G[l0[2], le[1], le[1], le[1], r]/2 + G[l0[2], le[1], le[1], 
              le[2], r]/2 + G[l0[2], le[1], le[1], le[3], r]/2 + 
            G[l0[2], le[1], le[1], le[4], r]/2 - G[l0[2], le[1], le[2], 
             l0[2], r] + G[l0[2], le[1], le[2], le[1], r]/2 + 
            G[l0[2], le[1], le[2], le[2], r]/2 + G[l0[2], le[1], le[2], 
              le[3], r]/2 + G[l0[2], le[1], le[2], le[4], r]/2 - 
            3*G[l0[2], le[1], le[3], l0[2], r] + G[l0[2], le[1], le[3], 
              le[1], r]/2 + G[l0[2], le[1], le[3], le[2], r]/2 + 
            G[l0[2], le[1], le[3], le[3], r]/2 + G[l0[2], le[1], le[3], 
              le[4], r]/2 + G[l0[2], le[1], le[4], l0[2], r] + 
            G[l0[2], le[1], le[4], le[1], r]/2 + G[l0[2], le[1], le[4], 
              le[2], r]/2 + G[l0[2], le[1], le[4], le[3], r]/2 + 
            G[l0[2], le[1], le[4], le[4], r]/2 + G[l0[2], le[2], l0[2], 
             le[1], r] + G[l0[2], le[2], l0[2], le[2], r] + 
            G[l0[2], le[2], l0[2], le[3], r] + G[l0[2], le[2], l0[2], le[4], 
             r] - G[l0[2], le[2], le[1], l0[2], r] + 
            G[l0[2], le[2], le[1], le[1], r]/2 + G[l0[2], le[2], le[1], 
              le[2], r]/2 + G[l0[2], le[2], le[1], le[3], r]/2 + 
            G[l0[2], le[2], le[1], le[4], r]/2 - G[l0[2], le[2], le[2], 
             l0[2], r] + G[l0[2], le[2], le[2], le[1], r]/2 + 
            G[l0[2], le[2], le[2], le[2], r]/2 + G[l0[2], le[2], le[2], 
              le[3], r]/2 + G[l0[2], le[2], le[2], le[4], r]/2 + 
            G[l0[2], le[2], le[3], l0[2], r] + G[l0[2], le[2], le[3], le[1], 
              r]/2 + G[l0[2], le[2], le[3], le[2], r]/2 + 
            G[l0[2], le[2], le[3], le[3], r]/2 + G[l0[2], le[2], le[3], 
              le[4], r]/2 - 3*G[l0[2], le[2], le[4], l0[2], r] + 
            G[l0[2], le[2], le[4], le[1], r]/2 + G[l0[2], le[2], le[4], 
              le[2], r]/2 + G[l0[2], le[2], le[4], le[3], r]/2 + 
            G[l0[2], le[2], le[4], le[4], r]/2 + G[l0[2], le[3], l0[2], 
             le[1], r] + G[l0[2], le[3], l0[2], le[2], r] + 
            G[l0[2], le[3], l0[2], le[3], r] + G[l0[2], le[3], l0[2], le[4], 
             r] - 3*G[l0[2], le[3], le[1], l0[2], r] + 
            G[l0[2], le[3], le[1], le[1], r]/2 + G[l0[2], le[3], le[1], 
              le[2], r]/2 + G[l0[2], le[3], le[1], le[3], r]/2 + 
            G[l0[2], le[3], le[1], le[4], r]/2 + G[l0[2], le[3], le[2], 
             l0[2], r] + G[l0[2], le[3], le[2], le[1], r]/2 + 
            G[l0[2], le[3], le[2], le[2], r]/2 + G[l0[2], le[3], le[2], 
              le[3], r]/2 + G[l0[2], le[3], le[2], le[4], r]/2 - 
            G[l0[2], le[3], le[3], l0[2], r] + G[l0[2], le[3], le[3], le[1], 
              r]/2 + G[l0[2], le[3], le[3], le[2], r]/2 + 
            G[l0[2], le[3], le[3], le[3], r]/2 + G[l0[2], le[3], le[3], 
              le[4], r]/2 - G[l0[2], le[3], le[4], l0[2], r] + 
            G[l0[2], le[3], le[4], le[1], r]/2 + G[l0[2], le[3], le[4], 
              le[2], r]/2 + G[l0[2], le[3], le[4], le[3], r]/2 + 
            G[l0[2], le[3], le[4], le[4], r]/2 + G[l0[2], le[4], l0[2], 
             le[1], r] + G[l0[2], le[4], l0[2], le[2], r] + 
            G[l0[2], le[4], l0[2], le[3], r] + G[l0[2], le[4], l0[2], le[4], 
             r] + G[l0[2], le[4], le[1], l0[2], r] + 
            G[l0[2], le[4], le[1], le[1], r]/2 + G[l0[2], le[4], le[1], 
              le[2], r]/2 + G[l0[2], le[4], le[1], le[3], r]/2 + 
            G[l0[2], le[4], le[1], le[4], r]/2 - 3*G[l0[2], le[4], le[2], 
              l0[2], r] + G[l0[2], le[4], le[2], le[1], r]/2 + 
            G[l0[2], le[4], le[2], le[2], r]/2 + G[l0[2], le[4], le[2], 
              le[3], r]/2 + G[l0[2], le[4], le[2], le[4], r]/2 - 
            G[l0[2], le[4], le[3], l0[2], r] + G[l0[2], le[4], le[3], le[1], 
              r]/2 + G[l0[2], le[4], le[3], le[2], r]/2 + 
            G[l0[2], le[4], le[3], le[3], r]/2 + G[l0[2], le[4], le[3], 
              le[4], r]/2 - G[l0[2], le[4], le[4], l0[2], r] + 
            G[l0[2], le[4], le[4], le[1], r]/2 + G[l0[2], le[4], le[4], 
              le[2], r]/2 + G[l0[2], le[4], le[4], le[3], r]/2 + 
            G[l0[2], le[4], le[4], le[4], r]/2 - 36*G[l0[3], l0[1], l0[2], 
              l0[2], r] + 18*G[l0[3], l0[1], l0[2], le[1], r] + 
            18*G[l0[3], l0[1], l0[2], le[2], r] + 18*G[l0[3], l0[1], l0[2], 
              le[3], r] + 18*G[l0[3], l0[1], l0[2], le[4], r] - 
            12*G[l0[3], l0[2], l0[2], l0[2], r] + 6*G[l0[3], l0[2], le[1], 
              l0[2], r] - 3*G[l0[3], l0[2], le[1], le[1], r] - 
            3*G[l0[3], l0[2], le[1], le[2], r] - 3*G[l0[3], l0[2], le[1], 
              le[3], r] - 3*G[l0[3], l0[2], le[1], le[4], r] + 
            6*G[l0[3], l0[2], le[2], l0[2], r] - 3*G[l0[3], l0[2], le[2], 
              le[1], r] - 3*G[l0[3], l0[2], le[2], le[2], r] - 
            3*G[l0[3], l0[2], le[2], le[3], r] - 3*G[l0[3], l0[2], le[2], 
              le[4], r] + 6*G[l0[3], l0[2], le[3], l0[2], r] - 
            3*G[l0[3], l0[2], le[3], le[1], r] - 3*G[l0[3], l0[2], le[3], 
              le[2], r] - 3*G[l0[3], l0[2], le[3], le[3], r] - 
            3*G[l0[3], l0[2], le[3], le[4], r] + 6*G[l0[3], l0[2], le[4], 
              l0[2], r] - 3*G[l0[3], l0[2], le[4], le[1], r] - 
            3*G[l0[3], l0[2], le[4], le[2], r] - 3*G[l0[3], l0[2], le[4], 
              le[3], r] - 3*G[l0[3], l0[2], le[4], le[4], r] - 
            36*G[l0[3], l0[3], l0[2], l0[2], r] + 18*G[l0[3], l0[3], l0[2], 
              le[1], r] + 18*G[l0[3], l0[3], l0[2], le[2], r] + 
            18*G[l0[3], l0[3], l0[2], le[3], r] + 18*G[l0[3], l0[3], l0[2], 
              le[4], r] + 12*G[l0[3], le[1], l0[2], l0[2], r] - 
            6*G[l0[3], le[1], l0[2], le[1], r] - 6*G[l0[3], le[1], l0[2], 
              le[2], r] - 6*G[l0[3], le[1], l0[2], le[3], r] - 
            6*G[l0[3], le[1], l0[2], le[4], r] + 6*G[l0[3], le[1], le[3], 
              l0[2], r] - 6*G[l0[3], le[1], le[4], l0[2], r] + 
            12*G[l0[3], le[2], l0[2], l0[2], r] - 6*G[l0[3], le[2], l0[2], 
              le[1], r] - 6*G[l0[3], le[2], l0[2], le[2], r] - 
            6*G[l0[3], le[2], l0[2], le[3], r] - 6*G[l0[3], le[2], l0[2], 
              le[4], r] - 6*G[l0[3], le[2], le[3], l0[2], r] + 
            6*G[l0[3], le[2], le[4], l0[2], r] + 12*G[l0[3], le[3], l0[2], 
              l0[2], r] - 6*G[l0[3], le[3], l0[2], le[1], r] - 
            6*G[l0[3], le[3], l0[2], le[2], r] - 6*G[l0[3], le[3], l0[2], 
              le[3], r] - 6*G[l0[3], le[3], l0[2], le[4], r] + 
            6*G[l0[3], le[3], le[1], l0[2], r] - 6*G[l0[3], le[3], le[2], 
              l0[2], r] + 12*G[l0[3], le[4], l0[2], l0[2], r] - 
            6*G[l0[3], le[4], l0[2], le[1], r] - 6*G[l0[3], le[4], l0[2], 
              le[2], r] - 6*G[l0[3], le[4], l0[2], le[3], r] - 
            6*G[l0[3], le[4], l0[2], le[4], r] - 6*G[l0[3], le[4], le[1], 
              l0[2], r] + 6*G[l0[3], le[4], le[2], l0[2], r] + 
            12*G[le[1], l0[1], l0[2], l0[2], r] - 6*G[le[1], l0[1], l0[2], 
              le[1], r] - 6*G[le[1], l0[1], l0[2], le[2], r] - 
            6*G[le[1], l0[1], l0[2], le[3], r] - 6*G[le[1], l0[1], l0[2], 
              le[4], r] + 4*G[le[1], l0[2], l0[2], l0[2], r] - 
            2*G[le[1], l0[2], le[1], l0[2], r] + G[le[1], l0[2], le[1], 
             le[1], r] + G[le[1], l0[2], le[1], le[2], r] + 
            G[le[1], l0[2], le[1], le[3], r] + G[le[1], l0[2], le[1], le[4], 
             r] - 2*G[le[1], l0[2], le[2], l0[2], r] + G[le[1], l0[2], le[2], 
             le[1], r] + G[le[1], l0[2], le[2], le[2], r] + 
            G[le[1], l0[2], le[2], le[3], r] + G[le[1], l0[2], le[2], le[4], 
             r] - 2*G[le[1], l0[2], le[3], l0[2], r] + G[le[1], l0[2], le[3], 
             le[1], r] + G[le[1], l0[2], le[3], le[2], r] + 
            G[le[1], l0[2], le[3], le[3], r] + G[le[1], l0[2], le[3], le[4], 
             r] - 2*G[le[1], l0[2], le[4], l0[2], r] + G[le[1], l0[2], le[4], 
             le[1], r] + G[le[1], l0[2], le[4], le[2], r] + 
            G[le[1], l0[2], le[4], le[3], r] + G[le[1], l0[2], le[4], le[4], 
             r] + 12*G[le[1], l0[3], l0[2], l0[2], r] - 
            6*G[le[1], l0[3], l0[2], le[1], r] - 6*G[le[1], l0[3], l0[2], 
              le[2], r] - 6*G[le[1], l0[3], l0[2], le[3], r] - 
            6*G[le[1], l0[3], l0[2], le[4], r] - 2*G[le[1], le[1], l0[2], 
              l0[2], r] + G[le[1], le[1], l0[2], le[1], r] + 
            G[le[1], le[1], l0[2], le[2], r] + G[le[1], le[1], l0[2], le[3], 
             r] + G[le[1], le[1], l0[2], le[4], r] - G[le[1], le[1], le[3], 
             l0[2], r] + G[le[1], le[1], le[4], l0[2], r] - 
            6*G[le[1], le[2], l0[2], l0[2], r] + 3*G[le[1], le[2], l0[2], 
              le[1], r] + 3*G[le[1], le[2], l0[2], le[2], r] + 
            3*G[le[1], le[2], l0[2], le[3], r] + 3*G[le[1], le[2], l0[2], 
              le[4], r] + 3*G[le[1], le[2], le[3], l0[2], r] - 
            3*G[le[1], le[2], le[4], l0[2], r] - 2*G[le[1], le[3], l0[1], 
              l0[2], r] - 2*G[le[1], le[3], l0[2], l0[2], r] + 
            2*G[le[1], le[3], l0[2], le[1], r] + 2*G[le[1], le[3], l0[2], 
              le[2], r] + 2*G[le[1], le[3], l0[2], le[3], r] + 
            2*G[le[1], le[3], l0[2], le[4], r] - 2*G[le[1], le[3], l0[3], 
              l0[2], r] - 2*G[le[1], le[3], le[1], l0[2], r] + 
            2*G[le[1], le[3], le[2], l0[2], r] - G[le[1], le[3], le[3], 
             l0[2], r] + G[le[1], le[3], le[4], l0[2], r] + 
            2*G[le[1], le[4], l0[1], l0[2], r] - 6*G[le[1], le[4], l0[2], 
              l0[2], r] + 2*G[le[1], le[4], l0[2], le[1], r] + 
            2*G[le[1], le[4], l0[2], le[2], r] + 2*G[le[1], le[4], l0[2], 
              le[3], r] + 2*G[le[1], le[4], l0[2], le[4], r] + 
            2*G[le[1], le[4], l0[3], l0[2], r] + 2*G[le[1], le[4], le[1], 
              l0[2], r] - 2*G[le[1], le[4], le[2], l0[2], r] - 
            G[le[1], le[4], le[3], l0[2], r] + G[le[1], le[4], le[4], l0[2], 
             r] + 12*G[le[2], l0[1], l0[2], l0[2], r] - 
            6*G[le[2], l0[1], l0[2], le[1], r] - 6*G[le[2], l0[1], l0[2], 
              le[2], r] - 6*G[le[2], l0[1], l0[2], le[3], r] - 
            6*G[le[2], l0[1], l0[2], le[4], r] + 4*G[le[2], l0[2], l0[2], 
              l0[2], r] - 2*G[le[2], l0[2], le[1], l0[2], r] + 
            G[le[2], l0[2], le[1], le[1], r] + G[le[2], l0[2], le[1], le[2], 
             r] + G[le[2], l0[2], le[1], le[3], r] + G[le[2], l0[2], le[1], 
             le[4], r] - 2*G[le[2], l0[2], le[2], l0[2], r] + 
            G[le[2], l0[2], le[2], le[1], r] + G[le[2], l0[2], le[2], le[2], 
             r] + G[le[2], l0[2], le[2], le[3], r] + G[le[2], l0[2], le[2], 
             le[4], r] - 2*G[le[2], l0[2], le[3], l0[2], r] + 
            G[le[2], l0[2], le[3], le[1], r] + G[le[2], l0[2], le[3], le[2], 
             r] + G[le[2], l0[2], le[3], le[3], r] + G[le[2], l0[2], le[3], 
             le[4], r] - 2*G[le[2], l0[2], le[4], l0[2], r] + 
            G[le[2], l0[2], le[4], le[1], r] + G[le[2], l0[2], le[4], le[2], 
             r] + G[le[2], l0[2], le[4], le[3], r] + G[le[2], l0[2], le[4], 
             le[4], r] + 12*G[le[2], l0[3], l0[2], l0[2], r] - 
            6*G[le[2], l0[3], l0[2], le[1], r] - 6*G[le[2], l0[3], l0[2], 
              le[2], r] - 6*G[le[2], l0[3], l0[2], le[3], r] - 
            6*G[le[2], l0[3], l0[2], le[4], r] - 6*G[le[2], le[1], l0[2], 
              l0[2], r] + 3*G[le[2], le[1], l0[2], le[1], r] + 
            3*G[le[2], le[1], l0[2], le[2], r] + 3*G[le[2], le[1], l0[2], 
              le[3], r] + 3*G[le[2], le[1], l0[2], le[4], r] - 
            3*G[le[2], le[1], le[3], l0[2], r] + 3*G[le[2], le[1], le[4], 
              l0[2], r] - 2*G[le[2], le[2], l0[2], l0[2], r] + 
            G[le[2], le[2], l0[2], le[1], r] + G[le[2], le[2], l0[2], le[2], 
             r] + G[le[2], le[2], l0[2], le[3], r] + G[le[2], le[2], l0[2], 
             le[4], r] + G[le[2], le[2], le[3], l0[2], r] - 
            G[le[2], le[2], le[4], l0[2], r] + 2*G[le[2], le[3], l0[1], 
              l0[2], r] - 6*G[le[2], le[3], l0[2], l0[2], r] + 
            2*G[le[2], le[3], l0[2], le[1], r] + 2*G[le[2], le[3], l0[2], 
              le[2], r] + 2*G[le[2], le[3], l0[2], le[3], r] + 
            2*G[le[2], le[3], l0[2], le[4], r] + 2*G[le[2], le[3], l0[3], 
              l0[2], r] - 2*G[le[2], le[3], le[1], l0[2], r] + 
            2*G[le[2], le[3], le[2], l0[2], r] + G[le[2], le[3], le[3], 
             l0[2], r] - G[le[2], le[3], le[4], l0[2], r] - 
            2*G[le[2], le[4], l0[1], l0[2], r] - 2*G[le[2], le[4], l0[2], 
              l0[2], r] + 2*G[le[2], le[4], l0[2], le[1], r] + 
            2*G[le[2], le[4], l0[2], le[2], r] + 2*G[le[2], le[4], l0[2], 
              le[3], r] + 2*G[le[2], le[4], l0[2], le[4], r] - 
            2*G[le[2], le[4], l0[3], l0[2], r] + 2*G[le[2], le[4], le[1], 
              l0[2], r] - 2*G[le[2], le[4], le[2], l0[2], r] + 
            G[le[2], le[4], le[3], l0[2], r] - G[le[2], le[4], le[4], l0[2], 
             r] + 12*G[le[3], l0[1], l0[2], l0[2], r] - 
            6*G[le[3], l0[1], l0[2], le[1], r] - 6*G[le[3], l0[1], l0[2], 
              le[2], r] - 6*G[le[3], l0[1], l0[2], le[3], r] - 
            6*G[le[3], l0[1], l0[2], le[4], r] + 4*G[le[3], l0[2], l0[2], 
              l0[2], r] - 2*G[le[3], l0[2], le[1], l0[2], r] + 
            G[le[3], l0[2], le[1], le[1], r] + G[le[3], l0[2], le[1], le[2], 
             r] + G[le[3], l0[2], le[1], le[3], r] + G[le[3], l0[2], le[1], 
             le[4], r] - 2*G[le[3], l0[2], le[2], l0[2], r] + 
            G[le[3], l0[2], le[2], le[1], r] + G[le[3], l0[2], le[2], le[2], 
             r] + G[le[3], l0[2], le[2], le[3], r] + G[le[3], l0[2], le[2], 
             le[4], r] - 2*G[le[3], l0[2], le[3], l0[2], r] + 
            G[le[3], l0[2], le[3], le[1], r] + G[le[3], l0[2], le[3], le[2], 
             r] + G[le[3], l0[2], le[3], le[3], r] + G[le[3], l0[2], le[3], 
             le[4], r] - 2*G[le[3], l0[2], le[4], l0[2], r] + 
            G[le[3], l0[2], le[4], le[1], r] + G[le[3], l0[2], le[4], le[2], 
             r] + G[le[3], l0[2], le[4], le[3], r] + G[le[3], l0[2], le[4], 
             le[4], r] + 12*G[le[3], l0[3], l0[2], l0[2], r] - 
            6*G[le[3], l0[3], l0[2], le[1], r] - 6*G[le[3], l0[3], l0[2], 
              le[2], r] - 6*G[le[3], l0[3], l0[2], le[3], r] - 
            6*G[le[3], l0[3], l0[2], le[4], r] - 2*G[le[3], le[1], l0[1], 
              l0[2], r] - 2*G[le[3], le[1], l0[2], l0[2], r] + 
            2*G[le[3], le[1], l0[2], le[1], r] + 2*G[le[3], le[1], l0[2], 
              le[2], r] + 2*G[le[3], le[1], l0[2], le[3], r] + 
            2*G[le[3], le[1], l0[2], le[4], r] - 2*G[le[3], le[1], l0[3], 
              l0[2], r] - G[le[3], le[1], le[1], l0[2], r] + 
            G[le[3], le[1], le[2], l0[2], r] - 2*G[le[3], le[1], le[3], 
              l0[2], r] + 2*G[le[3], le[1], le[4], l0[2], r] + 
            2*G[le[3], le[2], l0[1], l0[2], r] - 6*G[le[3], le[2], l0[2], 
              l0[2], r] + 2*G[le[3], le[2], l0[2], le[1], r] + 
            2*G[le[3], le[2], l0[2], le[2], r] + 2*G[le[3], le[2], l0[2], 
              le[3], r] + 2*G[le[3], le[2], l0[2], le[4], r] + 
            2*G[le[3], le[2], l0[3], l0[2], r] - G[le[3], le[2], le[1], 
             l0[2], r] + G[le[3], le[2], le[2], l0[2], r] + 
            2*G[le[3], le[2], le[3], l0[2], r] - 2*G[le[3], le[2], le[4], 
              l0[2], r] - 2*G[le[3], le[3], l0[2], l0[2], r] + 
            G[le[3], le[3], l0[2], le[1], r] + G[le[3], le[3], l0[2], le[2], 
             r] + G[le[3], le[3], l0[2], le[3], r] + G[le[3], le[3], l0[2], 
             le[4], r] - G[le[3], le[3], le[1], l0[2], r] + 
            G[le[3], le[3], le[2], l0[2], r] - 6*G[le[3], le[4], l0[2], 
              l0[2], r] + 3*G[le[3], le[4], l0[2], le[1], r] + 
            3*G[le[3], le[4], l0[2], le[2], r] + 3*G[le[3], le[4], l0[2], 
              le[3], r] + 3*G[le[3], le[4], l0[2], le[4], r] + 
            3*G[le[3], le[4], le[1], l0[2], r] - 3*G[le[3], le[4], le[2], 
              l0[2], r] + 12*G[le[4], l0[1], l0[2], l0[2], r] - 
            6*G[le[4], l0[1], l0[2], le[1], r] - 6*G[le[4], l0[1], l0[2], 
              le[2], r] - 6*G[le[4], l0[1], l0[2], le[3], r] - 
            6*G[le[4], l0[1], l0[2], le[4], r] + 4*G[le[4], l0[2], l0[2], 
              l0[2], r] - 2*G[le[4], l0[2], le[1], l0[2], r] + 
            G[le[4], l0[2], le[1], le[1], r] + G[le[4], l0[2], le[1], le[2], 
             r] + G[le[4], l0[2], le[1], le[3], r] + G[le[4], l0[2], le[1], 
             le[4], r] - 2*G[le[4], l0[2], le[2], l0[2], r] + 
            G[le[4], l0[2], le[2], le[1], r] + G[le[4], l0[2], le[2], le[2], 
             r] + G[le[4], l0[2], le[2], le[3], r] + G[le[4], l0[2], le[2], 
             le[4], r] - 2*G[le[4], l0[2], le[3], l0[2], r] + 
            G[le[4], l0[2], le[3], le[1], r] + G[le[4], l0[2], le[3], le[2], 
             r] + G[le[4], l0[2], le[3], le[3], r] + G[le[4], l0[2], le[3], 
             le[4], r] - 2*G[le[4], l0[2], le[4], l0[2], r] + 
            G[le[4], l0[2], le[4], le[1], r] + G[le[4], l0[2], le[4], le[2], 
             r] + G[le[4], l0[2], le[4], le[3], r] + G[le[4], l0[2], le[4], 
             le[4], r] + 12*G[le[4], l0[3], l0[2], l0[2], r] - 
            6*G[le[4], l0[3], l0[2], le[1], r] - 6*G[le[4], l0[3], l0[2], 
              le[2], r] - 6*G[le[4], l0[3], l0[2], le[3], r] - 
            6*G[le[4], l0[3], l0[2], le[4], r] + 2*G[le[4], le[1], l0[1], 
              l0[2], r] - 6*G[le[4], le[1], l0[2], l0[2], r] + 
            2*G[le[4], le[1], l0[2], le[1], r] + 2*G[le[4], le[1], l0[2], 
              le[2], r] + 2*G[le[4], le[1], l0[2], le[3], r] + 
            2*G[le[4], le[1], l0[2], le[4], r] + 2*G[le[4], le[1], l0[3], 
              l0[2], r] + G[le[4], le[1], le[1], l0[2], r] - 
            G[le[4], le[1], le[2], l0[2], r] - 2*G[le[4], le[1], le[3], 
              l0[2], r] + 2*G[le[4], le[1], le[4], l0[2], r] - 
            2*G[le[4], le[2], l0[1], l0[2], r] - 2*G[le[4], le[2], l0[2], 
              l0[2], r] + 2*G[le[4], le[2], l0[2], le[1], r] + 
            2*G[le[4], le[2], l0[2], le[2], r] + 2*G[le[4], le[2], l0[2], 
              le[3], r] + 2*G[le[4], le[2], l0[2], le[4], r] - 
            2*G[le[4], le[2], l0[3], l0[2], r] + G[le[4], le[2], le[1], 
             l0[2], r] - G[le[4], le[2], le[2], l0[2], r] + 
            2*G[le[4], le[2], le[3], l0[2], r] - 2*G[le[4], le[2], le[4], 
              l0[2], r] - 6*G[le[4], le[3], l0[2], l0[2], r] + 
            3*G[le[4], le[3], l0[2], le[1], r] + 3*G[le[4], le[3], l0[2], 
              le[2], r] + 3*G[le[4], le[3], l0[2], le[3], r] + 
            3*G[le[4], le[3], l0[2], le[4], r] - 3*G[le[4], le[3], le[1], 
              l0[2], r] + 3*G[le[4], le[3], le[2], l0[2], r] - 
            2*G[le[4], le[4], l0[2], l0[2], r] + G[le[4], le[4], l0[2], 
             le[1], r] + G[le[4], le[4], l0[2], le[2], r] + 
            G[le[4], le[4], l0[2], le[3], r] + G[le[4], le[4], l0[2], le[4], 
             r] + G[le[4], le[4], le[1], l0[2], r] - G[le[4], le[4], le[2], 
             l0[2], r]) - 8*(-36*G[l0[1], l0[1], l0[2], l0[2], r] + 
            18*G[l0[1], l0[1], l0[2], le[1], r] + 18*G[l0[1], l0[1], l0[2], 
              le[2], r] + 18*G[l0[1], l0[1], l0[2], le[3], r] + 
            18*G[l0[1], l0[1], l0[2], le[4], r] - 12*G[l0[1], l0[2], l0[2], 
              l0[2], r] + 6*G[l0[1], l0[2], le[1], l0[2], r] - 
            3*G[l0[1], l0[2], le[1], le[1], r] - 3*G[l0[1], l0[2], le[1], 
              le[2], r] - 3*G[l0[1], l0[2], le[1], le[3], r] - 
            3*G[l0[1], l0[2], le[1], le[4], r] + 6*G[l0[1], l0[2], le[2], 
              l0[2], r] - 3*G[l0[1], l0[2], le[2], le[1], r] - 
            3*G[l0[1], l0[2], le[2], le[2], r] - 3*G[l0[1], l0[2], le[2], 
              le[3], r] - 3*G[l0[1], l0[2], le[2], le[4], r] + 
            6*G[l0[1], l0[2], le[3], l0[2], r] - 3*G[l0[1], l0[2], le[3], 
              le[1], r] - 3*G[l0[1], l0[2], le[3], le[2], r] - 
            3*G[l0[1], l0[2], le[3], le[3], r] - 3*G[l0[1], l0[2], le[3], 
              le[4], r] + 6*G[l0[1], l0[2], le[4], l0[2], r] - 
            3*G[l0[1], l0[2], le[4], le[1], r] - 3*G[l0[1], l0[2], le[4], 
              le[2], r] - 3*G[l0[1], l0[2], le[4], le[3], r] - 
            3*G[l0[1], l0[2], le[4], le[4], r] - 36*G[l0[1], l0[3], l0[2], 
              l0[2], r] + 18*G[l0[1], l0[3], l0[2], le[1], r] + 
            18*G[l0[1], l0[3], l0[2], le[2], r] + 18*G[l0[1], l0[3], l0[2], 
              le[3], r] + 18*G[l0[1], l0[3], l0[2], le[4], r] + 
            12*G[l0[1], le[1], l0[2], l0[2], r] - 6*G[l0[1], le[1], l0[2], 
              le[1], r] - 6*G[l0[1], le[1], l0[2], le[2], r] - 
            6*G[l0[1], le[1], l0[2], le[3], r] - 6*G[l0[1], le[1], l0[2], 
              le[4], r] - 6*G[l0[1], le[1], le[3], l0[2], r] + 
            6*G[l0[1], le[1], le[4], l0[2], r] + 12*G[l0[1], le[2], l0[2], 
              l0[2], r] - 6*G[l0[1], le[2], l0[2], le[1], r] - 
            6*G[l0[1], le[2], l0[2], le[2], r] - 6*G[l0[1], le[2], l0[2], 
              le[3], r] - 6*G[l0[1], le[2], l0[2], le[4], r] + 
            6*G[l0[1], le[2], le[3], l0[2], r] - 6*G[l0[1], le[2], le[4], 
              l0[2], r] + 12*G[l0[1], le[3], l0[2], l0[2], r] - 
            6*G[l0[1], le[3], l0[2], le[1], r] - 6*G[l0[1], le[3], l0[2], 
              le[2], r] - 6*G[l0[1], le[3], l0[2], le[3], r] - 
            6*G[l0[1], le[3], l0[2], le[4], r] - 6*G[l0[1], le[3], le[1], 
              l0[2], r] + 6*G[l0[1], le[3], le[2], l0[2], r] + 
            12*G[l0[1], le[4], l0[2], l0[2], r] - 6*G[l0[1], le[4], l0[2], 
              le[1], r] - 6*G[l0[1], le[4], l0[2], le[2], r] - 
            6*G[l0[1], le[4], l0[2], le[3], r] - 6*G[l0[1], le[4], l0[2], 
              le[4], r] + 6*G[l0[1], le[4], le[1], l0[2], r] - 
            6*G[l0[1], le[4], le[2], l0[2], r] + 12*G[l0[2], l0[1], l0[2], 
              l0[2], r] - 6*G[l0[2], l0[1], l0[2], le[1], r] - 
            6*G[l0[2], l0[1], l0[2], le[2], r] - 6*G[l0[2], l0[1], l0[2], 
              le[3], r] - 6*G[l0[2], l0[1], l0[2], le[4], r] + 
            4*G[l0[2], l0[2], l0[1], l0[2], r] - 4*G[l0[2], l0[2], l0[2], 
              l0[2], r] + 4*G[l0[2], l0[2], l0[3], l0[2], r] + 
            12*G[l0[2], l0[3], l0[2], l0[2], r] - 6*G[l0[2], l0[3], l0[2], 
              le[1], r] - 6*G[l0[2], l0[3], l0[2], le[2], r] - 
            6*G[l0[2], l0[3], l0[2], le[3], r] - 6*G[l0[2], l0[3], l0[2], 
              le[4], r] + G[l0[2], le[1], l0[2], le[1], r] + 
            G[l0[2], le[1], l0[2], le[2], r] + G[l0[2], le[1], l0[2], le[3], 
             r] + G[l0[2], le[1], l0[2], le[4], r] - G[l0[2], le[1], le[1], 
             l0[2], r] + G[l0[2], le[1], le[1], le[1], r]/2 + 
            G[l0[2], le[1], le[1], le[2], r]/2 + G[l0[2], le[1], le[1], 
              le[3], r]/2 + G[l0[2], le[1], le[1], le[4], r]/2 - 
            G[l0[2], le[1], le[2], l0[2], r] + G[l0[2], le[1], le[2], le[1], 
              r]/2 + G[l0[2], le[1], le[2], le[2], r]/2 + 
            G[l0[2], le[1], le[2], le[3], r]/2 + G[l0[2], le[1], le[2], 
              le[4], r]/2 + G[l0[2], le[1], le[3], l0[2], r] + 
            G[l0[2], le[1], le[3], le[1], r]/2 + G[l0[2], le[1], le[3], 
              le[2], r]/2 + G[l0[2], le[1], le[3], le[3], r]/2 + 
            G[l0[2], le[1], le[3], le[4], r]/2 - 3*G[l0[2], le[1], le[4], 
              l0[2], r] + G[l0[2], le[1], le[4], le[1], r]/2 + 
            G[l0[2], le[1], le[4], le[2], r]/2 + G[l0[2], le[1], le[4], 
              le[3], r]/2 + G[l0[2], le[1], le[4], le[4], r]/2 + 
            G[l0[2], le[2], l0[2], le[1], r] + G[l0[2], le[2], l0[2], le[2], 
             r] + G[l0[2], le[2], l0[2], le[3], r] + G[l0[2], le[2], l0[2], 
             le[4], r] - G[l0[2], le[2], le[1], l0[2], r] + 
            G[l0[2], le[2], le[1], le[1], r]/2 + G[l0[2], le[2], le[1], 
              le[2], r]/2 + G[l0[2], le[2], le[1], le[3], r]/2 + 
            G[l0[2], le[2], le[1], le[4], r]/2 - G[l0[2], le[2], le[2], 
             l0[2], r] + G[l0[2], le[2], le[2], le[1], r]/2 + 
            G[l0[2], le[2], le[2], le[2], r]/2 + G[l0[2], le[2], le[2], 
              le[3], r]/2 + G[l0[2], le[2], le[2], le[4], r]/2 - 
            3*G[l0[2], le[2], le[3], l0[2], r] + G[l0[2], le[2], le[3], 
              le[1], r]/2 + G[l0[2], le[2], le[3], le[2], r]/2 + 
            G[l0[2], le[2], le[3], le[3], r]/2 + G[l0[2], le[2], le[3], 
              le[4], r]/2 + G[l0[2], le[2], le[4], l0[2], r] + 
            G[l0[2], le[2], le[4], le[1], r]/2 + G[l0[2], le[2], le[4], 
              le[2], r]/2 + G[l0[2], le[2], le[4], le[3], r]/2 + 
            G[l0[2], le[2], le[4], le[4], r]/2 + G[l0[2], le[3], l0[2], 
             le[1], r] + G[l0[2], le[3], l0[2], le[2], r] + 
            G[l0[2], le[3], l0[2], le[3], r] + G[l0[2], le[3], l0[2], le[4], 
             r] + G[l0[2], le[3], le[1], l0[2], r] + 
            G[l0[2], le[3], le[1], le[1], r]/2 + G[l0[2], le[3], le[1], 
              le[2], r]/2 + G[l0[2], le[3], le[1], le[3], r]/2 + 
            G[l0[2], le[3], le[1], le[4], r]/2 - 3*G[l0[2], le[3], le[2], 
              l0[2], r] + G[l0[2], le[3], le[2], le[1], r]/2 + 
            G[l0[2], le[3], le[2], le[2], r]/2 + G[l0[2], le[3], le[2], 
              le[3], r]/2 + G[l0[2], le[3], le[2], le[4], r]/2 - 
            G[l0[2], le[3], le[3], l0[2], r] + G[l0[2], le[3], le[3], le[1], 
              r]/2 + G[l0[2], le[3], le[3], le[2], r]/2 + 
            G[l0[2], le[3], le[3], le[3], r]/2 + G[l0[2], le[3], le[3], 
              le[4], r]/2 - G[l0[2], le[3], le[4], l0[2], r] + 
            G[l0[2], le[3], le[4], le[1], r]/2 + G[l0[2], le[3], le[4], 
              le[2], r]/2 + G[l0[2], le[3], le[4], le[3], r]/2 + 
            G[l0[2], le[3], le[4], le[4], r]/2 + G[l0[2], le[4], l0[2], 
             le[1], r] + G[l0[2], le[4], l0[2], le[2], r] + 
            G[l0[2], le[4], l0[2], le[3], r] + G[l0[2], le[4], l0[2], le[4], 
             r] - 3*G[l0[2], le[4], le[1], l0[2], r] + 
            G[l0[2], le[4], le[1], le[1], r]/2 + G[l0[2], le[4], le[1], 
              le[2], r]/2 + G[l0[2], le[4], le[1], le[3], r]/2 + 
            G[l0[2], le[4], le[1], le[4], r]/2 + G[l0[2], le[4], le[2], 
             l0[2], r] + G[l0[2], le[4], le[2], le[1], r]/2 + 
            G[l0[2], le[4], le[2], le[2], r]/2 + G[l0[2], le[4], le[2], 
              le[3], r]/2 + G[l0[2], le[4], le[2], le[4], r]/2 - 
            G[l0[2], le[4], le[3], l0[2], r] + G[l0[2], le[4], le[3], le[1], 
              r]/2 + G[l0[2], le[4], le[3], le[2], r]/2 + 
            G[l0[2], le[4], le[3], le[3], r]/2 + G[l0[2], le[4], le[3], 
              le[4], r]/2 - G[l0[2], le[4], le[4], l0[2], r] + 
            G[l0[2], le[4], le[4], le[1], r]/2 + G[l0[2], le[4], le[4], 
              le[2], r]/2 + G[l0[2], le[4], le[4], le[3], r]/2 + 
            G[l0[2], le[4], le[4], le[4], r]/2 - 36*G[l0[3], l0[1], l0[2], 
              l0[2], r] + 18*G[l0[3], l0[1], l0[2], le[1], r] + 
            18*G[l0[3], l0[1], l0[2], le[2], r] + 18*G[l0[3], l0[1], l0[2], 
              le[3], r] + 18*G[l0[3], l0[1], l0[2], le[4], r] - 
            12*G[l0[3], l0[2], l0[2], l0[2], r] + 6*G[l0[3], l0[2], le[1], 
              l0[2], r] - 3*G[l0[3], l0[2], le[1], le[1], r] - 
            3*G[l0[3], l0[2], le[1], le[2], r] - 3*G[l0[3], l0[2], le[1], 
              le[3], r] - 3*G[l0[3], l0[2], le[1], le[4], r] + 
            6*G[l0[3], l0[2], le[2], l0[2], r] - 3*G[l0[3], l0[2], le[2], 
              le[1], r] - 3*G[l0[3], l0[2], le[2], le[2], r] - 
            3*G[l0[3], l0[2], le[2], le[3], r] - 3*G[l0[3], l0[2], le[2], 
              le[4], r] + 6*G[l0[3], l0[2], le[3], l0[2], r] - 
            3*G[l0[3], l0[2], le[3], le[1], r] - 3*G[l0[3], l0[2], le[3], 
              le[2], r] - 3*G[l0[3], l0[2], le[3], le[3], r] - 
            3*G[l0[3], l0[2], le[3], le[4], r] + 6*G[l0[3], l0[2], le[4], 
              l0[2], r] - 3*G[l0[3], l0[2], le[4], le[1], r] - 
            3*G[l0[3], l0[2], le[4], le[2], r] - 3*G[l0[3], l0[2], le[4], 
              le[3], r] - 3*G[l0[3], l0[2], le[4], le[4], r] - 
            36*G[l0[3], l0[3], l0[2], l0[2], r] + 18*G[l0[3], l0[3], l0[2], 
              le[1], r] + 18*G[l0[3], l0[3], l0[2], le[2], r] + 
            18*G[l0[3], l0[3], l0[2], le[3], r] + 18*G[l0[3], l0[3], l0[2], 
              le[4], r] + 12*G[l0[3], le[1], l0[2], l0[2], r] - 
            6*G[l0[3], le[1], l0[2], le[1], r] - 6*G[l0[3], le[1], l0[2], 
              le[2], r] - 6*G[l0[3], le[1], l0[2], le[3], r] - 
            6*G[l0[3], le[1], l0[2], le[4], r] - 6*G[l0[3], le[1], le[3], 
              l0[2], r] + 6*G[l0[3], le[1], le[4], l0[2], r] + 
            12*G[l0[3], le[2], l0[2], l0[2], r] - 6*G[l0[3], le[2], l0[2], 
              le[1], r] - 6*G[l0[3], le[2], l0[2], le[2], r] - 
            6*G[l0[3], le[2], l0[2], le[3], r] - 6*G[l0[3], le[2], l0[2], 
              le[4], r] + 6*G[l0[3], le[2], le[3], l0[2], r] - 
            6*G[l0[3], le[2], le[4], l0[2], r] + 12*G[l0[3], le[3], l0[2], 
              l0[2], r] - 6*G[l0[3], le[3], l0[2], le[1], r] - 
            6*G[l0[3], le[3], l0[2], le[2], r] - 6*G[l0[3], le[3], l0[2], 
              le[3], r] - 6*G[l0[3], le[3], l0[2], le[4], r] - 
            6*G[l0[3], le[3], le[1], l0[2], r] + 6*G[l0[3], le[3], le[2], 
              l0[2], r] + 12*G[l0[3], le[4], l0[2], l0[2], r] - 
            6*G[l0[3], le[4], l0[2], le[1], r] - 6*G[l0[3], le[4], l0[2], 
              le[2], r] - 6*G[l0[3], le[4], l0[2], le[3], r] - 
            6*G[l0[3], le[4], l0[2], le[4], r] + 6*G[l0[3], le[4], le[1], 
              l0[2], r] - 6*G[l0[3], le[4], le[2], l0[2], r] + 
            12*G[le[1], l0[1], l0[2], l0[2], r] - 6*G[le[1], l0[1], l0[2], 
              le[1], r] - 6*G[le[1], l0[1], l0[2], le[2], r] - 
            6*G[le[1], l0[1], l0[2], le[3], r] - 6*G[le[1], l0[1], l0[2], 
              le[4], r] + 4*G[le[1], l0[2], l0[2], l0[2], r] - 
            2*G[le[1], l0[2], le[1], l0[2], r] + G[le[1], l0[2], le[1], 
             le[1], r] + G[le[1], l0[2], le[1], le[2], r] + 
            G[le[1], l0[2], le[1], le[3], r] + G[le[1], l0[2], le[1], le[4], 
             r] - 2*G[le[1], l0[2], le[2], l0[2], r] + G[le[1], l0[2], le[2], 
             le[1], r] + G[le[1], l0[2], le[2], le[2], r] + 
            G[le[1], l0[2], le[2], le[3], r] + G[le[1], l0[2], le[2], le[4], 
             r] - 2*G[le[1], l0[2], le[3], l0[2], r] + G[le[1], l0[2], le[3], 
             le[1], r] + G[le[1], l0[2], le[3], le[2], r] + 
            G[le[1], l0[2], le[3], le[3], r] + G[le[1], l0[2], le[3], le[4], 
             r] - 2*G[le[1], l0[2], le[4], l0[2], r] + G[le[1], l0[2], le[4], 
             le[1], r] + G[le[1], l0[2], le[4], le[2], r] + 
            G[le[1], l0[2], le[4], le[3], r] + G[le[1], l0[2], le[4], le[4], 
             r] + 12*G[le[1], l0[3], l0[2], l0[2], r] - 
            6*G[le[1], l0[3], l0[2], le[1], r] - 6*G[le[1], l0[3], l0[2], 
              le[2], r] - 6*G[le[1], l0[3], l0[2], le[3], r] - 
            6*G[le[1], l0[3], l0[2], le[4], r] - 2*G[le[1], le[1], l0[2], 
              l0[2], r] + G[le[1], le[1], l0[2], le[1], r] + 
            G[le[1], le[1], l0[2], le[2], r] + G[le[1], le[1], l0[2], le[3], 
             r] + G[le[1], le[1], l0[2], le[4], r] + G[le[1], le[1], le[3], 
             l0[2], r] - G[le[1], le[1], le[4], l0[2], r] - 
            6*G[le[1], le[2], l0[2], l0[2], r] + 3*G[le[1], le[2], l0[2], 
              le[1], r] + 3*G[le[1], le[2], l0[2], le[2], r] + 
            3*G[le[1], le[2], l0[2], le[3], r] + 3*G[le[1], le[2], l0[2], 
              le[4], r] - 3*G[le[1], le[2], le[3], l0[2], r] + 
            3*G[le[1], le[2], le[4], l0[2], r] + 2*G[le[1], le[3], l0[1], 
              l0[2], r] - 6*G[le[1], le[3], l0[2], l0[2], r] + 
            2*G[le[1], le[3], l0[2], le[1], r] + 2*G[le[1], le[3], l0[2], 
              le[2], r] + 2*G[le[1], le[3], l0[2], le[3], r] + 
            2*G[le[1], le[3], l0[2], le[4], r] + 2*G[le[1], le[3], l0[3], 
              l0[2], r] + 2*G[le[1], le[3], le[1], l0[2], r] - 
            2*G[le[1], le[3], le[2], l0[2], r] + G[le[1], le[3], le[3], 
             l0[2], r] - G[le[1], le[3], le[4], l0[2], r] - 
            2*G[le[1], le[4], l0[1], l0[2], r] - 2*G[le[1], le[4], l0[2], 
              l0[2], r] + 2*G[le[1], le[4], l0[2], le[1], r] + 
            2*G[le[1], le[4], l0[2], le[2], r] + 2*G[le[1], le[4], l0[2], 
              le[3], r] + 2*G[le[1], le[4], l0[2], le[4], r] - 
            2*G[le[1], le[4], l0[3], l0[2], r] - 2*G[le[1], le[4], le[1], 
              l0[2], r] + 2*G[le[1], le[4], le[2], l0[2], r] + 
            G[le[1], le[4], le[3], l0[2], r] - G[le[1], le[4], le[4], l0[2], 
             r] + 12*G[le[2], l0[1], l0[2], l0[2], r] - 
            6*G[le[2], l0[1], l0[2], le[1], r] - 6*G[le[2], l0[1], l0[2], 
              le[2], r] - 6*G[le[2], l0[1], l0[2], le[3], r] - 
            6*G[le[2], l0[1], l0[2], le[4], r] + 4*G[le[2], l0[2], l0[2], 
              l0[2], r] - 2*G[le[2], l0[2], le[1], l0[2], r] + 
            G[le[2], l0[2], le[1], le[1], r] + G[le[2], l0[2], le[1], le[2], 
             r] + G[le[2], l0[2], le[1], le[3], r] + G[le[2], l0[2], le[1], 
             le[4], r] - 2*G[le[2], l0[2], le[2], l0[2], r] + 
            G[le[2], l0[2], le[2], le[1], r] + G[le[2], l0[2], le[2], le[2], 
             r] + G[le[2], l0[2], le[2], le[3], r] + G[le[2], l0[2], le[2], 
             le[4], r] - 2*G[le[2], l0[2], le[3], l0[2], r] + 
            G[le[2], l0[2], le[3], le[1], r] + G[le[2], l0[2], le[3], le[2], 
             r] + G[le[2], l0[2], le[3], le[3], r] + G[le[2], l0[2], le[3], 
             le[4], r] - 2*G[le[2], l0[2], le[4], l0[2], r] + 
            G[le[2], l0[2], le[4], le[1], r] + G[le[2], l0[2], le[4], le[2], 
             r] + G[le[2], l0[2], le[4], le[3], r] + G[le[2], l0[2], le[4], 
             le[4], r] + 12*G[le[2], l0[3], l0[2], l0[2], r] - 
            6*G[le[2], l0[3], l0[2], le[1], r] - 6*G[le[2], l0[3], l0[2], 
              le[2], r] - 6*G[le[2], l0[3], l0[2], le[3], r] - 
            6*G[le[2], l0[3], l0[2], le[4], r] - 6*G[le[2], le[1], l0[2], 
              l0[2], r] + 3*G[le[2], le[1], l0[2], le[1], r] + 
            3*G[le[2], le[1], l0[2], le[2], r] + 3*G[le[2], le[1], l0[2], 
              le[3], r] + 3*G[le[2], le[1], l0[2], le[4], r] + 
            3*G[le[2], le[1], le[3], l0[2], r] - 3*G[le[2], le[1], le[4], 
              l0[2], r] - 2*G[le[2], le[2], l0[2], l0[2], r] + 
            G[le[2], le[2], l0[2], le[1], r] + G[le[2], le[2], l0[2], le[2], 
             r] + G[le[2], le[2], l0[2], le[3], r] + G[le[2], le[2], l0[2], 
             le[4], r] - G[le[2], le[2], le[3], l0[2], r] + 
            G[le[2], le[2], le[4], l0[2], r] - 2*G[le[2], le[3], l0[1], 
              l0[2], r] - 2*G[le[2], le[3], l0[2], l0[2], r] + 
            2*G[le[2], le[3], l0[2], le[1], r] + 2*G[le[2], le[3], l0[2], 
              le[2], r] + 2*G[le[2], le[3], l0[2], le[3], r] + 
            2*G[le[2], le[3], l0[2], le[4], r] - 2*G[le[2], le[3], l0[3], 
              l0[2], r] + 2*G[le[2], le[3], le[1], l0[2], r] - 
            2*G[le[2], le[3], le[2], l0[2], r] - G[le[2], le[3], le[3], 
             l0[2], r] + G[le[2], le[3], le[4], l0[2], r] + 
            2*G[le[2], le[4], l0[1], l0[2], r] - 6*G[le[2], le[4], l0[2], 
              l0[2], r] + 2*G[le[2], le[4], l0[2], le[1], r] + 
            2*G[le[2], le[4], l0[2], le[2], r] + 2*G[le[2], le[4], l0[2], 
              le[3], r] + 2*G[le[2], le[4], l0[2], le[4], r] + 
            2*G[le[2], le[4], l0[3], l0[2], r] - 2*G[le[2], le[4], le[1], 
              l0[2], r] + 2*G[le[2], le[4], le[2], l0[2], r] - 
            G[le[2], le[4], le[3], l0[2], r] + G[le[2], le[4], le[4], l0[2], 
             r] + 12*G[le[3], l0[1], l0[2], l0[2], r] - 
            6*G[le[3], l0[1], l0[2], le[1], r] - 6*G[le[3], l0[1], l0[2], 
              le[2], r] - 6*G[le[3], l0[1], l0[2], le[3], r] - 
            6*G[le[3], l0[1], l0[2], le[4], r] + 4*G[le[3], l0[2], l0[2], 
              l0[2], r] - 2*G[le[3], l0[2], le[1], l0[2], r] + 
            G[le[3], l0[2], le[1], le[1], r] + G[le[3], l0[2], le[1], le[2], 
             r] + G[le[3], l0[2], le[1], le[3], r] + G[le[3], l0[2], le[1], 
             le[4], r] - 2*G[le[3], l0[2], le[2], l0[2], r] + 
            G[le[3], l0[2], le[2], le[1], r] + G[le[3], l0[2], le[2], le[2], 
             r] + G[le[3], l0[2], le[2], le[3], r] + G[le[3], l0[2], le[2], 
             le[4], r] - 2*G[le[3], l0[2], le[3], l0[2], r] + 
            G[le[3], l0[2], le[3], le[1], r] + G[le[3], l0[2], le[3], le[2], 
             r] + G[le[3], l0[2], le[3], le[3], r] + G[le[3], l0[2], le[3], 
             le[4], r] - 2*G[le[3], l0[2], le[4], l0[2], r] + 
            G[le[3], l0[2], le[4], le[1], r] + G[le[3], l0[2], le[4], le[2], 
             r] + G[le[3], l0[2], le[4], le[3], r] + G[le[3], l0[2], le[4], 
             le[4], r] + 12*G[le[3], l0[3], l0[2], l0[2], r] - 
            6*G[le[3], l0[3], l0[2], le[1], r] - 6*G[le[3], l0[3], l0[2], 
              le[2], r] - 6*G[le[3], l0[3], l0[2], le[3], r] - 
            6*G[le[3], l0[3], l0[2], le[4], r] + 2*G[le[3], le[1], l0[1], 
              l0[2], r] - 6*G[le[3], le[1], l0[2], l0[2], r] + 
            2*G[le[3], le[1], l0[2], le[1], r] + 2*G[le[3], le[1], l0[2], 
              le[2], r] + 2*G[le[3], le[1], l0[2], le[3], r] + 
            2*G[le[3], le[1], l0[2], le[4], r] + 2*G[le[3], le[1], l0[3], 
              l0[2], r] + G[le[3], le[1], le[1], l0[2], r] - 
            G[le[3], le[1], le[2], l0[2], r] + 2*G[le[3], le[1], le[3], 
              l0[2], r] - 2*G[le[3], le[1], le[4], l0[2], r] - 
            2*G[le[3], le[2], l0[1], l0[2], r] - 2*G[le[3], le[2], l0[2], 
              l0[2], r] + 2*G[le[3], le[2], l0[2], le[1], r] + 
            2*G[le[3], le[2], l0[2], le[2], r] + 2*G[le[3], le[2], l0[2], 
              le[3], r] + 2*G[le[3], le[2], l0[2], le[4], r] - 
            2*G[le[3], le[2], l0[3], l0[2], r] + G[le[3], le[2], le[1], 
             l0[2], r] - G[le[3], le[2], le[2], l0[2], r] - 
            2*G[le[3], le[2], le[3], l0[2], r] + 2*G[le[3], le[2], le[4], 
              l0[2], r] - 2*G[le[3], le[3], l0[2], l0[2], r] + 
            G[le[3], le[3], l0[2], le[1], r] + G[le[3], le[3], l0[2], le[2], 
             r] + G[le[3], le[3], l0[2], le[3], r] + G[le[3], le[3], l0[2], 
             le[4], r] + G[le[3], le[3], le[1], l0[2], r] - 
            G[le[3], le[3], le[2], l0[2], r] - 6*G[le[3], le[4], l0[2], 
              l0[2], r] + 3*G[le[3], le[4], l0[2], le[1], r] + 
            3*G[le[3], le[4], l0[2], le[2], r] + 3*G[le[3], le[4], l0[2], 
              le[3], r] + 3*G[le[3], le[4], l0[2], le[4], r] - 
            3*G[le[3], le[4], le[1], l0[2], r] + 3*G[le[3], le[4], le[2], 
              l0[2], r] + 12*G[le[4], l0[1], l0[2], l0[2], r] - 
            6*G[le[4], l0[1], l0[2], le[1], r] - 6*G[le[4], l0[1], l0[2], 
              le[2], r] - 6*G[le[4], l0[1], l0[2], le[3], r] - 
            6*G[le[4], l0[1], l0[2], le[4], r] + 4*G[le[4], l0[2], l0[2], 
              l0[2], r] - 2*G[le[4], l0[2], le[1], l0[2], r] + 
            G[le[4], l0[2], le[1], le[1], r] + G[le[4], l0[2], le[1], le[2], 
             r] + G[le[4], l0[2], le[1], le[3], r] + G[le[4], l0[2], le[1], 
             le[4], r] - 2*G[le[4], l0[2], le[2], l0[2], r] + 
            G[le[4], l0[2], le[2], le[1], r] + G[le[4], l0[2], le[2], le[2], 
             r] + G[le[4], l0[2], le[2], le[3], r] + G[le[4], l0[2], le[2], 
             le[4], r] - 2*G[le[4], l0[2], le[3], l0[2], r] + 
            G[le[4], l0[2], le[3], le[1], r] + G[le[4], l0[2], le[3], le[2], 
             r] + G[le[4], l0[2], le[3], le[3], r] + G[le[4], l0[2], le[3], 
             le[4], r] - 2*G[le[4], l0[2], le[4], l0[2], r] + 
            G[le[4], l0[2], le[4], le[1], r] + G[le[4], l0[2], le[4], le[2], 
             r] + G[le[4], l0[2], le[4], le[3], r] + G[le[4], l0[2], le[4], 
             le[4], r] + 12*G[le[4], l0[3], l0[2], l0[2], r] - 
            6*G[le[4], l0[3], l0[2], le[1], r] - 6*G[le[4], l0[3], l0[2], 
              le[2], r] - 6*G[le[4], l0[3], l0[2], le[3], r] - 
            6*G[le[4], l0[3], l0[2], le[4], r] - 2*G[le[4], le[1], l0[1], 
              l0[2], r] - 2*G[le[4], le[1], l0[2], l0[2], r] + 
            2*G[le[4], le[1], l0[2], le[1], r] + 2*G[le[4], le[1], l0[2], 
              le[2], r] + 2*G[le[4], le[1], l0[2], le[3], r] + 
            2*G[le[4], le[1], l0[2], le[4], r] - 2*G[le[4], le[1], l0[3], 
              l0[2], r] - G[le[4], le[1], le[1], l0[2], r] + 
            G[le[4], le[1], le[2], l0[2], r] + 2*G[le[4], le[1], le[3], 
              l0[2], r] - 2*G[le[4], le[1], le[4], l0[2], r] + 
            2*G[le[4], le[2], l0[1], l0[2], r] - 6*G[le[4], le[2], l0[2], 
              l0[2], r] + 2*G[le[4], le[2], l0[2], le[1], r] + 
            2*G[le[4], le[2], l0[2], le[2], r] + 2*G[le[4], le[2], l0[2], 
              le[3], r] + 2*G[le[4], le[2], l0[2], le[4], r] + 
            2*G[le[4], le[2], l0[3], l0[2], r] - G[le[4], le[2], le[1], 
             l0[2], r] + G[le[4], le[2], le[2], l0[2], r] - 
            2*G[le[4], le[2], le[3], l0[2], r] + 2*G[le[4], le[2], le[4], 
              l0[2], r] - 6*G[le[4], le[3], l0[2], l0[2], r] + 
            3*G[le[4], le[3], l0[2], le[1], r] + 3*G[le[4], le[3], l0[2], 
              le[2], r] + 3*G[le[4], le[3], l0[2], le[3], r] + 
            3*G[le[4], le[3], l0[2], le[4], r] + 3*G[le[4], le[3], le[1], 
              l0[2], r] - 3*G[le[4], le[3], le[2], l0[2], r] - 
            2*G[le[4], le[4], l0[2], l0[2], r] + G[le[4], le[4], l0[2], 
             le[1], r] + G[le[4], le[4], l0[2], le[2], r] + 
            G[le[4], le[4], l0[2], le[3], r] + G[le[4], le[4], l0[2], le[4], 
             r] - G[le[4], le[4], le[1], l0[2], r] + G[le[4], le[4], le[2], 
             l0[2], r]) - 8*(216*G[l0[1], l0[1], l0[1], l0[2], r] - 
            36*G[l0[1], l0[1], l0[2], le[1], r] - 36*G[l0[1], l0[1], l0[2], 
              le[2], r] - 36*G[l0[1], l0[1], l0[2], le[3], r] - 
            36*G[l0[1], l0[1], l0[2], le[4], r] + 216*G[l0[1], l0[1], l0[3], 
              l0[2], r] - 72*G[l0[1], l0[1], le[1], l0[2], r] - 
            72*G[l0[1], l0[1], le[2], l0[2], r] - 72*G[l0[1], l0[1], le[3], 
              l0[2], r] - 72*G[l0[1], l0[1], le[4], l0[2], r] - 
            72*G[l0[1], l0[2], l0[1], l0[2], r] - 72*G[l0[1], l0[2], l0[3], 
              l0[2], r] + 12*G[l0[1], l0[2], le[1], l0[2], r] + 
            6*G[l0[1], l0[2], le[1], le[1], r] + 6*G[l0[1], l0[2], le[1], 
              le[2], r] + 6*G[l0[1], l0[2], le[1], le[3], r] + 
            6*G[l0[1], l0[2], le[1], le[4], r] + 12*G[l0[1], l0[2], le[2], 
              l0[2], r] + 6*G[l0[1], l0[2], le[2], le[1], r] + 
            6*G[l0[1], l0[2], le[2], le[2], r] + 6*G[l0[1], l0[2], le[2], 
              le[3], r] + 6*G[l0[1], l0[2], le[2], le[4], r] + 
            12*G[l0[1], l0[2], le[3], l0[2], r] + 6*G[l0[1], l0[2], le[3], 
              le[1], r] + 6*G[l0[1], l0[2], le[3], le[2], r] + 
            6*G[l0[1], l0[2], le[3], le[3], r] + 6*G[l0[1], l0[2], le[3], 
              le[4], r] + 12*G[l0[1], l0[2], le[4], l0[2], r] + 
            6*G[l0[1], l0[2], le[4], le[1], r] + 6*G[l0[1], l0[2], le[4], 
              le[2], r] + 6*G[l0[1], l0[2], le[4], le[3], r] + 
            6*G[l0[1], l0[2], le[4], le[4], r] + 216*G[l0[1], l0[3], l0[1], 
              l0[2], r] - 36*G[l0[1], l0[3], l0[2], le[1], r] - 
            36*G[l0[1], l0[3], l0[2], le[2], r] - 36*G[l0[1], l0[3], l0[2], 
              le[3], r] - 36*G[l0[1], l0[3], l0[2], le[4], r] + 
            216*G[l0[1], l0[3], l0[3], l0[2], r] - 72*G[l0[1], l0[3], le[1], 
              l0[2], r] - 72*G[l0[1], l0[3], le[2], l0[2], r] - 
            72*G[l0[1], l0[3], le[3], l0[2], r] - 72*G[l0[1], l0[3], le[4], 
              l0[2], r] - 72*G[l0[1], le[1], l0[1], l0[2], r] + 
            12*G[l0[1], le[1], l0[2], le[1], r] + 12*G[l0[1], le[1], l0[2], 
              le[2], r] + 12*G[l0[1], le[1], l0[2], le[3], r] + 
            12*G[l0[1], le[1], l0[2], le[4], r] - 72*G[l0[1], le[1], l0[3], 
              l0[2], r] + 12*G[l0[1], le[1], le[1], l0[2], r] + 
            36*G[l0[1], le[1], le[2], l0[2], r] + 24*G[l0[1], le[1], le[3], 
              l0[2], r] + 24*G[l0[1], le[1], le[4], l0[2], r] - 
            72*G[l0[1], le[2], l0[1], l0[2], r] + 12*G[l0[1], le[2], l0[2], 
              le[1], r] + 12*G[l0[1], le[2], l0[2], le[2], r] + 
            12*G[l0[1], le[2], l0[2], le[3], r] + 12*G[l0[1], le[2], l0[2], 
              le[4], r] - 72*G[l0[1], le[2], l0[3], l0[2], r] + 
            36*G[l0[1], le[2], le[1], l0[2], r] + 12*G[l0[1], le[2], le[2], 
              l0[2], r] + 24*G[l0[1], le[2], le[3], l0[2], r] + 
            24*G[l0[1], le[2], le[4], l0[2], r] - 72*G[l0[1], le[3], l0[1], 
              l0[2], r] + 12*G[l0[1], le[3], l0[2], le[1], r] + 
            12*G[l0[1], le[3], l0[2], le[2], r] + 12*G[l0[1], le[3], l0[2], 
              le[3], r] + 12*G[l0[1], le[3], l0[2], le[4], r] - 
            72*G[l0[1], le[3], l0[3], l0[2], r] + 24*G[l0[1], le[3], le[1], 
              l0[2], r] + 24*G[l0[1], le[3], le[2], l0[2], r] + 
            12*G[l0[1], le[3], le[3], l0[2], r] + 36*G[l0[1], le[3], le[4], 
              l0[2], r] - 72*G[l0[1], le[4], l0[1], l0[2], r] + 
            12*G[l0[1], le[4], l0[2], le[1], r] + 12*G[l0[1], le[4], l0[2], 
              le[2], r] + 12*G[l0[1], le[4], l0[2], le[3], r] + 
            12*G[l0[1], le[4], l0[2], le[4], r] - 72*G[l0[1], le[4], l0[3], 
              l0[2], r] + 24*G[l0[1], le[4], le[1], l0[2], r] + 
            24*G[l0[1], le[4], le[2], l0[2], r] + 36*G[l0[1], le[4], le[3], 
              l0[2], r] + 12*G[l0[1], le[4], le[4], l0[2], r] - 
            72*G[l0[2], l0[1], l0[1], l0[2], r] + 12*G[l0[2], l0[1], l0[2], 
              le[1], r] + 12*G[l0[2], l0[1], l0[2], le[2], r] + 
            12*G[l0[2], l0[1], l0[2], le[3], r] + 12*G[l0[2], l0[1], l0[2], 
              le[4], r] - 72*G[l0[2], l0[1], l0[3], l0[2], r] + 
            24*G[l0[2], l0[1], le[1], l0[2], r] + 24*G[l0[2], l0[1], le[2], 
              l0[2], r] + 24*G[l0[2], l0[1], le[3], l0[2], r] + 
            24*G[l0[2], l0[1], le[4], l0[2], r] - 72*G[l0[2], l0[3], l0[1], 
              l0[2], r] + 12*G[l0[2], l0[3], l0[2], le[1], r] + 
            12*G[l0[2], l0[3], l0[2], le[2], r] + 12*G[l0[2], l0[3], l0[2], 
              le[3], r] + 12*G[l0[2], l0[3], l0[2], le[4], r] - 
            72*G[l0[2], l0[3], l0[3], l0[2], r] + 24*G[l0[2], l0[3], le[1], 
              l0[2], r] + 24*G[l0[2], l0[3], le[2], l0[2], r] + 
            24*G[l0[2], l0[3], le[3], l0[2], r] + 24*G[l0[2], l0[3], le[4], 
              l0[2], r] + 24*G[l0[2], le[1], l0[1], l0[2], r] - 
            2*G[l0[2], le[1], l0[2], le[1], r] - 2*G[l0[2], le[1], l0[2], 
              le[2], r] - 2*G[l0[2], le[1], l0[2], le[3], r] - 
            2*G[l0[2], le[1], l0[2], le[4], r] + 24*G[l0[2], le[1], l0[3], 
              l0[2], r] - 2*G[l0[2], le[1], le[1], l0[2], r] - 
            G[l0[2], le[1], le[1], le[1], r] - G[l0[2], le[1], le[1], le[2], 
             r] - G[l0[2], le[1], le[1], le[3], r] - G[l0[2], le[1], le[1], 
             le[4], r] - 10*G[l0[2], le[1], le[2], l0[2], r] - 
            G[l0[2], le[1], le[2], le[1], r] - G[l0[2], le[1], le[2], le[2], 
             r] - G[l0[2], le[1], le[2], le[3], r] - G[l0[2], le[1], le[2], 
             le[4], r] - 6*G[l0[2], le[1], le[3], l0[2], r] - 
            G[l0[2], le[1], le[3], le[1], r] - G[l0[2], le[1], le[3], le[2], 
             r] - G[l0[2], le[1], le[3], le[3], r] - G[l0[2], le[1], le[3], 
             le[4], r] - 6*G[l0[2], le[1], le[4], l0[2], r] - 
            G[l0[2], le[1], le[4], le[1], r] - G[l0[2], le[1], le[4], le[2], 
             r] - G[l0[2], le[1], le[4], le[3], r] - G[l0[2], le[1], le[4], 
             le[4], r] + 24*G[l0[2], le[2], l0[1], l0[2], r] - 
            2*G[l0[2], le[2], l0[2], le[1], r] - 2*G[l0[2], le[2], l0[2], 
              le[2], r] - 2*G[l0[2], le[2], l0[2], le[3], r] - 
            2*G[l0[2], le[2], l0[2], le[4], r] + 24*G[l0[2], le[2], l0[3], 
              l0[2], r] - 10*G[l0[2], le[2], le[1], l0[2], r] - 
            G[l0[2], le[2], le[1], le[1], r] - G[l0[2], le[2], le[1], le[2], 
             r] - G[l0[2], le[2], le[1], le[3], r] - G[l0[2], le[2], le[1], 
             le[4], r] - 2*G[l0[2], le[2], le[2], l0[2], r] - 
            G[l0[2], le[2], le[2], le[1], r] - G[l0[2], le[2], le[2], le[2], 
             r] - G[l0[2], le[2], le[2], le[3], r] - G[l0[2], le[2], le[2], 
             le[4], r] - 6*G[l0[2], le[2], le[3], l0[2], r] - 
            G[l0[2], le[2], le[3], le[1], r] - G[l0[2], le[2], le[3], le[2], 
             r] - G[l0[2], le[2], le[3], le[3], r] - G[l0[2], le[2], le[3], 
             le[4], r] - 6*G[l0[2], le[2], le[4], l0[2], r] - 
            G[l0[2], le[2], le[4], le[1], r] - G[l0[2], le[2], le[4], le[2], 
             r] - G[l0[2], le[2], le[4], le[3], r] - G[l0[2], le[2], le[4], 
             le[4], r] + 24*G[l0[2], le[3], l0[1], l0[2], r] - 
            2*G[l0[2], le[3], l0[2], le[1], r] - 2*G[l0[2], le[3], l0[2], 
              le[2], r] - 2*G[l0[2], le[3], l0[2], le[3], r] - 
            2*G[l0[2], le[3], l0[2], le[4], r] + 24*G[l0[2], le[3], l0[3], 
              l0[2], r] - 6*G[l0[2], le[3], le[1], l0[2], r] - 
            G[l0[2], le[3], le[1], le[1], r] - G[l0[2], le[3], le[1], le[2], 
             r] - G[l0[2], le[3], le[1], le[3], r] - G[l0[2], le[3], le[1], 
             le[4], r] - 6*G[l0[2], le[3], le[2], l0[2], r] - 
            G[l0[2], le[3], le[2], le[1], r] - G[l0[2], le[3], le[2], le[2], 
             r] - G[l0[2], le[3], le[2], le[3], r] - G[l0[2], le[3], le[2], 
             le[4], r] - 2*G[l0[2], le[3], le[3], l0[2], r] - 
            G[l0[2], le[3], le[3], le[1], r] - G[l0[2], le[3], le[3], le[2], 
             r] - G[l0[2], le[3], le[3], le[3], r] - G[l0[2], le[3], le[3], 
             le[4], r] - 10*G[l0[2], le[3], le[4], l0[2], r] - 
            G[l0[2], le[3], le[4], le[1], r] - G[l0[2], le[3], le[4], le[2], 
             r] - G[l0[2], le[3], le[4], le[3], r] - G[l0[2], le[3], le[4], 
             le[4], r] + 24*G[l0[2], le[4], l0[1], l0[2], r] - 
            2*G[l0[2], le[4], l0[2], le[1], r] - 2*G[l0[2], le[4], l0[2], 
              le[2], r] - 2*G[l0[2], le[4], l0[2], le[3], r] - 
            2*G[l0[2], le[4], l0[2], le[4], r] + 24*G[l0[2], le[4], l0[3], 
              l0[2], r] - 6*G[l0[2], le[4], le[1], l0[2], r] - 
            G[l0[2], le[4], le[1], le[1], r] - G[l0[2], le[4], le[1], le[2], 
             r] - G[l0[2], le[4], le[1], le[3], r] - G[l0[2], le[4], le[1], 
             le[4], r] - 6*G[l0[2], le[4], le[2], l0[2], r] - 
            G[l0[2], le[4], le[2], le[1], r] - G[l0[2], le[4], le[2], le[2], 
             r] - G[l0[2], le[4], le[2], le[3], r] - G[l0[2], le[4], le[2], 
             le[4], r] - 10*G[l0[2], le[4], le[3], l0[2], r] - 
            G[l0[2], le[4], le[3], le[1], r] - G[l0[2], le[4], le[3], le[2], 
             r] - G[l0[2], le[4], le[3], le[3], r] - G[l0[2], le[4], le[3], 
             le[4], r] - 2*G[l0[2], le[4], le[4], l0[2], r] - 
            G[l0[2], le[4], le[4], le[1], r] - G[l0[2], le[4], le[4], le[2], 
             r] - G[l0[2], le[4], le[4], le[3], r] - G[l0[2], le[4], le[4], 
             le[4], r] + 216*G[l0[3], l0[1], l0[1], l0[2], r] - 
            36*G[l0[3], l0[1], l0[2], le[1], r] - 36*G[l0[3], l0[1], l0[2], 
              le[2], r] - 36*G[l0[3], l0[1], l0[2], le[3], r] - 
            36*G[l0[3], l0[1], l0[2], le[4], r] + 216*G[l0[3], l0[1], l0[3], 
              l0[2], r] - 72*G[l0[3], l0[1], le[1], l0[2], r] - 
            72*G[l0[3], l0[1], le[2], l0[2], r] - 72*G[l0[3], l0[1], le[3], 
              l0[2], r] - 72*G[l0[3], l0[1], le[4], l0[2], r] - 
            72*G[l0[3], l0[2], l0[1], l0[2], r] - 72*G[l0[3], l0[2], l0[3], 
              l0[2], r] + 12*G[l0[3], l0[2], le[1], l0[2], r] + 
            6*G[l0[3], l0[2], le[1], le[1], r] + 6*G[l0[3], l0[2], le[1], 
              le[2], r] + 6*G[l0[3], l0[2], le[1], le[3], r] + 
            6*G[l0[3], l0[2], le[1], le[4], r] + 12*G[l0[3], l0[2], le[2], 
              l0[2], r] + 6*G[l0[3], l0[2], le[2], le[1], r] + 
            6*G[l0[3], l0[2], le[2], le[2], r] + 6*G[l0[3], l0[2], le[2], 
              le[3], r] + 6*G[l0[3], l0[2], le[2], le[4], r] + 
            12*G[l0[3], l0[2], le[3], l0[2], r] + 6*G[l0[3], l0[2], le[3], 
              le[1], r] + 6*G[l0[3], l0[2], le[3], le[2], r] + 
            6*G[l0[3], l0[2], le[3], le[3], r] + 6*G[l0[3], l0[2], le[3], 
              le[4], r] + 12*G[l0[3], l0[2], le[4], l0[2], r] + 
            6*G[l0[3], l0[2], le[4], le[1], r] + 6*G[l0[3], l0[2], le[4], 
              le[2], r] + 6*G[l0[3], l0[2], le[4], le[3], r] + 
            6*G[l0[3], l0[2], le[4], le[4], r] + 216*G[l0[3], l0[3], l0[1], 
              l0[2], r] - 36*G[l0[3], l0[3], l0[2], le[1], r] - 
            36*G[l0[3], l0[3], l0[2], le[2], r] - 36*G[l0[3], l0[3], l0[2], 
              le[3], r] - 36*G[l0[3], l0[3], l0[2], le[4], r] + 
            216*G[l0[3], l0[3], l0[3], l0[2], r] - 72*G[l0[3], l0[3], le[1], 
              l0[2], r] - 72*G[l0[3], l0[3], le[2], l0[2], r] - 
            72*G[l0[3], l0[3], le[3], l0[2], r] - 72*G[l0[3], l0[3], le[4], 
              l0[2], r] - 72*G[l0[3], le[1], l0[1], l0[2], r] + 
            12*G[l0[3], le[1], l0[2], le[1], r] + 12*G[l0[3], le[1], l0[2], 
              le[2], r] + 12*G[l0[3], le[1], l0[2], le[3], r] + 
            12*G[l0[3], le[1], l0[2], le[4], r] - 72*G[l0[3], le[1], l0[3], 
              l0[2], r] + 12*G[l0[3], le[1], le[1], l0[2], r] + 
            36*G[l0[3], le[1], le[2], l0[2], r] + 24*G[l0[3], le[1], le[3], 
              l0[2], r] + 24*G[l0[3], le[1], le[4], l0[2], r] - 
            72*G[l0[3], le[2], l0[1], l0[2], r] + 12*G[l0[3], le[2], l0[2], 
              le[1], r] + 12*G[l0[3], le[2], l0[2], le[2], r] + 
            12*G[l0[3], le[2], l0[2], le[3], r] + 12*G[l0[3], le[2], l0[2], 
              le[4], r] - 72*G[l0[3], le[2], l0[3], l0[2], r] + 
            36*G[l0[3], le[2], le[1], l0[2], r] + 12*G[l0[3], le[2], le[2], 
              l0[2], r] + 24*G[l0[3], le[2], le[3], l0[2], r] + 
            24*G[l0[3], le[2], le[4], l0[2], r] - 72*G[l0[3], le[3], l0[1], 
              l0[2], r] + 12*G[l0[3], le[3], l0[2], le[1], r] + 
            12*G[l0[3], le[3], l0[2], le[2], r] + 12*G[l0[3], le[3], l0[2], 
              le[3], r] + 12*G[l0[3], le[3], l0[2], le[4], r] - 
            72*G[l0[3], le[3], l0[3], l0[2], r] + 24*G[l0[3], le[3], le[1], 
              l0[2], r] + 24*G[l0[3], le[3], le[2], l0[2], r] + 
            12*G[l0[3], le[3], le[3], l0[2], r] + 36*G[l0[3], le[3], le[4], 
              l0[2], r] - 72*G[l0[3], le[4], l0[1], l0[2], r] + 
            12*G[l0[3], le[4], l0[2], le[1], r] + 12*G[l0[3], le[4], l0[2], 
              le[2], r] + 12*G[l0[3], le[4], l0[2], le[3], r] + 
            12*G[l0[3], le[4], l0[2], le[4], r] - 72*G[l0[3], le[4], l0[3], 
              l0[2], r] + 24*G[l0[3], le[4], le[1], l0[2], r] + 
            24*G[l0[3], le[4], le[2], l0[2], r] + 36*G[l0[3], le[4], le[3], 
              l0[2], r] + 12*G[l0[3], le[4], le[4], l0[2], r] - 
            72*G[le[1], l0[1], l0[1], l0[2], r] + 12*G[le[1], l0[1], l0[2], 
              le[1], r] + 12*G[le[1], l0[1], l0[2], le[2], r] + 
            12*G[le[1], l0[1], l0[2], le[3], r] + 12*G[le[1], l0[1], l0[2], 
              le[4], r] - 72*G[le[1], l0[1], l0[3], l0[2], r] + 
            24*G[le[1], l0[1], le[1], l0[2], r] + 24*G[le[1], l0[1], le[2], 
              l0[2], r] + 24*G[le[1], l0[1], le[3], l0[2], r] + 
            24*G[le[1], l0[1], le[4], l0[2], r] + 24*G[le[1], l0[2], l0[1], 
              l0[2], r] + 24*G[le[1], l0[2], l0[3], l0[2], r] - 
            4*G[le[1], l0[2], le[1], l0[2], r] - 2*G[le[1], l0[2], le[1], 
              le[1], r] - 2*G[le[1], l0[2], le[1], le[2], r] - 
            2*G[le[1], l0[2], le[1], le[3], r] - 2*G[le[1], l0[2], le[1], 
              le[4], r] - 4*G[le[1], l0[2], le[2], l0[2], r] - 
            2*G[le[1], l0[2], le[2], le[1], r] - 2*G[le[1], l0[2], le[2], 
              le[2], r] - 2*G[le[1], l0[2], le[2], le[3], r] - 
            2*G[le[1], l0[2], le[2], le[4], r] - 4*G[le[1], l0[2], le[3], 
              l0[2], r] - 2*G[le[1], l0[2], le[3], le[1], r] - 
            2*G[le[1], l0[2], le[3], le[2], r] - 2*G[le[1], l0[2], le[3], 
              le[3], r] - 2*G[le[1], l0[2], le[3], le[4], r] - 
            4*G[le[1], l0[2], le[4], l0[2], r] - 2*G[le[1], l0[2], le[4], 
              le[1], r] - 2*G[le[1], l0[2], le[4], le[2], r] - 
            2*G[le[1], l0[2], le[4], le[3], r] - 2*G[le[1], l0[2], le[4], 
              le[4], r] - 72*G[le[1], l0[3], l0[1], l0[2], r] + 
            12*G[le[1], l0[3], l0[2], le[1], r] + 12*G[le[1], l0[3], l0[2], 
              le[2], r] + 12*G[le[1], l0[3], l0[2], le[3], r] + 
            12*G[le[1], l0[3], l0[2], le[4], r] - 72*G[le[1], l0[3], l0[3], 
              l0[2], r] + 24*G[le[1], l0[3], le[1], l0[2], r] + 
            24*G[le[1], l0[3], le[2], l0[2], r] + 24*G[le[1], l0[3], le[3], 
              l0[2], r] + 24*G[le[1], l0[3], le[4], l0[2], r] + 
            12*G[le[1], le[1], l0[1], l0[2], r] - 2*G[le[1], le[1], l0[2], 
              le[1], r] - 2*G[le[1], le[1], l0[2], le[2], r] - 
            2*G[le[1], le[1], l0[2], le[3], r] - 2*G[le[1], le[1], l0[2], 
              le[4], r] + 12*G[le[1], le[1], l0[3], l0[2], r] - 
            2*G[le[1], le[1], le[1], l0[2], r] - 6*G[le[1], le[1], le[2], 
              l0[2], r] - 4*G[le[1], le[1], le[3], l0[2], r] - 
            4*G[le[1], le[1], le[4], l0[2], r] + 36*G[le[1], le[2], l0[1], 
              l0[2], r] - 6*G[le[1], le[2], l0[2], le[1], r] - 
            6*G[le[1], le[2], l0[2], le[2], r] - 6*G[le[1], le[2], l0[2], 
              le[3], r] - 6*G[le[1], le[2], l0[2], le[4], r] + 
            36*G[le[1], le[2], l0[3], l0[2], r] - 18*G[le[1], le[2], le[1], 
              l0[2], r] - 6*G[le[1], le[2], le[2], l0[2], r] - 
            12*G[le[1], le[2], le[3], l0[2], r] - 12*G[le[1], le[2], le[4], 
              l0[2], r] + 24*G[le[1], le[3], l0[1], l0[2], r] - 
            4*G[le[1], le[3], l0[2], le[1], r] - 4*G[le[1], le[3], l0[2], 
              le[2], r] - 4*G[le[1], le[3], l0[2], le[3], r] - 
            4*G[le[1], le[3], l0[2], le[4], r] + 24*G[le[1], le[3], l0[3], 
              l0[2], r] - 6*G[le[1], le[3], le[1], l0[2], r] - 
            10*G[le[1], le[3], le[2], l0[2], r] - 4*G[le[1], le[3], le[3], 
              l0[2], r] - 12*G[le[1], le[3], le[4], l0[2], r] + 
            24*G[le[1], le[4], l0[1], l0[2], r] - 4*G[le[1], le[4], l0[2], 
              le[1], r] - 4*G[le[1], le[4], l0[2], le[2], r] - 
            4*G[le[1], le[4], l0[2], le[3], r] - 4*G[le[1], le[4], l0[2], 
              le[4], r] + 24*G[le[1], le[4], l0[3], l0[2], r] - 
            6*G[le[1], le[4], le[1], l0[2], r] - 10*G[le[1], le[4], le[2], 
              l0[2], r] - 12*G[le[1], le[4], le[3], l0[2], r] - 
            4*G[le[1], le[4], le[4], l0[2], r] - 72*G[le[2], l0[1], l0[1], 
              l0[2], r] + 12*G[le[2], l0[1], l0[2], le[1], r] + 
            12*G[le[2], l0[1], l0[2], le[2], r] + 12*G[le[2], l0[1], l0[2], 
              le[3], r] + 12*G[le[2], l0[1], l0[2], le[4], r] - 
            72*G[le[2], l0[1], l0[3], l0[2], r] + 24*G[le[2], l0[1], le[1], 
              l0[2], r] + 24*G[le[2], l0[1], le[2], l0[2], r] + 
            24*G[le[2], l0[1], le[3], l0[2], r] + 24*G[le[2], l0[1], le[4], 
              l0[2], r] + 24*G[le[2], l0[2], l0[1], l0[2], r] + 
            24*G[le[2], l0[2], l0[3], l0[2], r] - 4*G[le[2], l0[2], le[1], 
              l0[2], r] - 2*G[le[2], l0[2], le[1], le[1], r] - 
            2*G[le[2], l0[2], le[1], le[2], r] - 2*G[le[2], l0[2], le[1], 
              le[3], r] - 2*G[le[2], l0[2], le[1], le[4], r] - 
            4*G[le[2], l0[2], le[2], l0[2], r] - 2*G[le[2], l0[2], le[2], 
              le[1], r] - 2*G[le[2], l0[2], le[2], le[2], r] - 
            2*G[le[2], l0[2], le[2], le[3], r] - 2*G[le[2], l0[2], le[2], 
              le[4], r] - 4*G[le[2], l0[2], le[3], l0[2], r] - 
            2*G[le[2], l0[2], le[3], le[1], r] - 2*G[le[2], l0[2], le[3], 
              le[2], r] - 2*G[le[2], l0[2], le[3], le[3], r] - 
            2*G[le[2], l0[2], le[3], le[4], r] - 4*G[le[2], l0[2], le[4], 
              l0[2], r] - 2*G[le[2], l0[2], le[4], le[1], r] - 
            2*G[le[2], l0[2], le[4], le[2], r] - 2*G[le[2], l0[2], le[4], 
              le[3], r] - 2*G[le[2], l0[2], le[4], le[4], r] - 
            72*G[le[2], l0[3], l0[1], l0[2], r] + 12*G[le[2], l0[3], l0[2], 
              le[1], r] + 12*G[le[2], l0[3], l0[2], le[2], r] + 
            12*G[le[2], l0[3], l0[2], le[3], r] + 12*G[le[2], l0[3], l0[2], 
              le[4], r] - 72*G[le[2], l0[3], l0[3], l0[2], r] + 
            24*G[le[2], l0[3], le[1], l0[2], r] + 24*G[le[2], l0[3], le[2], 
              l0[2], r] + 24*G[le[2], l0[3], le[3], l0[2], r] + 
            24*G[le[2], l0[3], le[4], l0[2], r] + 36*G[le[2], le[1], l0[1], 
              l0[2], r] - 6*G[le[2], le[1], l0[2], le[1], r] - 
            6*G[le[2], le[1], l0[2], le[2], r] - 6*G[le[2], le[1], l0[2], 
              le[3], r] - 6*G[le[2], le[1], l0[2], le[4], r] + 
            36*G[le[2], le[1], l0[3], l0[2], r] - 6*G[le[2], le[1], le[1], 
              l0[2], r] - 18*G[le[2], le[1], le[2], l0[2], r] - 
            12*G[le[2], le[1], le[3], l0[2], r] - 12*G[le[2], le[1], le[4], 
              l0[2], r] + 12*G[le[2], le[2], l0[1], l0[2], r] - 
            2*G[le[2], le[2], l0[2], le[1], r] - 2*G[le[2], le[2], l0[2], 
              le[2], r] - 2*G[le[2], le[2], l0[2], le[3], r] - 
            2*G[le[2], le[2], l0[2], le[4], r] + 12*G[le[2], le[2], l0[3], 
              l0[2], r] - 6*G[le[2], le[2], le[1], l0[2], r] - 
            2*G[le[2], le[2], le[2], l0[2], r] - 4*G[le[2], le[2], le[3], 
              l0[2], r] - 4*G[le[2], le[2], le[4], l0[2], r] + 
            24*G[le[2], le[3], l0[1], l0[2], r] - 4*G[le[2], le[3], l0[2], 
              le[1], r] - 4*G[le[2], le[3], l0[2], le[2], r] - 
            4*G[le[2], le[3], l0[2], le[3], r] - 4*G[le[2], le[3], l0[2], 
              le[4], r] + 24*G[le[2], le[3], l0[3], l0[2], r] - 
            10*G[le[2], le[3], le[1], l0[2], r] - 6*G[le[2], le[3], le[2], 
              l0[2], r] - 4*G[le[2], le[3], le[3], l0[2], r] - 
            12*G[le[2], le[3], le[4], l0[2], r] + 24*G[le[2], le[4], l0[1], 
              l0[2], r] - 4*G[le[2], le[4], l0[2], le[1], r] - 
            4*G[le[2], le[4], l0[2], le[2], r] - 4*G[le[2], le[4], l0[2], 
              le[3], r] - 4*G[le[2], le[4], l0[2], le[4], r] + 
            24*G[le[2], le[4], l0[3], l0[2], r] - 10*G[le[2], le[4], le[1], 
              l0[2], r] - 6*G[le[2], le[4], le[2], l0[2], r] - 
            12*G[le[2], le[4], le[3], l0[2], r] - 4*G[le[2], le[4], le[4], 
              l0[2], r] - 72*G[le[3], l0[1], l0[1], l0[2], r] + 
            12*G[le[3], l0[1], l0[2], le[1], r] + 12*G[le[3], l0[1], l0[2], 
              le[2], r] + 12*G[le[3], l0[1], l0[2], le[3], r] + 
            12*G[le[3], l0[1], l0[2], le[4], r] - 72*G[le[3], l0[1], l0[3], 
              l0[2], r] + 24*G[le[3], l0[1], le[1], l0[2], r] + 
            24*G[le[3], l0[1], le[2], l0[2], r] + 24*G[le[3], l0[1], le[3], 
              l0[2], r] + 24*G[le[3], l0[1], le[4], l0[2], r] + 
            24*G[le[3], l0[2], l0[1], l0[2], r] + 24*G[le[3], l0[2], l0[3], 
              l0[2], r] - 4*G[le[3], l0[2], le[1], l0[2], r] - 
            2*G[le[3], l0[2], le[1], le[1], r] - 2*G[le[3], l0[2], le[1], 
              le[2], r] - 2*G[le[3], l0[2], le[1], le[3], r] - 
            2*G[le[3], l0[2], le[1], le[4], r] - 4*G[le[3], l0[2], le[2], 
              l0[2], r] - 2*G[le[3], l0[2], le[2], le[1], r] - 
            2*G[le[3], l0[2], le[2], le[2], r] - 2*G[le[3], l0[2], le[2], 
              le[3], r] - 2*G[le[3], l0[2], le[2], le[4], r] - 
            4*G[le[3], l0[2], le[3], l0[2], r] - 2*G[le[3], l0[2], le[3], 
              le[1], r] - 2*G[le[3], l0[2], le[3], le[2], r] - 
            2*G[le[3], l0[2], le[3], le[3], r] - 2*G[le[3], l0[2], le[3], 
              le[4], r] - 4*G[le[3], l0[2], le[4], l0[2], r] - 
            2*G[le[3], l0[2], le[4], le[1], r] - 2*G[le[3], l0[2], le[4], 
              le[2], r] - 2*G[le[3], l0[2], le[4], le[3], r] - 
            2*G[le[3], l0[2], le[4], le[4], r] - 72*G[le[3], l0[3], l0[1], 
              l0[2], r] + 12*G[le[3], l0[3], l0[2], le[1], r] + 
            12*G[le[3], l0[3], l0[2], le[2], r] + 12*G[le[3], l0[3], l0[2], 
              le[3], r] + 12*G[le[3], l0[3], l0[2], le[4], r] - 
            72*G[le[3], l0[3], l0[3], l0[2], r] + 24*G[le[3], l0[3], le[1], 
              l0[2], r] + 24*G[le[3], l0[3], le[2], l0[2], r] + 
            24*G[le[3], l0[3], le[3], l0[2], r] + 24*G[le[3], l0[3], le[4], 
              l0[2], r] + 24*G[le[3], le[1], l0[1], l0[2], r] - 
            4*G[le[3], le[1], l0[2], le[1], r] - 4*G[le[3], le[1], l0[2], 
              le[2], r] - 4*G[le[3], le[1], l0[2], le[3], r] - 
            4*G[le[3], le[1], l0[2], le[4], r] + 24*G[le[3], le[1], l0[3], 
              l0[2], r] - 4*G[le[3], le[1], le[1], l0[2], r] - 
            12*G[le[3], le[1], le[2], l0[2], r] - 6*G[le[3], le[1], le[3], 
              l0[2], r] - 10*G[le[3], le[1], le[4], l0[2], r] + 
            24*G[le[3], le[2], l0[1], l0[2], r] - 4*G[le[3], le[2], l0[2], 
              le[1], r] - 4*G[le[3], le[2], l0[2], le[2], r] - 
            4*G[le[3], le[2], l0[2], le[3], r] - 4*G[le[3], le[2], l0[2], 
              le[4], r] + 24*G[le[3], le[2], l0[3], l0[2], r] - 
            12*G[le[3], le[2], le[1], l0[2], r] - 4*G[le[3], le[2], le[2], 
              l0[2], r] - 6*G[le[3], le[2], le[3], l0[2], r] - 
            10*G[le[3], le[2], le[4], l0[2], r] + 12*G[le[3], le[3], l0[1], 
              l0[2], r] - 2*G[le[3], le[3], l0[2], le[1], r] - 
            2*G[le[3], le[3], l0[2], le[2], r] - 2*G[le[3], le[3], l0[2], 
              le[3], r] - 2*G[le[3], le[3], l0[2], le[4], r] + 
            12*G[le[3], le[3], l0[3], l0[2], r] - 4*G[le[3], le[3], le[1], 
              l0[2], r] - 4*G[le[3], le[3], le[2], l0[2], r] - 
            2*G[le[3], le[3], le[3], l0[2], r] - 6*G[le[3], le[3], le[4], 
              l0[2], r] + 36*G[le[3], le[4], l0[1], l0[2], r] - 
            6*G[le[3], le[4], l0[2], le[1], r] - 6*G[le[3], le[4], l0[2], 
              le[2], r] - 6*G[le[3], le[4], l0[2], le[3], r] - 
            6*G[le[3], le[4], l0[2], le[4], r] + 36*G[le[3], le[4], l0[3], 
              l0[2], r] - 12*G[le[3], le[4], le[1], l0[2], r] - 
            12*G[le[3], le[4], le[2], l0[2], r] - 18*G[le[3], le[4], le[3], 
              l0[2], r] - 6*G[le[3], le[4], le[4], l0[2], r] - 
            72*G[le[4], l0[1], l0[1], l0[2], r] + 12*G[le[4], l0[1], l0[2], 
              le[1], r] + 12*G[le[4], l0[1], l0[2], le[2], r] + 
            12*G[le[4], l0[1], l0[2], le[3], r] + 12*G[le[4], l0[1], l0[2], 
              le[4], r] - 72*G[le[4], l0[1], l0[3], l0[2], r] + 
            24*G[le[4], l0[1], le[1], l0[2], r] + 24*G[le[4], l0[1], le[2], 
              l0[2], r] + 24*G[le[4], l0[1], le[3], l0[2], r] + 
            24*G[le[4], l0[1], le[4], l0[2], r] + 24*G[le[4], l0[2], l0[1], 
              l0[2], r] + 24*G[le[4], l0[2], l0[3], l0[2], r] - 
            4*G[le[4], l0[2], le[1], l0[2], r] - 2*G[le[4], l0[2], le[1], 
              le[1], r] - 2*G[le[4], l0[2], le[1], le[2], r] - 
            2*G[le[4], l0[2], le[1], le[3], r] - 2*G[le[4], l0[2], le[1], 
              le[4], r] - 4*G[le[4], l0[2], le[2], l0[2], r] - 
            2*G[le[4], l0[2], le[2], le[1], r] - 2*G[le[4], l0[2], le[2], 
              le[2], r] - 2*G[le[4], l0[2], le[2], le[3], r] - 
            2*G[le[4], l0[2], le[2], le[4], r] - 4*G[le[4], l0[2], le[3], 
              l0[2], r] - 2*G[le[4], l0[2], le[3], le[1], r] - 
            2*G[le[4], l0[2], le[3], le[2], r] - 2*G[le[4], l0[2], le[3], 
              le[3], r] - 2*G[le[4], l0[2], le[3], le[4], r] - 
            4*G[le[4], l0[2], le[4], l0[2], r] - 2*G[le[4], l0[2], le[4], 
              le[1], r] - 2*G[le[4], l0[2], le[4], le[2], r] - 
            2*G[le[4], l0[2], le[4], le[3], r] - 2*G[le[4], l0[2], le[4], 
              le[4], r] - 72*G[le[4], l0[3], l0[1], l0[2], r] + 
            12*G[le[4], l0[3], l0[2], le[1], r] + 12*G[le[4], l0[3], l0[2], 
              le[2], r] + 12*G[le[4], l0[3], l0[2], le[3], r] + 
            12*G[le[4], l0[3], l0[2], le[4], r] - 72*G[le[4], l0[3], l0[3], 
              l0[2], r] + 24*G[le[4], l0[3], le[1], l0[2], r] + 
            24*G[le[4], l0[3], le[2], l0[2], r] + 24*G[le[4], l0[3], le[3], 
              l0[2], r] + 24*G[le[4], l0[3], le[4], l0[2], r] + 
            24*G[le[4], le[1], l0[1], l0[2], r] - 4*G[le[4], le[1], l0[2], 
              le[1], r] - 4*G[le[4], le[1], l0[2], le[2], r] - 
            4*G[le[4], le[1], l0[2], le[3], r] - 4*G[le[4], le[1], l0[2], 
              le[4], r] + 24*G[le[4], le[1], l0[3], l0[2], r] - 
            4*G[le[4], le[1], le[1], l0[2], r] - 12*G[le[4], le[1], le[2], 
              l0[2], r] - 10*G[le[4], le[1], le[3], l0[2], r] - 
            6*G[le[4], le[1], le[4], l0[2], r] + 24*G[le[4], le[2], l0[1], 
              l0[2], r] - 4*G[le[4], le[2], l0[2], le[1], r] - 
            4*G[le[4], le[2], l0[2], le[2], r] - 4*G[le[4], le[2], l0[2], 
              le[3], r] - 4*G[le[4], le[2], l0[2], le[4], r] + 
            24*G[le[4], le[2], l0[3], l0[2], r] - 12*G[le[4], le[2], le[1], 
              l0[2], r] - 4*G[le[4], le[2], le[2], l0[2], r] - 
            10*G[le[4], le[2], le[3], l0[2], r] - 6*G[le[4], le[2], le[4], 
              l0[2], r] + 36*G[le[4], le[3], l0[1], l0[2], r] - 
            6*G[le[4], le[3], l0[2], le[1], r] - 6*G[le[4], le[3], l0[2], 
              le[2], r] - 6*G[le[4], le[3], l0[2], le[3], r] - 
            6*G[le[4], le[3], l0[2], le[4], r] + 36*G[le[4], le[3], l0[3], 
              l0[2], r] - 12*G[le[4], le[3], le[1], l0[2], r] - 
            12*G[le[4], le[3], le[2], l0[2], r] - 6*G[le[4], le[3], le[3], 
              l0[2], r] - 18*G[le[4], le[3], le[4], l0[2], r] + 
            12*G[le[4], le[4], l0[1], l0[2], r] - 2*G[le[4], le[4], l0[2], 
              le[1], r] - 2*G[le[4], le[4], l0[2], le[2], r] - 
            2*G[le[4], le[4], l0[2], le[3], r] - 2*G[le[4], le[4], l0[2], 
              le[4], r] + 12*G[le[4], le[4], l0[3], l0[2], r] - 
            4*G[le[4], le[4], le[1], l0[2], r] - 4*G[le[4], le[4], le[2], 
              l0[2], r] - 6*G[le[4], le[4], le[3], l0[2], r] - 
            2*G[le[4], le[4], le[4], l0[2], r]) - G[l0[2], r]*
           ((44*Pi^2*(4*G[l0[1], t] - 2*G[l0[2], t]))/3 + 
            (88*Pi^2*(-2*G[l0[1], t] + G[l0[2], t]))/3 + 
            (44*Pi^2*(G[l0[2], u] - G[le[17], u] - G[le[18], u]))/3 + 
            (G[l0[2], u] - G[le[17], u] - G[le[18], u])*((44*Pi^2)/3 - 
              64*G[l0[2], l0[2], t]) + (-2*G[l0[2], u] + 2*G[le[17], u] + 
              2*G[le[18], u])*((44*Pi^2)/3 - 8*(-8*G[l0[1], l0[1], t] + 
                4*G[l0[1], l0[2], t] + 4*G[l0[2], l0[1], t]) - 
              8*(-8*G[l0[1], l0[1], t] + 4*G[l0[1], l0[2], t] + 
                4*G[l0[2], l0[1], t] - 4*G[l0[2], l0[2], t]) - 
              8*(16*G[l0[1], l0[1], t] - 8*G[l0[1], l0[2], t] - 
                8*G[l0[2], l0[1], t] + 8*G[l0[2], l0[2], t])) + 
            4*G[l0[2], t]*(32*G[l0[2], le[17], u] - 32*G[l0[2], le[18], u]) + 
            4*G[l0[2], t]*(-16*G[l0[2], le[17], u] + 16*G[l0[2], le[18], 
                u]) + (-8*(4*G[l0[1], t] - 2*G[l0[2], t]) - 
              16*(-2*G[l0[1], t] + G[l0[2], t]))*(8*G[l0[2], l0[2], u] - 
              4*G[l0[2], le[17], u] - 4*G[l0[2], le[18], u] - 
              4*G[le[17], l0[2], u] + 4*G[le[17], le[17], u] + 
              4*G[le[17], le[18], u] - 4*G[le[18], l0[2], u] + 
              4*G[le[18], le[17], u] + 4*G[le[18], le[18], u]) - 
            8*(-32*G[l0[1], l0[1], l0[1], t] + 16*G[l0[1], l0[1], l0[2], t] + 
              16*G[l0[1], l0[2], l0[1], t] + 16*G[l0[2], l0[1], l0[1], t] - 
              4*G[l0[2], l0[1], l0[2], t] - 16*G[l0[2], l0[2], l0[1], t] + 
              4*G[l0[2], l0[3], l0[2], t]) - 8*(64*G[l0[1], l0[1], l0[1], 
                t] - 32*G[l0[1], l0[1], l0[2], t] - 32*G[l0[1], l0[2], l0[1], 
                t] + 32*G[l0[1], l0[2], l0[2], t] - 32*G[l0[2], l0[1], l0[1], 
                t] + 24*G[l0[2], l0[1], l0[2], t] + 32*G[l0[2], l0[2], l0[1], 
                t] - 32*G[l0[2], l0[2], l0[2], t] + 8*G[l0[2], l0[3], l0[2], 
                t]) - 8*(-32*G[l0[1], l0[1], l0[1], t] + 16*G[l0[1], l0[1], 
                l0[2], t] + 16*G[l0[1], l0[2], l0[1], t] - 32*G[l0[1], l0[2], 
                l0[2], t] + 16*G[l0[2], l0[1], l0[1], t] - 12*G[l0[2], l0[1], 
                l0[2], t] - 16*G[l0[2], l0[2], l0[1], t] + 16*G[l0[2], l0[2], 
                l0[2], t] + 12*G[l0[2], l0[3], l0[2], t]) - 
            8*(4*G[l0[2], l0[1], l0[2], u] - 8*G[l0[2], l0[2], le[17], u] - 
              8*G[l0[2], l0[2], le[18], u] + 4*G[l0[2], l0[3], l0[2], u] - 
              4*G[l0[2], le[17], l0[2], u] + 4*G[l0[2], le[17], le[17], u] + 
              4*G[l0[2], le[17], le[18], u] - 4*G[l0[2], le[18], l0[2], u] + 
              4*G[l0[2], le[18], le[17], u] + 4*G[l0[2], le[18], le[18], u] + 
              4*G[le[17], l0[2], le[17], u] + 4*G[le[17], l0[2], le[18], u] + 
              4*G[le[17], le[17], l0[2], u] - 4*G[le[17], le[17], le[17], 
                u] - 4*G[le[17], le[17], le[18], u] + 4*G[le[17], le[18], 
                l0[2], u] - 4*G[le[17], le[18], le[17], u] - 
              4*G[le[17], le[18], le[18], u] + 4*G[le[18], l0[2], le[17], 
                u] + 4*G[le[18], l0[2], le[18], u] + 4*G[le[18], le[17], 
                l0[2], u] - 4*G[le[18], le[17], le[17], u] - 
              4*G[le[18], le[17], le[18], u] + 4*G[le[18], le[18], l0[2], 
                u] - 4*G[le[18], le[18], le[17], u] - 4*G[le[18], le[18], 
                le[18], u]) - 8*(12*G[l0[2], l0[1], l0[2], u] + 
              16*G[l0[2], l0[2], l0[2], u] - 8*G[l0[2], l0[2], le[17], u] - 
              8*G[l0[2], l0[2], le[18], u] + 12*G[l0[2], l0[3], l0[2], u] - 
              12*G[l0[2], le[17], l0[2], u] + 4*G[l0[2], le[17], le[17], u] + 
              4*G[l0[2], le[17], le[18], u] - 12*G[l0[2], le[18], l0[2], u] + 
              4*G[l0[2], le[18], le[17], u] + 4*G[l0[2], le[18], le[18], u] - 
              16*G[le[17], l0[2], l0[2], u] + 4*G[le[17], l0[2], le[17], u] + 
              4*G[le[17], l0[2], le[18], u] + 4*G[le[17], le[17], l0[2], u] - 
              4*G[le[17], le[17], le[17], u] - 4*G[le[17], le[17], le[18], 
                u] + 4*G[le[17], le[18], l0[2], u] - 4*G[le[17], le[18], 
                le[17], u] - 4*G[le[17], le[18], le[18], u] - 
              16*G[le[18], l0[2], l0[2], u] + 4*G[le[18], l0[2], le[17], u] + 
              4*G[le[18], l0[2], le[18], u] + 4*G[le[18], le[17], l0[2], u] - 
              4*G[le[18], le[17], le[17], u] - 4*G[le[18], le[17], le[18], 
                u] + 4*G[le[18], le[18], l0[2], u] - 4*G[le[18], le[18], 
                le[17], u] - 4*G[le[18], le[18], le[18], u]) - 
            8*(8*G[l0[2], l0[1], l0[2], u] - 32*G[l0[2], l0[2], l0[2], u] + 
              16*G[l0[2], l0[2], le[17], u] + 16*G[l0[2], l0[2], le[18], u] + 
              8*G[l0[2], l0[3], l0[2], u] + 8*G[l0[2], le[17], l0[2], u] - 
              8*G[l0[2], le[17], le[17], u] - 8*G[l0[2], le[17], le[18], u] + 
              8*G[l0[2], le[18], l0[2], u] - 8*G[l0[2], le[18], le[17], u] - 
              8*G[l0[2], le[18], le[18], u] + 16*G[le[17], l0[2], l0[2], u] - 
              8*G[le[17], l0[2], le[17], u] - 8*G[le[17], l0[2], le[18], u] - 
              8*G[le[17], le[17], l0[2], u] + 8*G[le[17], le[17], le[17], 
                u] + 8*G[le[17], le[17], le[18], u] - 8*G[le[17], le[18], 
                l0[2], u] + 8*G[le[17], le[18], le[17], u] + 
              8*G[le[17], le[18], le[18], u] + 16*G[le[18], l0[2], l0[2], 
                u] - 8*G[le[18], l0[2], le[17], u] - 8*G[le[18], l0[2], 
                le[18], u] - 8*G[le[18], le[17], l0[2], u] + 
              8*G[le[18], le[17], le[17], u] + 8*G[le[18], le[17], le[18], 
                u] - 8*G[le[18], le[18], l0[2], u] + 8*G[le[18], le[18], 
                le[17], u] + 8*G[le[18], le[18], le[18], u]) + 
            (112*Zeta[3])/3)))/(-1 + x^2)^(3/2))/16)/8)


==> anc/cS2_FF.m <==
(* ::Package:: *)

(* The coefficient of CF^2 for the NNLO non-logarithm term of the exclusive soft function in Laplace space. *)
(-4*(1 + ((1 + (x - Sqrt[-1 + x^2])^2)*G[0, 1 - r])/
     (1 - (x - Sqrt[-1 + x^2])^2))*
   (Pi^2 - (24*(G[l0[1], l0[2], t] - G[l0[2], l0[2], t] + 
       G[l0[3], l0[2], t]))/Sqrt[1 - y^(-2)] - 
    (24*(G[l0[1], l0[2], u] - G[l0[2], l0[2], u] + G[l0[3], l0[2], u]))/
     Sqrt[1 - z^(-2)] + (3*x*((Pi^2*G[l0[2], r])/3 + 
       8*(G[le[1], r] - G[le[2], r] - G[le[3], r] + G[le[4], r])*
        (G[l0[1], l0[2], t] - G[l0[2], l0[2], t] + G[l0[3], l0[2], t]) + 
       8*(G[le[1], r] - G[le[2], r] + G[le[3], r] - G[le[4], r])*
        (G[l0[1], l0[2], u] - G[l0[2], l0[2], u] + G[l0[3], l0[2], u]) - 
       4*G[l0[2], t]*(2*G[l0[1], le[1], r] - 2*G[l0[1], le[2], r] - 
         2*G[l0[1], le[3], r] + 2*G[l0[1], le[4], r] + 2*G[l0[3], le[1], r] - 
         2*G[l0[3], le[2], r] - 2*G[l0[3], le[3], r] + 2*G[l0[3], le[4], r] - 
         G[le[1], le[1], r] + G[le[1], le[2], r] + G[le[1], le[3], r] - 
         G[le[1], le[4], r] - G[le[2], le[1], r] + G[le[2], le[2], r] + 
         G[le[2], le[3], r] - G[le[2], le[4], r] - G[le[3], le[1], r] + 
         G[le[3], le[2], r] + G[le[3], le[3], r] - G[le[3], le[4], r] - 
         G[le[4], le[1], r] + G[le[4], le[2], r] + G[le[4], le[3], r] - 
         G[le[4], le[4], r]) - 4*G[l0[2], u]*(2*G[l0[1], le[1], r] - 
         2*G[l0[1], le[2], r] + 2*G[l0[1], le[3], r] - 2*G[l0[1], le[4], r] + 
         2*G[l0[3], le[1], r] - 2*G[l0[3], le[2], r] + 2*G[l0[3], le[3], r] - 
         2*G[l0[3], le[4], r] - G[le[1], le[1], r] + G[le[1], le[2], r] - 
         G[le[1], le[3], r] + G[le[1], le[4], r] - G[le[2], le[1], r] + 
         G[le[2], le[2], r] - G[le[2], le[3], r] + G[le[2], le[4], r] - 
         G[le[3], le[1], r] + G[le[3], le[2], r] - G[le[3], le[3], r] + 
         G[le[3], le[4], r] - G[le[4], le[1], r] + G[le[4], le[2], r] - 
         G[le[4], le[3], r] + G[le[4], le[4], r]) + 
       4*(4*G[l0[1], l0[1], l0[2], r] + 4*G[l0[1], l0[3], l0[2], r] - 
         2*G[l0[1], le[1], l0[2], r] - 2*G[l0[1], le[2], l0[2], r] - 
         2*G[l0[1], le[3], l0[2], r] - 2*G[l0[1], le[4], l0[2], r] + 
         4*G[l0[3], l0[1], l0[2], r] + 4*G[l0[3], l0[3], l0[2], r] - 
         2*G[l0[3], le[1], l0[2], r] - 2*G[l0[3], le[2], l0[2], r] - 
         2*G[l0[3], le[3], l0[2], r] - 2*G[l0[3], le[4], l0[2], r] - 
         2*G[le[1], l0[1], l0[2], r] - 2*G[le[1], l0[3], l0[2], r] + 
         G[le[1], le[1], l0[2], r] + G[le[1], le[2], l0[2], r] + 
         G[le[1], le[3], l0[2], r] + G[le[1], le[4], l0[2], r] - 
         2*G[le[2], l0[1], l0[2], r] - 2*G[le[2], l0[3], l0[2], r] + 
         G[le[2], le[1], l0[2], r] + G[le[2], le[2], l0[2], r] + 
         G[le[2], le[3], l0[2], r] + G[le[2], le[4], l0[2], r] - 
         2*G[le[3], l0[1], l0[2], r] - 2*G[le[3], l0[3], l0[2], r] + 
         G[le[3], le[1], l0[2], r] + G[le[3], le[2], l0[2], r] + 
         G[le[3], le[3], l0[2], r] + G[le[3], le[4], l0[2], r] - 
         2*G[le[4], l0[1], l0[2], r] - 2*G[le[4], l0[3], l0[2], r] + 
         G[le[4], le[1], l0[2], r] + G[le[4], le[2], l0[2], r] + 
         G[le[4], le[3], l0[2], r] + G[le[4], le[4], l0[2], r])))/
     Sqrt[-1 + x^2]))/3 - 
 8*(-1/9*(Pi^2*(-12*Sqrt[-1 + x^2] + 12*x^2*Sqrt[-1 + x^2] - 
       24*x*G[l0[2], r] + 24*x^3*G[l0[2], r] + 24*x^2*Sqrt[-1 + x^2]*
        G[l0[2], l0[2], r]))/(-1 + x^2)^(3/2) + 
   ((28*Pi^2)/3 - (16*G[l0[2], t]*G[l0[2], u])/(Sqrt[-1 + y^(-2)]*
       Sqrt[-1 + z^(-2)]) - (16*(1 + x^2)*G[l0[2], l0[2], t])/(-1 + x^2) - 
     (16*(1 + x^2 - 2*y^2)*G[l0[2], l0[2], t])/((-1 + x^2)*(-1 + y^2)) - 
     (16*(1 + x^2)*G[l0[2], l0[2], u])/(-1 + x^2) - 
     (16*(1 + x^2 - 2*z^2)*G[l0[2], l0[2], u])/((-1 + x^2)*(-1 + z^2)) + 
     (32*y*(G[l0[1], l0[2], t] - G[l0[2], l0[2], t] + G[l0[3], l0[2], t]))/
      Sqrt[-1 + y^2] + (32*z*(G[l0[1], l0[2], u] - G[l0[2], l0[2], u] + 
        G[l0[3], l0[2], u]))/Sqrt[-1 + z^2] - 
     (x*((-2 + x^2)*y + x*z)*(-8*G[l0[2], t]*G[l0[2], u]*
         (G[le[1], r] - G[le[2], r] + G[le[3], r] - G[le[4], r]) - 
        16*(G[le[1], r] - G[le[2], r] - G[le[3], r] + G[le[4], r])*
         G[l0[2], l0[2], t] - 16*G[l0[2], r]*(G[l0[1], l0[2], t] - 
          G[l0[2], l0[2], t] + G[l0[3], l0[2], t]) + 
        4*G[l0[2], t]*(4*G[l0[1], l0[2], r] + 4*G[l0[3], l0[2], r] - 
          2*G[le[1], l0[2], r] - 2*G[le[2], l0[2], r] - 
          2*G[le[3], l0[2], r] - 2*G[le[4], l0[2], r])))/
      ((-1 + x^2)^(3/2)*Sqrt[-1 + y^2]) - 
     (x*(x*y + (-2 + x^2)*z)*(-8*G[l0[2], t]*G[l0[2], u]*
         (G[le[1], r] - G[le[2], r] - G[le[3], r] + G[le[4], r]) - 
        16*(G[le[1], r] - G[le[2], r] + G[le[3], r] - G[le[4], r])*
         G[l0[2], l0[2], u] - 16*G[l0[2], r]*(G[l0[1], l0[2], u] - 
          G[l0[2], l0[2], u] + G[l0[3], l0[2], u]) + 
        4*G[l0[2], u]*(4*G[l0[1], l0[2], r] + 4*G[l0[3], l0[2], r] - 
          2*G[le[1], l0[2], r] - 2*G[le[2], l0[2], r] - 
          2*G[le[3], l0[2], r] - 2*G[le[4], l0[2], r])))/
      ((-1 + x^2)^(3/2)*Sqrt[-1 + z^2]) - 
     (8*x^2*(-y + x*z)*(-(G[l0[2], t]*G[l0[2], u]*G[le[1], r]) + 
        G[l0[2], t]*G[l0[2], u]*G[le[2], r] + G[l0[2], t]*G[l0[2], u]*
         G[le[3], r] - G[l0[2], t]*G[l0[2], u]*G[le[4], r] + 
        2*G[l0[2], r]*G[l0[2], t]*G[le[17], u] - 2*G[l0[2], r]*G[l0[2], t]*
         G[le[18], u] - 2*G[l0[2], u]*G[l0[2], l0[2], r] - 
        G[le[1], r]*G[l0[2], l0[2], t] + G[le[2], r]*G[l0[2], l0[2], t] - 
        G[le[3], r]*G[l0[2], l0[2], t] + G[le[4], r]*G[l0[2], l0[2], t] - 
        2*G[l0[2], r]*G[l0[2], l0[2], u] - G[le[1], r]*G[l0[2], l0[2], u] + 
        G[le[2], r]*G[l0[2], l0[2], u] - G[le[3], r]*G[l0[2], l0[2], u] + 
        G[le[4], r]*G[l0[2], l0[2], u] + G[l0[2], t]*G[l0[2], le[1], r] + 
        G[l0[2], u]*G[l0[2], le[1], r] + G[l0[2], t]*G[l0[2], le[2], r] + 
        G[l0[2], u]*G[l0[2], le[2], r] - G[l0[2], t]*G[l0[2], le[3], r] + 
        G[l0[2], u]*G[l0[2], le[3], r] - G[l0[2], t]*G[l0[2], le[4], r] + 
        G[l0[2], u]*G[l0[2], le[4], r] + 2*G[l0[2], r]*G[le[17], l0[2], u] + 
        2*G[l0[2], r]*G[le[18], l0[2], u] + G[l0[2], le[1], l0[2], r] - 
        G[l0[2], le[2], l0[2], r] + G[l0[2], le[3], l0[2], r] - 
        G[l0[2], le[4], l0[2], r] + G[le[1], l0[2], l0[2], r] - 
        G[le[2], l0[2], l0[2], r] + G[le[3], l0[2], l0[2], r] - 
        G[le[4], l0[2], l0[2], r]))/((-1 + x^2)^(3/2)*Sqrt[-1 + z^2]) + 
     (8*x^2*(-y + x*z)*(2*G[l0[2], r]*G[l0[2], t]*G[le[17], u] - 
        2*G[l0[2], r]*G[l0[2], t]*G[le[18], u] - 2*G[l0[2], u]*
         G[l0[1], l0[2], r] + 2*G[l0[2], r]*G[l0[1], l0[2], u] - 
        2*G[l0[2], u]*G[l0[2], l0[2], r] - G[le[1], r]*G[l0[2], l0[2], t] + 
        G[le[2], r]*G[l0[2], l0[2], t] - G[le[3], r]*G[l0[2], l0[2], t] + 
        G[le[4], r]*G[l0[2], l0[2], t] - 4*G[l0[2], r]*G[l0[2], l0[2], u] + 
        G[le[1], r]*G[l0[2], l0[2], u] - G[le[2], r]*G[l0[2], l0[2], u] + 
        G[le[3], r]*G[l0[2], l0[2], u] - G[le[4], r]*G[l0[2], l0[2], u] + 
        G[l0[2], t]*G[l0[2], le[1], r] + G[l0[2], u]*G[l0[2], le[1], r] + 
        G[l0[2], t]*G[l0[2], le[2], r] + G[l0[2], u]*G[l0[2], le[2], r] - 
        G[l0[2], t]*G[l0[2], le[3], r] + G[l0[2], u]*G[l0[2], le[3], r] - 
        G[l0[2], t]*G[l0[2], le[4], r] + G[l0[2], u]*G[l0[2], le[4], r] - 
        2*G[l0[2], u]*G[l0[3], l0[2], r] + 2*G[l0[2], r]*G[l0[3], l0[2], u] + 
        G[l0[2], u]*G[le[1], l0[2], r] + G[l0[2], u]*G[le[2], l0[2], r] + 
        G[l0[2], u]*G[le[3], l0[2], r] + G[l0[2], u]*G[le[4], l0[2], r] + 
        2*G[l0[2], r]*G[le[17], l0[2], u] + 2*G[l0[2], r]*
         G[le[18], l0[2], u] + G[l0[2], le[1], l0[2], r] - 
        G[l0[2], le[2], l0[2], r] + G[l0[2], le[3], l0[2], r] - 
        G[l0[2], le[4], l0[2], r] + G[le[1], l0[2], l0[2], r] - 
        G[le[2], l0[2], l0[2], r] + G[le[3], l0[2], l0[2], r] - 
        G[le[4], l0[2], l0[2], r]))/((-1 + x^2)^(3/2)*Sqrt[-1 + z^2]) + 
     (8*x^2*(x*y - z)*(2*G[l0[2], r]*G[l0[2], t]*G[l0[2], u] + 
        G[l0[2], t]*G[l0[2], u]*G[le[1], r] - G[l0[2], t]*G[l0[2], u]*
         G[le[2], r] + G[l0[2], t]*G[l0[2], u]*G[le[3], r] - 
        G[l0[2], t]*G[l0[2], u]*G[le[4], r] - 2*G[l0[2], r]*G[l0[2], t]*
         G[le[17], u] - 2*G[l0[2], r]*G[l0[2], t]*G[le[18], u] - 
        4*G[l0[2], r]*G[l0[1], l0[2], t] + 2*G[l0[2], t]*G[l0[2], l0[2], r] + 
        2*G[l0[2], r]*G[l0[2], l0[2], t] + G[le[1], r]*G[l0[2], l0[2], t] - 
        G[le[2], r]*G[l0[2], l0[2], t] - G[le[3], r]*G[l0[2], l0[2], t] + 
        G[le[4], r]*G[l0[2], l0[2], t] + G[le[1], r]*G[l0[2], l0[2], u] - 
        G[le[2], r]*G[l0[2], l0[2], u] - G[le[3], r]*G[l0[2], l0[2], u] + 
        G[le[4], r]*G[l0[2], l0[2], u] - G[l0[2], t]*G[l0[2], le[1], r] - 
        G[l0[2], u]*G[l0[2], le[1], r] - G[l0[2], t]*G[l0[2], le[2], r] - 
        G[l0[2], u]*G[l0[2], le[2], r] - G[l0[2], t]*G[l0[2], le[3], r] + 
        G[l0[2], u]*G[l0[2], le[3], r] - G[l0[2], t]*G[l0[2], le[4], r] + 
        G[l0[2], u]*G[l0[2], le[4], r] - 2*G[l0[2], r]*G[le[17], l0[2], u] + 
        2*G[l0[2], r]*G[le[18], l0[2], u] - G[l0[2], le[1], l0[2], r] + 
        G[l0[2], le[2], l0[2], r] + G[l0[2], le[3], l0[2], r] - 
        G[l0[2], le[4], l0[2], r] - G[le[1], l0[2], l0[2], r] + 
        G[le[2], l0[2], l0[2], r] + G[le[3], l0[2], l0[2], r] - 
        G[le[4], l0[2], l0[2], r]))/((-1 + x^2)^(3/2)*Sqrt[-1 + y^2]) + 
     (8*x^2*(x*y - z)*(-2*G[l0[2], r]*G[l0[2], t]*G[l0[2], u] + 
        2*G[l0[2], r]*G[l0[2], t]*G[le[17], u] + 2*G[l0[2], r]*G[l0[2], t]*
         G[le[18], u] - 2*G[l0[2], t]*G[l0[1], l0[2], r] + 
        6*G[l0[2], r]*G[l0[1], l0[2], t] - 2*G[l0[2], t]*G[l0[2], l0[2], r] - 
        4*G[l0[2], r]*G[l0[2], l0[2], t] + G[le[1], r]*G[l0[2], l0[2], t] - 
        G[le[2], r]*G[l0[2], l0[2], t] - G[le[3], r]*G[l0[2], l0[2], t] + 
        G[le[4], r]*G[l0[2], l0[2], t] - G[le[1], r]*G[l0[2], l0[2], u] + 
        G[le[2], r]*G[l0[2], l0[2], u] + G[le[3], r]*G[l0[2], l0[2], u] - 
        G[le[4], r]*G[l0[2], l0[2], u] + G[l0[2], t]*G[l0[2], le[1], r] + 
        G[l0[2], u]*G[l0[2], le[1], r] + G[l0[2], t]*G[l0[2], le[2], r] + 
        G[l0[2], u]*G[l0[2], le[2], r] + G[l0[2], t]*G[l0[2], le[3], r] - 
        G[l0[2], u]*G[l0[2], le[3], r] + G[l0[2], t]*G[l0[2], le[4], r] - 
        G[l0[2], u]*G[l0[2], le[4], r] - 2*G[l0[2], t]*G[l0[3], l0[2], r] + 
        2*G[l0[2], r]*G[l0[3], l0[2], t] + G[l0[2], t]*G[le[1], l0[2], r] + 
        G[l0[2], t]*G[le[2], l0[2], r] + G[l0[2], t]*G[le[3], l0[2], r] + 
        G[l0[2], t]*G[le[4], l0[2], r] + 2*G[l0[2], r]*G[le[17], l0[2], u] - 
        2*G[l0[2], r]*G[le[18], l0[2], u] + G[l0[2], le[1], l0[2], r] - 
        G[l0[2], le[2], l0[2], r] - G[l0[2], le[3], l0[2], r] + 
        G[l0[2], le[4], l0[2], r] + G[le[1], l0[2], l0[2], r] - 
        G[le[2], l0[2], l0[2], r] - G[le[3], l0[2], l0[2], r] + 
        G[le[4], l0[2], l0[2], r]))/((-1 + x^2)^(3/2)*Sqrt[-1 + y^2]) - 
     (x*((-56*Pi^2*G[l0[2], r])/3 - 8*(-4*G[le[1], r] + 4*G[le[2], r] + 
          4*G[le[3], r] - 4*G[le[4], r])*(G[l0[1], l0[2], t] - 
          G[l0[2], l0[2], t] + G[l0[3], l0[2], t]) - 
        8*(-4*G[le[1], r] + 4*G[le[2], r] - 4*G[le[3], r] + 4*G[le[4], r])*
         (G[l0[1], l0[2], u] - G[l0[2], l0[2], u] + G[l0[3], l0[2], u]) - 
        4*G[l0[2], t]*(8*G[l0[1], le[1], r] - 8*G[l0[1], le[2], r] - 
          8*G[l0[1], le[3], r] + 8*G[l0[1], le[4], r] + 
          8*G[l0[3], le[1], r] - 8*G[l0[3], le[2], r] - 
          8*G[l0[3], le[3], r] + 8*G[l0[3], le[4], r] - 
          4*G[le[1], le[1], r] + 4*G[le[1], le[2], r] + 
          4*G[le[1], le[3], r] - 4*G[le[1], le[4], r] - 
          4*G[le[2], le[1], r] + 4*G[le[2], le[2], r] + 
          4*G[le[2], le[3], r] - 4*G[le[2], le[4], r] - 
          4*G[le[3], le[1], r] + 4*G[le[3], le[2], r] + 
          4*G[le[3], le[3], r] - 4*G[le[3], le[4], r] - 
          4*G[le[4], le[1], r] + 4*G[le[4], le[2], r] + 
          4*G[le[4], le[3], r] - 4*G[le[4], le[4], r]) - 
        4*G[l0[2], u]*(8*G[l0[1], le[1], r] - 8*G[l0[1], le[2], r] + 
          8*G[l0[1], le[3], r] - 8*G[l0[1], le[4], r] + 
          8*G[l0[3], le[1], r] - 8*G[l0[3], le[2], r] + 
          8*G[l0[3], le[3], r] - 8*G[l0[3], le[4], r] - 
          4*G[le[1], le[1], r] + 4*G[le[1], le[2], r] - 
          4*G[le[1], le[3], r] + 4*G[le[1], le[4], r] - 
          4*G[le[2], le[1], r] + 4*G[le[2], le[2], r] - 
          4*G[le[2], le[3], r] + 4*G[le[2], le[4], r] - 
          4*G[le[3], le[1], r] + 4*G[le[3], le[2], r] - 
          4*G[le[3], le[3], r] + 4*G[le[3], le[4], r] - 
          4*G[le[4], le[1], r] + 4*G[le[4], le[2], r] - 
          4*G[le[4], le[3], r] + 4*G[le[4], le[4], r]) - 
        8*(-8*G[l0[1], l0[1], l0[2], r] - 8*G[l0[1], l0[3], l0[2], r] + 
          4*G[l0[1], le[1], l0[2], r] + 4*G[l0[1], le[2], l0[2], r] + 
          4*G[l0[1], le[3], l0[2], r] + 4*G[l0[1], le[4], l0[2], r] - 
          8*G[l0[3], l0[1], l0[2], r] - 8*G[l0[3], l0[3], l0[2], r] + 
          4*G[l0[3], le[1], l0[2], r] + 4*G[l0[3], le[2], l0[2], r] + 
          4*G[l0[3], le[3], l0[2], r] + 4*G[l0[3], le[4], l0[2], r] + 
          4*G[le[1], l0[1], l0[2], r] + 4*G[le[1], l0[3], l0[2], r] - 
          2*G[le[1], le[1], l0[2], r] - 2*G[le[1], le[2], l0[2], r] - 
          2*G[le[1], le[3], l0[2], r] - 2*G[le[1], le[4], l0[2], r] + 
          4*G[le[2], l0[1], l0[2], r] + 4*G[le[2], l0[3], l0[2], r] - 
          2*G[le[2], le[1], l0[2], r] - 2*G[le[2], le[2], l0[2], r] - 
          2*G[le[2], le[3], l0[2], r] - 2*G[le[2], le[4], l0[2], r] + 
          4*G[le[3], l0[1], l0[2], r] + 4*G[le[3], l0[3], l0[2], r] - 
          2*G[le[3], le[1], l0[2], r] - 2*G[le[3], le[2], l0[2], r] - 
          2*G[le[3], le[3], l0[2], r] - 2*G[le[3], le[4], l0[2], r] + 
          4*G[le[4], l0[1], l0[2], r] + 4*G[le[4], l0[3], l0[2], r] - 
          2*G[le[4], le[1], l0[2], r] - 2*G[le[4], le[2], l0[2], r] - 
          2*G[le[4], le[3], l0[2], r] - 2*G[le[4], le[4], l0[2], r])))/
      Sqrt[-1 + x^2] - (x^2*(8*(G[l0[1], l0[2], u] - G[l0[2], l0[2], u] + 
          G[l0[3], l0[2], u])*(8*G[l0[2], le[1], r] - 8*G[l0[2], le[2], r] + 
          8*G[l0[2], le[3], r] - 8*G[l0[2], le[4], r] + 
          8*G[le[1], l0[2], r] - 8*G[le[2], l0[2], r] + 
          8*G[le[3], l0[2], r] - 8*G[le[4], l0[2], r]) + 
        8*(G[l0[1], l0[2], t] - G[l0[2], l0[2], t] + G[l0[3], l0[2], t])*
         (8*G[l0[2], le[1], r] - 8*G[l0[2], le[2], r] - 
          8*G[l0[2], le[3], r] + 8*G[l0[2], le[4], r] + 
          8*G[le[1], l0[2], r] - 8*G[le[2], l0[2], r] - 
          8*G[le[3], l0[2], r] + 8*G[le[4], l0[2], r]) - 
        8*G[l0[2], l0[2], u]*(-4*G[le[1], le[1], r] + 4*G[le[1], le[2], r] - 
          4*G[le[1], le[3], r] + 4*G[le[1], le[4], r] + 
          4*G[le[2], le[1], r] - 4*G[le[2], le[2], r] + 
          4*G[le[2], le[3], r] - 4*G[le[2], le[4], r] - 
          4*G[le[3], le[1], r] + 4*G[le[3], le[2], r] - 
          4*G[le[3], le[3], r] + 4*G[le[3], le[4], r] + 
          4*G[le[4], le[1], r] - 4*G[le[4], le[2], r] + 
          4*G[le[4], le[3], r] - 4*G[le[4], le[4], r]) - 
        8*G[l0[2], l0[2], t]*(-16*G[l0[2], l0[2], r] - 4*G[le[1], le[1], r] + 
          4*G[le[1], le[2], r] - 4*G[le[1], le[3], r] + 
          4*G[le[1], le[4], r] + 4*G[le[2], le[1], r] - 
          4*G[le[2], le[2], r] + 4*G[le[2], le[3], r] - 
          4*G[le[2], le[4], r] - 4*G[le[3], le[1], r] + 
          4*G[le[3], le[2], r] - 4*G[le[3], le[3], r] + 
          4*G[le[3], le[4], r] + 4*G[le[4], le[1], r] - 
          4*G[le[4], le[2], r] + 4*G[le[4], le[3], r] - 
          4*G[le[4], le[4], r]) - 8*G[l0[2], l0[2], t]*
         (-4*G[le[1], le[1], r] + 4*G[le[1], le[2], r] + 
          4*G[le[1], le[3], r] - 4*G[le[1], le[4], r] + 
          4*G[le[2], le[1], r] - 4*G[le[2], le[2], r] - 
          4*G[le[2], le[3], r] + 4*G[le[2], le[4], r] + 
          4*G[le[3], le[1], r] - 4*G[le[3], le[2], r] - 
          4*G[le[3], le[3], r] + 4*G[le[3], le[4], r] - 
          4*G[le[4], le[1], r] + 4*G[le[4], le[2], r] + 
          4*G[le[4], le[3], r] - 4*G[le[4], le[4], r]) + 
        (8*G[l0[2], t]*(G[le[13], u] + G[le[14], u] - G[le[15], u] - 
            G[le[16], u]) + 4*G[l0[2], t]*(-2*G[le[13], u] - 2*G[le[14], u] + 
            2*G[le[15], u] + 2*G[le[16], u]) - 8*G[l0[2], l0[2], u])*
         (-16*G[l0[2], l0[2], r] - 4*G[le[1], le[1], r] + 
          4*G[le[1], le[2], r] + 4*G[le[1], le[3], r] - 
          4*G[le[1], le[4], r] + 4*G[le[2], le[1], r] - 
          4*G[le[2], le[2], r] - 4*G[le[2], le[3], r] + 
          4*G[le[2], le[4], r] + 4*G[le[3], le[1], r] - 
          4*G[le[3], le[2], r] - 4*G[le[3], le[3], r] + 
          4*G[le[3], le[4], r] - 4*G[le[4], le[1], r] + 
          4*G[le[4], le[2], r] + 4*G[le[4], le[3], r] - 
          4*G[le[4], le[4], r]) - 8*G[l0[2], t]*G[l0[2], u]*
         (-8*G[le[1], le[1], r] + 8*G[le[1], le[2], r] + 
          8*G[le[2], le[1], r] - 8*G[le[2], le[2], r] + 
          8*G[le[3], le[3], r] - 8*G[le[3], le[4], r] - 
          8*G[le[4], le[3], r] + 8*G[le[4], le[4], r]) + 
        (-4*G[l0[2], le[1], r] + 4*G[l0[2], le[2], r] + 
          4*G[l0[2], le[3], r] - 4*G[l0[2], le[4], r] - 
          4*G[le[1], l0[2], r] + 4*G[le[2], l0[2], r] + 
          4*G[le[3], l0[2], r] - 4*G[le[4], l0[2], r])*
         (8*G[l0[2], t]*(-2*G[l0[2], u] + 2*G[le[13], u] + 2*G[le[14], u] + 
            2*G[le[15], u] + 2*G[le[16], u] - 2*G[le[17], u] - 
            2*G[le[18], u]) + 4*G[l0[2], t]*(-4*G[le[13], u] - 
            4*G[le[14], u] - 4*G[le[15], u] - 4*G[le[16], u] + 
            8*G[le[17], u] + 8*G[le[18], u]) + 8*(6*G[l0[1], l0[2], t] - 
            4*G[l0[2], l0[2], t] + 2*G[l0[3], l0[2], t]) + 
          8*(2*G[le[17], l0[2], u] - 2*G[le[18], l0[2], u])) + 
        (-4*G[l0[2], le[1], r] + 4*G[l0[2], le[2], r] - 
          4*G[l0[2], le[3], r] + 4*G[l0[2], le[4], r] - 
          4*G[le[1], l0[2], r] + 4*G[le[2], l0[2], r] - 
          4*G[le[3], l0[2], r] + 4*G[le[4], l0[2], r])*
         (4*G[l0[2], t]*(4*G[le[17], u] - 4*G[le[18], u]) + 
          8*(2*G[l0[1], l0[2], u] - 4*G[l0[2], l0[2], u] + 
            2*G[l0[3], l0[2], u] + 2*G[le[17], l0[2], u] + 
            2*G[le[18], l0[2], u])) + 4*G[l0[2], u]*
         (-32*G[l0[1], l0[2], le[1], r] + 32*G[l0[1], l0[2], le[2], r] - 
          32*G[l0[1], l0[2], le[3], r] + 32*G[l0[1], l0[2], le[4], r] - 
          32*G[l0[1], le[1], l0[2], r] + 32*G[l0[1], le[2], l0[2], r] - 
          32*G[l0[1], le[3], l0[2], r] + 32*G[l0[1], le[4], l0[2], r] - 
          48*G[l0[2], l0[1], le[1], r] + 48*G[l0[2], l0[1], le[2], r] - 
          48*G[l0[2], l0[1], le[3], r] + 48*G[l0[2], l0[1], le[4], r] + 
          16*G[l0[2], l0[2], le[1], r] - 16*G[l0[2], l0[2], le[2], r] + 
          16*G[l0[2], l0[2], le[3], r] - 16*G[l0[2], l0[2], le[4], r] - 
          48*G[l0[2], l0[3], le[1], r] + 48*G[l0[2], l0[3], le[2], r] - 
          48*G[l0[2], l0[3], le[3], r] + 48*G[l0[2], l0[3], le[4], r] + 
          8*G[l0[2], le[1], le[1], r] - 24*G[l0[2], le[1], le[2], r] + 
          24*G[l0[2], le[1], le[3], r] - 8*G[l0[2], le[1], le[4], r] + 
          24*G[l0[2], le[2], le[1], r] - 8*G[l0[2], le[2], le[2], r] + 
          8*G[l0[2], le[2], le[3], r] - 24*G[l0[2], le[2], le[4], r] + 
          24*G[l0[2], le[3], le[1], r] - 8*G[l0[2], le[3], le[2], r] + 
          8*G[l0[2], le[3], le[3], r] - 24*G[l0[2], le[3], le[4], r] + 
          8*G[l0[2], le[4], le[1], r] - 24*G[l0[2], le[4], le[2], r] + 
          24*G[l0[2], le[4], le[3], r] - 8*G[l0[2], le[4], le[4], r] - 
          32*G[l0[3], l0[2], le[1], r] + 32*G[l0[3], l0[2], le[2], r] - 
          32*G[l0[3], l0[2], le[3], r] + 32*G[l0[3], l0[2], le[4], r] - 
          32*G[l0[3], le[1], l0[2], r] + 32*G[l0[3], le[2], l0[2], r] - 
          32*G[l0[3], le[3], l0[2], r] + 32*G[l0[3], le[4], l0[2], r] - 
          16*G[le[1], l0[1], l0[2], r] + 8*G[le[1], l0[2], le[1], r] - 
          24*G[le[1], l0[2], le[2], r] + 24*G[le[1], l0[2], le[3], r] - 
          8*G[le[1], l0[2], le[4], r] - 16*G[le[1], l0[3], l0[2], r] + 
          24*G[le[1], le[1], l0[2], r] - 8*G[le[1], le[2], l0[2], r] + 
          24*G[le[1], le[3], l0[2], r] - 8*G[le[1], le[4], l0[2], r] + 
          16*G[le[2], l0[1], l0[2], r] + 24*G[le[2], l0[2], le[1], r] - 
          8*G[le[2], l0[2], le[2], r] + 8*G[le[2], l0[2], le[3], r] - 
          24*G[le[2], l0[2], le[4], r] + 16*G[le[2], l0[3], l0[2], r] + 
          8*G[le[2], le[1], l0[2], r] - 24*G[le[2], le[2], l0[2], r] + 
          8*G[le[2], le[3], l0[2], r] - 24*G[le[2], le[4], l0[2], r] - 
          16*G[le[3], l0[1], l0[2], r] + 24*G[le[3], l0[2], le[1], r] - 
          8*G[le[3], l0[2], le[2], r] + 8*G[le[3], l0[2], le[3], r] - 
          24*G[le[3], l0[2], le[4], r] - 16*G[le[3], l0[3], l0[2], r] + 
          24*G[le[3], le[1], l0[2], r] - 8*G[le[3], le[2], l0[2], r] + 
          24*G[le[3], le[3], l0[2], r] - 8*G[le[3], le[4], l0[2], r] + 
          16*G[le[4], l0[1], l0[2], r] + 8*G[le[4], l0[2], le[1], r] - 
          24*G[le[4], l0[2], le[2], r] + 24*G[le[4], l0[2], le[3], r] - 
          8*G[le[4], l0[2], le[4], r] + 16*G[le[4], l0[3], l0[2], r] + 
          8*G[le[4], le[1], l0[2], r] - 24*G[le[4], le[2], l0[2], r] + 
          8*G[le[4], le[3], l0[2], r] - 24*G[le[4], le[4], l0[2], r]) + 
        4*G[l0[2], t]*(-32*G[l0[1], l0[2], le[1], r] + 
          32*G[l0[1], l0[2], le[2], r] + 32*G[l0[1], l0[2], le[3], r] - 
          32*G[l0[1], l0[2], le[4], r] - 32*G[l0[1], le[1], l0[2], r] + 
          32*G[l0[1], le[2], l0[2], r] + 32*G[l0[1], le[3], l0[2], r] - 
          32*G[l0[1], le[4], l0[2], r] - 48*G[l0[2], l0[1], le[1], r] + 
          48*G[l0[2], l0[1], le[2], r] + 48*G[l0[2], l0[1], le[3], r] - 
          48*G[l0[2], l0[1], le[4], r] + 16*G[l0[2], l0[2], le[1], r] - 
          16*G[l0[2], l0[2], le[2], r] - 16*G[l0[2], l0[2], le[3], r] + 
          16*G[l0[2], l0[2], le[4], r] - 48*G[l0[2], l0[3], le[1], r] + 
          48*G[l0[2], l0[3], le[2], r] + 48*G[l0[2], l0[3], le[3], r] - 
          48*G[l0[2], l0[3], le[4], r] + 8*G[l0[2], le[1], le[1], r] - 
          24*G[l0[2], le[1], le[2], r] - 8*G[l0[2], le[1], le[3], r] + 
          24*G[l0[2], le[1], le[4], r] + 24*G[l0[2], le[2], le[1], r] - 
          8*G[l0[2], le[2], le[2], r] - 24*G[l0[2], le[2], le[3], r] + 
          8*G[l0[2], le[2], le[4], r] + 8*G[l0[2], le[3], le[1], r] - 
          24*G[l0[2], le[3], le[2], r] - 8*G[l0[2], le[3], le[3], r] + 
          24*G[l0[2], le[3], le[4], r] + 24*G[l0[2], le[4], le[1], r] - 
          8*G[l0[2], le[4], le[2], r] - 24*G[l0[2], le[4], le[3], r] + 
          8*G[l0[2], le[4], le[4], r] - 32*G[l0[3], l0[2], le[1], r] + 
          32*G[l0[3], l0[2], le[2], r] + 32*G[l0[3], l0[2], le[3], r] - 
          32*G[l0[3], l0[2], le[4], r] - 32*G[l0[3], le[1], l0[2], r] + 
          32*G[l0[3], le[2], l0[2], r] + 32*G[l0[3], le[3], l0[2], r] - 
          32*G[l0[3], le[4], l0[2], r] - 16*G[le[1], l0[1], l0[2], r] + 
          8*G[le[1], l0[2], le[1], r] - 24*G[le[1], l0[2], le[2], r] - 
          8*G[le[1], l0[2], le[3], r] + 24*G[le[1], l0[2], le[4], r] - 
          16*G[le[1], l0[3], l0[2], r] + 24*G[le[1], le[1], l0[2], r] - 
          8*G[le[1], le[2], l0[2], r] - 8*G[le[1], le[3], l0[2], r] + 
          24*G[le[1], le[4], l0[2], r] + 16*G[le[2], l0[1], l0[2], r] + 
          24*G[le[2], l0[2], le[1], r] - 8*G[le[2], l0[2], le[2], r] - 
          24*G[le[2], l0[2], le[3], r] + 8*G[le[2], l0[2], le[4], r] + 
          16*G[le[2], l0[3], l0[2], r] + 8*G[le[2], le[1], l0[2], r] - 
          24*G[le[2], le[2], l0[2], r] - 24*G[le[2], le[3], l0[2], r] + 
          8*G[le[2], le[4], l0[2], r] + 16*G[le[3], l0[1], l0[2], r] + 
          8*G[le[3], l0[2], le[1], r] - 24*G[le[3], l0[2], le[2], r] - 
          8*G[le[3], l0[2], le[3], r] + 24*G[le[3], l0[2], le[4], r] + 
          16*G[le[3], l0[3], l0[2], r] + 8*G[le[3], le[1], l0[2], r] - 
          24*G[le[3], le[2], l0[2], r] - 24*G[le[3], le[3], l0[2], r] + 
          8*G[le[3], le[4], l0[2], r] - 16*G[le[4], l0[1], l0[2], r] + 
          24*G[le[4], l0[2], le[1], r] - 8*G[le[4], l0[2], le[2], r] - 
          24*G[le[4], l0[2], le[3], r] + 8*G[le[4], l0[2], le[4], r] - 
          16*G[le[4], l0[3], l0[2], r] + 24*G[le[4], le[1], l0[2], r] - 
          8*G[le[4], le[2], l0[2], r] - 8*G[le[4], le[3], l0[2], r] + 
          24*G[le[4], le[4], l0[2], r]) + 8*G[l0[2], t]*
         (16*G[l0[1], l0[2], le[1], r] - 16*G[l0[1], l0[2], le[2], r] - 
          16*G[l0[1], l0[2], le[3], r] + 16*G[l0[1], l0[2], le[4], r] + 
          16*G[l0[1], le[1], l0[2], r] - 16*G[l0[1], le[2], l0[2], r] - 
          16*G[l0[1], le[3], l0[2], r] + 16*G[l0[1], le[4], l0[2], r] + 
          24*G[l0[2], l0[1], le[1], r] - 24*G[l0[2], l0[1], le[2], r] - 
          24*G[l0[2], l0[1], le[3], r] + 24*G[l0[2], l0[1], le[4], r] - 
          8*G[l0[2], l0[2], le[1], r] + 8*G[l0[2], l0[2], le[2], r] + 
          8*G[l0[2], l0[2], le[3], r] - 8*G[l0[2], l0[2], le[4], r] + 
          16*G[l0[2], l0[2], le[5], r] + 16*G[l0[2], l0[2], le[6], r] - 
          16*G[l0[2], l0[2], le[7], r] - 16*G[l0[2], l0[2], le[8], r] + 
          24*G[l0[2], l0[3], le[1], r] - 24*G[l0[2], l0[3], le[2], r] - 
          24*G[l0[2], l0[3], le[3], r] + 24*G[l0[2], l0[3], le[4], r] + 
          8*G[l0[2], le[1], l0[2], r] - 4*G[l0[2], le[1], le[1], r] + 
          12*G[l0[2], le[1], le[2], r] + 12*G[l0[2], le[1], le[3], r] - 
          4*G[l0[2], le[1], le[4], r] - 8*G[l0[2], le[1], le[5], r] - 
          8*G[l0[2], le[1], le[6], r] - 8*G[l0[2], le[1], le[7], r] - 
          8*G[l0[2], le[1], le[8], r] - 8*G[l0[2], le[2], l0[2], r] - 
          12*G[l0[2], le[2], le[1], r] + 4*G[l0[2], le[2], le[2], r] + 
          4*G[l0[2], le[2], le[3], r] - 12*G[l0[2], le[2], le[4], r] + 
          8*G[l0[2], le[2], le[5], r] + 8*G[l0[2], le[2], le[6], r] + 
          8*G[l0[2], le[2], le[7], r] + 8*G[l0[2], le[2], le[8], r] - 
          8*G[l0[2], le[3], l0[2], r] - 12*G[l0[2], le[3], le[1], r] + 
          4*G[l0[2], le[3], le[2], r] + 4*G[l0[2], le[3], le[3], r] - 
          12*G[l0[2], le[3], le[4], r] + 8*G[l0[2], le[3], le[5], r] + 
          8*G[l0[2], le[3], le[6], r] + 8*G[l0[2], le[3], le[7], r] + 
          8*G[l0[2], le[3], le[8], r] + 8*G[l0[2], le[4], l0[2], r] - 
          4*G[l0[2], le[4], le[1], r] + 12*G[l0[2], le[4], le[2], r] + 
          12*G[l0[2], le[4], le[3], r] - 4*G[l0[2], le[4], le[4], r] - 
          8*G[l0[2], le[4], le[5], r] - 8*G[l0[2], le[4], le[6], r] - 
          8*G[l0[2], le[4], le[7], r] - 8*G[l0[2], le[4], le[8], r] + 
          16*G[l0[3], l0[2], le[1], r] - 16*G[l0[3], l0[2], le[2], r] - 
          16*G[l0[3], l0[2], le[3], r] + 16*G[l0[3], l0[2], le[4], r] + 
          16*G[l0[3], le[1], l0[2], r] - 16*G[l0[3], le[2], l0[2], r] - 
          16*G[l0[3], le[3], l0[2], r] + 16*G[l0[3], le[4], l0[2], r] + 
          8*G[le[1], l0[1], l0[2], r] + 8*G[le[1], l0[2], l0[2], r] - 
          4*G[le[1], l0[2], le[1], r] + 12*G[le[1], l0[2], le[2], r] + 
          12*G[le[1], l0[2], le[3], r] - 4*G[le[1], l0[2], le[4], r] - 
          8*G[le[1], l0[2], le[5], r] - 8*G[le[1], l0[2], le[6], r] - 
          8*G[le[1], l0[2], le[7], r] - 8*G[le[1], l0[2], le[8], r] + 
          8*G[le[1], l0[3], l0[2], r] - 12*G[le[1], le[1], l0[2], r] + 
          4*G[le[1], le[1], le[5], r] + 4*G[le[1], le[1], le[6], r] - 
          4*G[le[1], le[1], le[7], r] - 4*G[le[1], le[1], le[8], r] + 
          4*G[le[1], le[2], l0[2], r] - 4*G[le[1], le[2], le[5], r] - 
          4*G[le[1], le[2], le[6], r] + 4*G[le[1], le[2], le[7], r] + 
          4*G[le[1], le[2], le[8], r] + 4*G[le[1], le[3], l0[2], r] - 
          4*G[le[1], le[3], le[5], r] - 4*G[le[1], le[3], le[6], r] + 
          4*G[le[1], le[3], le[7], r] + 4*G[le[1], le[3], le[8], r] - 
          12*G[le[1], le[4], l0[2], r] + 4*G[le[1], le[4], le[5], r] + 
          4*G[le[1], le[4], le[6], r] - 4*G[le[1], le[4], le[7], r] - 
          4*G[le[1], le[4], le[8], r] - 8*G[le[2], l0[1], l0[2], r] - 
          8*G[le[2], l0[2], l0[2], r] - 12*G[le[2], l0[2], le[1], r] + 
          4*G[le[2], l0[2], le[2], r] + 4*G[le[2], l0[2], le[3], r] - 
          12*G[le[2], l0[2], le[4], r] + 8*G[le[2], l0[2], le[5], r] + 
          8*G[le[2], l0[2], le[6], r] + 8*G[le[2], l0[2], le[7], r] + 
          8*G[le[2], l0[2], le[8], r] - 8*G[le[2], l0[3], l0[2], r] - 
          4*G[le[2], le[1], l0[2], r] - 4*G[le[2], le[1], le[5], r] - 
          4*G[le[2], le[1], le[6], r] + 4*G[le[2], le[1], le[7], r] + 
          4*G[le[2], le[1], le[8], r] + 12*G[le[2], le[2], l0[2], r] + 
          4*G[le[2], le[2], le[5], r] + 4*G[le[2], le[2], le[6], r] - 
          4*G[le[2], le[2], le[7], r] - 4*G[le[2], le[2], le[8], r] + 
          12*G[le[2], le[3], l0[2], r] + 4*G[le[2], le[3], le[5], r] + 
          4*G[le[2], le[3], le[6], r] - 4*G[le[2], le[3], le[7], r] - 
          4*G[le[2], le[3], le[8], r] - 4*G[le[2], le[4], l0[2], r] - 
          4*G[le[2], le[4], le[5], r] - 4*G[le[2], le[4], le[6], r] + 
          4*G[le[2], le[4], le[7], r] + 4*G[le[2], le[4], le[8], r] - 
          8*G[le[3], l0[1], l0[2], r] - 8*G[le[3], l0[2], l0[2], r] - 
          12*G[le[3], l0[2], le[1], r] + 4*G[le[3], l0[2], le[2], r] + 
          4*G[le[3], l0[2], le[3], r] - 12*G[le[3], l0[2], le[4], r] + 
          8*G[le[3], l0[2], le[5], r] + 8*G[le[3], l0[2], le[6], r] + 
          8*G[le[3], l0[2], le[7], r] + 8*G[le[3], l0[2], le[8], r] - 
          8*G[le[3], l0[3], l0[2], r] - 4*G[le[3], le[1], l0[2], r] - 
          4*G[le[3], le[1], le[5], r] - 4*G[le[3], le[1], le[6], r] + 
          4*G[le[3], le[1], le[7], r] + 4*G[le[3], le[1], le[8], r] + 
          12*G[le[3], le[2], l0[2], r] + 4*G[le[3], le[2], le[5], r] + 
          4*G[le[3], le[2], le[6], r] - 4*G[le[3], le[2], le[7], r] - 
          4*G[le[3], le[2], le[8], r] + 12*G[le[3], le[3], l0[2], r] + 
          4*G[le[3], le[3], le[5], r] + 4*G[le[3], le[3], le[6], r] - 
          4*G[le[3], le[3], le[7], r] - 4*G[le[3], le[3], le[8], r] - 
          4*G[le[3], le[4], l0[2], r] - 4*G[le[3], le[4], le[5], r] - 
          4*G[le[3], le[4], le[6], r] + 4*G[le[3], le[4], le[7], r] + 
          4*G[le[3], le[4], le[8], r] + 8*G[le[4], l0[1], l0[2], r] + 
          8*G[le[4], l0[2], l0[2], r] - 4*G[le[4], l0[2], le[1], r] + 
          12*G[le[4], l0[2], le[2], r] + 12*G[le[4], l0[2], le[3], r] - 
          4*G[le[4], l0[2], le[4], r] - 8*G[le[4], l0[2], le[5], r] - 
          8*G[le[4], l0[2], le[6], r] - 8*G[le[4], l0[2], le[7], r] - 
          8*G[le[4], l0[2], le[8], r] + 8*G[le[4], l0[3], l0[2], r] - 
          12*G[le[4], le[1], l0[2], r] + 4*G[le[4], le[1], le[5], r] + 
          4*G[le[4], le[1], le[6], r] - 4*G[le[4], le[1], le[7], r] - 
          4*G[le[4], le[1], le[8], r] + 4*G[le[4], le[2], l0[2], r] - 
          4*G[le[4], le[2], le[5], r] - 4*G[le[4], le[2], le[6], r] + 
          4*G[le[4], le[2], le[7], r] + 4*G[le[4], le[2], le[8], r] + 
          4*G[le[4], le[3], l0[2], r] - 4*G[le[4], le[3], le[5], r] - 
          4*G[le[4], le[3], le[6], r] + 4*G[le[4], le[3], le[7], r] + 
          4*G[le[4], le[3], le[8], r] - 12*G[le[4], le[4], l0[2], r] + 
          4*G[le[4], le[4], le[5], r] + 4*G[le[4], le[4], le[6], r] - 
          4*G[le[4], le[4], le[7], r] - 4*G[le[4], le[4], le[8], r]) + 
        4*G[l0[2], t]*(-32*G[l0[2], l0[1], le[1], r] + 
          32*G[l0[2], l0[1], le[2], r] + 32*G[l0[2], l0[1], le[3], r] - 
          32*G[l0[2], l0[1], le[4], r] + 32*G[l0[2], l0[2], le[1], r] - 
          32*G[l0[2], l0[2], le[2], r] - 32*G[l0[2], l0[2], le[3], r] + 
          32*G[l0[2], l0[2], le[4], r] - 32*G[l0[2], l0[2], le[5], r] - 
          32*G[l0[2], l0[2], le[6], r] + 32*G[l0[2], l0[2], le[7], r] + 
          32*G[l0[2], l0[2], le[8], r] - 32*G[l0[2], l0[3], le[1], r] + 
          32*G[l0[2], l0[3], le[2], r] + 32*G[l0[2], l0[3], le[3], r] - 
          32*G[l0[2], l0[3], le[4], r] - 16*G[l0[2], le[1], le[1], r] - 
          16*G[l0[2], le[1], le[2], r] - 16*G[l0[2], le[1], le[3], r] - 
          16*G[l0[2], le[1], le[4], r] + 16*G[l0[2], le[1], le[5], r] + 
          16*G[l0[2], le[1], le[6], r] + 16*G[l0[2], le[1], le[7], r] + 
          16*G[l0[2], le[1], le[8], r] + 16*G[l0[2], le[2], le[1], r] + 
          16*G[l0[2], le[2], le[2], r] + 16*G[l0[2], le[2], le[3], r] + 
          16*G[l0[2], le[2], le[4], r] - 16*G[l0[2], le[2], le[5], r] - 
          16*G[l0[2], le[2], le[6], r] - 16*G[l0[2], le[2], le[7], r] - 
          16*G[l0[2], le[2], le[8], r] + 16*G[l0[2], le[3], le[1], r] + 
          16*G[l0[2], le[3], le[2], r] + 16*G[l0[2], le[3], le[3], r] + 
          16*G[l0[2], le[3], le[4], r] - 16*G[l0[2], le[3], le[5], r] - 
          16*G[l0[2], le[3], le[6], r] - 16*G[l0[2], le[3], le[7], r] - 
          16*G[l0[2], le[3], le[8], r] - 16*G[l0[2], le[4], le[1], r] - 
          16*G[l0[2], le[4], le[2], r] - 16*G[l0[2], le[4], le[3], r] - 
          16*G[l0[2], le[4], le[4], r] + 16*G[l0[2], le[4], le[5], r] + 
          16*G[l0[2], le[4], le[6], r] + 16*G[l0[2], le[4], le[7], r] + 
          16*G[l0[2], le[4], le[8], r] - 16*G[le[1], l0[2], le[1], r] - 
          16*G[le[1], l0[2], le[2], r] - 16*G[le[1], l0[2], le[3], r] - 
          16*G[le[1], l0[2], le[4], r] + 16*G[le[1], l0[2], le[5], r] + 
          16*G[le[1], l0[2], le[6], r] + 16*G[le[1], l0[2], le[7], r] + 
          16*G[le[1], l0[2], le[8], r] - 8*G[le[1], le[1], le[5], r] - 
          8*G[le[1], le[1], le[6], r] + 8*G[le[1], le[1], le[7], r] + 
          8*G[le[1], le[1], le[8], r] + 8*G[le[1], le[2], le[5], r] + 
          8*G[le[1], le[2], le[6], r] - 8*G[le[1], le[2], le[7], r] - 
          8*G[le[1], le[2], le[8], r] + 8*G[le[1], le[3], le[5], r] + 
          8*G[le[1], le[3], le[6], r] - 8*G[le[1], le[3], le[7], r] - 
          8*G[le[1], le[3], le[8], r] - 8*G[le[1], le[4], le[5], r] - 
          8*G[le[1], le[4], le[6], r] + 8*G[le[1], le[4], le[7], r] + 
          8*G[le[1], le[4], le[8], r] + 16*G[le[2], l0[2], le[1], r] + 
          16*G[le[2], l0[2], le[2], r] + 16*G[le[2], l0[2], le[3], r] + 
          16*G[le[2], l0[2], le[4], r] - 16*G[le[2], l0[2], le[5], r] - 
          16*G[le[2], l0[2], le[6], r] - 16*G[le[2], l0[2], le[7], r] - 
          16*G[le[2], l0[2], le[8], r] + 8*G[le[2], le[1], le[5], r] + 
          8*G[le[2], le[1], le[6], r] - 8*G[le[2], le[1], le[7], r] - 
          8*G[le[2], le[1], le[8], r] - 8*G[le[2], le[2], le[5], r] - 
          8*G[le[2], le[2], le[6], r] + 8*G[le[2], le[2], le[7], r] + 
          8*G[le[2], le[2], le[8], r] - 8*G[le[2], le[3], le[5], r] - 
          8*G[le[2], le[3], le[6], r] + 8*G[le[2], le[3], le[7], r] + 
          8*G[le[2], le[3], le[8], r] + 8*G[le[2], le[4], le[5], r] + 
          8*G[le[2], le[4], le[6], r] - 8*G[le[2], le[4], le[7], r] - 
          8*G[le[2], le[4], le[8], r] + 16*G[le[3], l0[2], le[1], r] + 
          16*G[le[3], l0[2], le[2], r] + 16*G[le[3], l0[2], le[3], r] + 
          16*G[le[3], l0[2], le[4], r] - 16*G[le[3], l0[2], le[5], r] - 
          16*G[le[3], l0[2], le[6], r] - 16*G[le[3], l0[2], le[7], r] - 
          16*G[le[3], l0[2], le[8], r] + 8*G[le[3], le[1], le[5], r] + 
          8*G[le[3], le[1], le[6], r] - 8*G[le[3], le[1], le[7], r] - 
          8*G[le[3], le[1], le[8], r] - 8*G[le[3], le[2], le[5], r] - 
          8*G[le[3], le[2], le[6], r] + 8*G[le[3], le[2], le[7], r] + 
          8*G[le[3], le[2], le[8], r] - 8*G[le[3], le[3], le[5], r] - 
          8*G[le[3], le[3], le[6], r] + 8*G[le[3], le[3], le[7], r] + 
          8*G[le[3], le[3], le[8], r] + 8*G[le[3], le[4], le[5], r] + 
          8*G[le[3], le[4], le[6], r] - 8*G[le[3], le[4], le[7], r] - 
          8*G[le[3], le[4], le[8], r] - 16*G[le[4], l0[2], le[1], r] - 
          16*G[le[4], l0[2], le[2], r] - 16*G[le[4], l0[2], le[3], r] - 
          16*G[le[4], l0[2], le[4], r] + 16*G[le[4], l0[2], le[5], r] + 
          16*G[le[4], l0[2], le[6], r] + 16*G[le[4], l0[2], le[7], r] + 
          16*G[le[4], l0[2], le[8], r] - 8*G[le[4], le[1], le[5], r] - 
          8*G[le[4], le[1], le[6], r] + 8*G[le[4], le[1], le[7], r] + 
          8*G[le[4], le[1], le[8], r] + 8*G[le[4], le[2], le[5], r] + 
          8*G[le[4], le[2], le[6], r] - 8*G[le[4], le[2], le[7], r] - 
          8*G[le[4], le[2], le[8], r] + 8*G[le[4], le[3], le[5], r] + 
          8*G[le[4], le[3], le[6], r] - 8*G[le[4], le[3], le[7], r] - 
          8*G[le[4], le[3], le[8], r] - 8*G[le[4], le[4], le[5], r] - 
          8*G[le[4], le[4], le[6], r] + 8*G[le[4], le[4], le[7], r] + 
          8*G[le[4], le[4], le[8], r]) + 8*G[l0[2], u]*
         (16*G[l0[1], l0[2], le[1], r] - 16*G[l0[1], l0[2], le[2], r] + 
          16*G[l0[1], l0[2], le[3], r] - 16*G[l0[1], l0[2], le[4], r] + 
          16*G[l0[1], le[1], l0[2], r] - 16*G[l0[1], le[2], l0[2], r] + 
          16*G[l0[1], le[3], l0[2], r] - 16*G[l0[1], le[4], l0[2], r] + 
          24*G[l0[2], l0[1], le[1], r] - 24*G[l0[2], l0[1], le[2], r] + 
          24*G[l0[2], l0[1], le[3], r] - 24*G[l0[2], l0[1], le[4], r] - 
          8*G[l0[2], l0[2], le[1], r] + 8*G[l0[2], l0[2], le[2], r] - 
          8*G[l0[2], l0[2], le[3], r] + 8*G[l0[2], l0[2], le[4], r] + 
          16*G[l0[2], l0[2], le[9], r] + 16*G[l0[2], l0[2], le[10], r] - 
          16*G[l0[2], l0[2], le[11], r] - 16*G[l0[2], l0[2], le[12], r] + 
          24*G[l0[2], l0[3], le[1], r] - 24*G[l0[2], l0[3], le[2], r] + 
          24*G[l0[2], l0[3], le[3], r] - 24*G[l0[2], l0[3], le[4], r] + 
          8*G[l0[2], le[1], l0[2], r] - 4*G[l0[2], le[1], le[1], r] + 
          12*G[l0[2], le[1], le[2], r] - 4*G[l0[2], le[1], le[3], r] + 
          12*G[l0[2], le[1], le[4], r] - 8*G[l0[2], le[1], le[9], r] - 
          8*G[l0[2], le[1], le[10], r] - 8*G[l0[2], le[1], le[11], r] - 
          8*G[l0[2], le[1], le[12], r] - 8*G[l0[2], le[2], l0[2], r] - 
          12*G[l0[2], le[2], le[1], r] + 4*G[l0[2], le[2], le[2], r] - 
          12*G[l0[2], le[2], le[3], r] + 4*G[l0[2], le[2], le[4], r] + 
          8*G[l0[2], le[2], le[9], r] + 8*G[l0[2], le[2], le[10], r] + 
          8*G[l0[2], le[2], le[11], r] + 8*G[l0[2], le[2], le[12], r] + 
          8*G[l0[2], le[3], l0[2], r] - 4*G[l0[2], le[3], le[1], r] + 
          12*G[l0[2], le[3], le[2], r] - 4*G[l0[2], le[3], le[3], r] + 
          12*G[l0[2], le[3], le[4], r] - 8*G[l0[2], le[3], le[9], r] - 
          8*G[l0[2], le[3], le[10], r] - 8*G[l0[2], le[3], le[11], r] - 
          8*G[l0[2], le[3], le[12], r] - 8*G[l0[2], le[4], l0[2], r] - 
          12*G[l0[2], le[4], le[1], r] + 4*G[l0[2], le[4], le[2], r] - 
          12*G[l0[2], le[4], le[3], r] + 4*G[l0[2], le[4], le[4], r] + 
          8*G[l0[2], le[4], le[9], r] + 8*G[l0[2], le[4], le[10], r] + 
          8*G[l0[2], le[4], le[11], r] + 8*G[l0[2], le[4], le[12], r] + 
          16*G[l0[3], l0[2], le[1], r] - 16*G[l0[3], l0[2], le[2], r] + 
          16*G[l0[3], l0[2], le[3], r] - 16*G[l0[3], l0[2], le[4], r] + 
          16*G[l0[3], le[1], l0[2], r] - 16*G[l0[3], le[2], l0[2], r] + 
          16*G[l0[3], le[3], l0[2], r] - 16*G[l0[3], le[4], l0[2], r] + 
          8*G[le[1], l0[1], l0[2], r] + 8*G[le[1], l0[2], l0[2], r] - 
          4*G[le[1], l0[2], le[1], r] + 12*G[le[1], l0[2], le[2], r] - 
          4*G[le[1], l0[2], le[3], r] + 12*G[le[1], l0[2], le[4], r] - 
          8*G[le[1], l0[2], le[9], r] - 8*G[le[1], l0[2], le[10], r] - 
          8*G[le[1], l0[2], le[11], r] - 8*G[le[1], l0[2], le[12], r] + 
          8*G[le[1], l0[3], l0[2], r] - 12*G[le[1], le[1], l0[2], r] + 
          4*G[le[1], le[1], le[9], r] + 4*G[le[1], le[1], le[10], r] - 
          4*G[le[1], le[1], le[11], r] - 4*G[le[1], le[1], le[12], r] + 
          4*G[le[1], le[2], l0[2], r] - 4*G[le[1], le[2], le[9], r] - 
          4*G[le[1], le[2], le[10], r] + 4*G[le[1], le[2], le[11], r] + 
          4*G[le[1], le[2], le[12], r] - 12*G[le[1], le[3], l0[2], r] + 
          4*G[le[1], le[3], le[9], r] + 4*G[le[1], le[3], le[10], r] - 
          4*G[le[1], le[3], le[11], r] - 4*G[le[1], le[3], le[12], r] + 
          4*G[le[1], le[4], l0[2], r] - 4*G[le[1], le[4], le[9], r] - 
          4*G[le[1], le[4], le[10], r] + 4*G[le[1], le[4], le[11], r] + 
          4*G[le[1], le[4], le[12], r] - 8*G[le[2], l0[1], l0[2], r] - 
          8*G[le[2], l0[2], l0[2], r] - 12*G[le[2], l0[2], le[1], r] + 
          4*G[le[2], l0[2], le[2], r] - 12*G[le[2], l0[2], le[3], r] + 
          4*G[le[2], l0[2], le[4], r] + 8*G[le[2], l0[2], le[9], r] + 
          8*G[le[2], l0[2], le[10], r] + 8*G[le[2], l0[2], le[11], r] + 
          8*G[le[2], l0[2], le[12], r] - 8*G[le[2], l0[3], l0[2], r] - 
          4*G[le[2], le[1], l0[2], r] - 4*G[le[2], le[1], le[9], r] - 
          4*G[le[2], le[1], le[10], r] + 4*G[le[2], le[1], le[11], r] + 
          4*G[le[2], le[1], le[12], r] + 12*G[le[2], le[2], l0[2], r] + 
          4*G[le[2], le[2], le[9], r] + 4*G[le[2], le[2], le[10], r] - 
          4*G[le[2], le[2], le[11], r] - 4*G[le[2], le[2], le[12], r] - 
          4*G[le[2], le[3], l0[2], r] - 4*G[le[2], le[3], le[9], r] - 
          4*G[le[2], le[3], le[10], r] + 4*G[le[2], le[3], le[11], r] + 
          4*G[le[2], le[3], le[12], r] + 12*G[le[2], le[4], l0[2], r] + 
          4*G[le[2], le[4], le[9], r] + 4*G[le[2], le[4], le[10], r] - 
          4*G[le[2], le[4], le[11], r] - 4*G[le[2], le[4], le[12], r] + 
          8*G[le[3], l0[1], l0[2], r] + 8*G[le[3], l0[2], l0[2], r] - 
          4*G[le[3], l0[2], le[1], r] + 12*G[le[3], l0[2], le[2], r] - 
          4*G[le[3], l0[2], le[3], r] + 12*G[le[3], l0[2], le[4], r] - 
          8*G[le[3], l0[2], le[9], r] - 8*G[le[3], l0[2], le[10], r] - 
          8*G[le[3], l0[2], le[11], r] - 8*G[le[3], l0[2], le[12], r] + 
          8*G[le[3], l0[3], l0[2], r] - 12*G[le[3], le[1], l0[2], r] + 
          4*G[le[3], le[1], le[9], r] + 4*G[le[3], le[1], le[10], r] - 
          4*G[le[3], le[1], le[11], r] - 4*G[le[3], le[1], le[12], r] + 
          4*G[le[3], le[2], l0[2], r] - 4*G[le[3], le[2], le[9], r] - 
          4*G[le[3], le[2], le[10], r] + 4*G[le[3], le[2], le[11], r] + 
          4*G[le[3], le[2], le[12], r] - 12*G[le[3], le[3], l0[2], r] + 
          4*G[le[3], le[3], le[9], r] + 4*G[le[3], le[3], le[10], r] - 
          4*G[le[3], le[3], le[11], r] - 4*G[le[3], le[3], le[12], r] + 
          4*G[le[3], le[4], l0[2], r] - 4*G[le[3], le[4], le[9], r] - 
          4*G[le[3], le[4], le[10], r] + 4*G[le[3], le[4], le[11], r] + 
          4*G[le[3], le[4], le[12], r] - 8*G[le[4], l0[1], l0[2], r] - 
          8*G[le[4], l0[2], l0[2], r] - 12*G[le[4], l0[2], le[1], r] + 
          4*G[le[4], l0[2], le[2], r] - 12*G[le[4], l0[2], le[3], r] + 
          4*G[le[4], l0[2], le[4], r] + 8*G[le[4], l0[2], le[9], r] + 
          8*G[le[4], l0[2], le[10], r] + 8*G[le[4], l0[2], le[11], r] + 
          8*G[le[4], l0[2], le[12], r] - 8*G[le[4], l0[3], l0[2], r] - 
          4*G[le[4], le[1], l0[2], r] - 4*G[le[4], le[1], le[9], r] - 
          4*G[le[4], le[1], le[10], r] + 4*G[le[4], le[1], le[11], r] + 
          4*G[le[4], le[1], le[12], r] + 12*G[le[4], le[2], l0[2], r] + 
          4*G[le[4], le[2], le[9], r] + 4*G[le[4], le[2], le[10], r] - 
          4*G[le[4], le[2], le[11], r] - 4*G[le[4], le[2], le[12], r] - 
          4*G[le[4], le[3], l0[2], r] - 4*G[le[4], le[3], le[9], r] - 
          4*G[le[4], le[3], le[10], r] + 4*G[le[4], le[3], le[11], r] + 
          4*G[le[4], le[3], le[12], r] + 12*G[le[4], le[4], l0[2], r] + 
          4*G[le[4], le[4], le[9], r] + 4*G[le[4], le[4], le[10], r] - 
          4*G[le[4], le[4], le[11], r] - 4*G[le[4], le[4], le[12], r]) + 
        4*G[l0[2], u]*(-32*G[l0[2], l0[1], le[1], r] + 
          32*G[l0[2], l0[1], le[2], r] - 32*G[l0[2], l0[1], le[3], r] + 
          32*G[l0[2], l0[1], le[4], r] + 32*G[l0[2], l0[2], le[1], r] - 
          32*G[l0[2], l0[2], le[2], r] + 32*G[l0[2], l0[2], le[3], r] - 
          32*G[l0[2], l0[2], le[4], r] - 32*G[l0[2], l0[2], le[9], r] - 
          32*G[l0[2], l0[2], le[10], r] + 32*G[l0[2], l0[2], le[11], r] + 
          32*G[l0[2], l0[2], le[12], r] - 32*G[l0[2], l0[3], le[1], r] + 
          32*G[l0[2], l0[3], le[2], r] - 32*G[l0[2], l0[3], le[3], r] + 
          32*G[l0[2], l0[3], le[4], r] - 16*G[l0[2], le[1], le[1], r] - 
          16*G[l0[2], le[1], le[2], r] - 16*G[l0[2], le[1], le[3], r] - 
          16*G[l0[2], le[1], le[4], r] + 16*G[l0[2], le[1], le[9], r] + 
          16*G[l0[2], le[1], le[10], r] + 16*G[l0[2], le[1], le[11], r] + 
          16*G[l0[2], le[1], le[12], r] + 16*G[l0[2], le[2], le[1], r] + 
          16*G[l0[2], le[2], le[2], r] + 16*G[l0[2], le[2], le[3], r] + 
          16*G[l0[2], le[2], le[4], r] - 16*G[l0[2], le[2], le[9], r] - 
          16*G[l0[2], le[2], le[10], r] - 16*G[l0[2], le[2], le[11], r] - 
          16*G[l0[2], le[2], le[12], r] - 16*G[l0[2], le[3], le[1], r] - 
          16*G[l0[2], le[3], le[2], r] - 16*G[l0[2], le[3], le[3], r] - 
          16*G[l0[2], le[3], le[4], r] + 16*G[l0[2], le[3], le[9], r] + 
          16*G[l0[2], le[3], le[10], r] + 16*G[l0[2], le[3], le[11], r] + 
          16*G[l0[2], le[3], le[12], r] + 16*G[l0[2], le[4], le[1], r] + 
          16*G[l0[2], le[4], le[2], r] + 16*G[l0[2], le[4], le[3], r] + 
          16*G[l0[2], le[4], le[4], r] - 16*G[l0[2], le[4], le[9], r] - 
          16*G[l0[2], le[4], le[10], r] - 16*G[l0[2], le[4], le[11], r] - 
          16*G[l0[2], le[4], le[12], r] - 16*G[le[1], l0[2], le[1], r] - 
          16*G[le[1], l0[2], le[2], r] - 16*G[le[1], l0[2], le[3], r] - 
          16*G[le[1], l0[2], le[4], r] + 16*G[le[1], l0[2], le[9], r] + 
          16*G[le[1], l0[2], le[10], r] + 16*G[le[1], l0[2], le[11], r] + 
          16*G[le[1], l0[2], le[12], r] - 8*G[le[1], le[1], le[9], r] - 
          8*G[le[1], le[1], le[10], r] + 8*G[le[1], le[1], le[11], r] + 
          8*G[le[1], le[1], le[12], r] + 8*G[le[1], le[2], le[9], r] + 
          8*G[le[1], le[2], le[10], r] - 8*G[le[1], le[2], le[11], r] - 
          8*G[le[1], le[2], le[12], r] - 8*G[le[1], le[3], le[9], r] - 
          8*G[le[1], le[3], le[10], r] + 8*G[le[1], le[3], le[11], r] + 
          8*G[le[1], le[3], le[12], r] + 8*G[le[1], le[4], le[9], r] + 
          8*G[le[1], le[4], le[10], r] - 8*G[le[1], le[4], le[11], r] - 
          8*G[le[1], le[4], le[12], r] + 16*G[le[2], l0[2], le[1], r] + 
          16*G[le[2], l0[2], le[2], r] + 16*G[le[2], l0[2], le[3], r] + 
          16*G[le[2], l0[2], le[4], r] - 16*G[le[2], l0[2], le[9], r] - 
          16*G[le[2], l0[2], le[10], r] - 16*G[le[2], l0[2], le[11], r] - 
          16*G[le[2], l0[2], le[12], r] + 8*G[le[2], le[1], le[9], r] + 
          8*G[le[2], le[1], le[10], r] - 8*G[le[2], le[1], le[11], r] - 
          8*G[le[2], le[1], le[12], r] - 8*G[le[2], le[2], le[9], r] - 
          8*G[le[2], le[2], le[10], r] + 8*G[le[2], le[2], le[11], r] + 
          8*G[le[2], le[2], le[12], r] + 8*G[le[2], le[3], le[9], r] + 
          8*G[le[2], le[3], le[10], r] - 8*G[le[2], le[3], le[11], r] - 
          8*G[le[2], le[3], le[12], r] - 8*G[le[2], le[4], le[9], r] - 
          8*G[le[2], le[4], le[10], r] + 8*G[le[2], le[4], le[11], r] + 
          8*G[le[2], le[4], le[12], r] - 16*G[le[3], l0[2], le[1], r] - 
          16*G[le[3], l0[2], le[2], r] - 16*G[le[3], l0[2], le[3], r] - 
          16*G[le[3], l0[2], le[4], r] + 16*G[le[3], l0[2], le[9], r] + 
          16*G[le[3], l0[2], le[10], r] + 16*G[le[3], l0[2], le[11], r] + 
          16*G[le[3], l0[2], le[12], r] - 8*G[le[3], le[1], le[9], r] - 
          8*G[le[3], le[1], le[10], r] + 8*G[le[3], le[1], le[11], r] + 
          8*G[le[3], le[1], le[12], r] + 8*G[le[3], le[2], le[9], r] + 
          8*G[le[3], le[2], le[10], r] - 8*G[le[3], le[2], le[11], r] - 
          8*G[le[3], le[2], le[12], r] - 8*G[le[3], le[3], le[9], r] - 
          8*G[le[3], le[3], le[10], r] + 8*G[le[3], le[3], le[11], r] + 
          8*G[le[3], le[3], le[12], r] + 8*G[le[3], le[4], le[9], r] + 
          8*G[le[3], le[4], le[10], r] - 8*G[le[3], le[4], le[11], r] - 
          8*G[le[3], le[4], le[12], r] + 16*G[le[4], l0[2], le[1], r] + 
          16*G[le[4], l0[2], le[2], r] + 16*G[le[4], l0[2], le[3], r] + 
          16*G[le[4], l0[2], le[4], r] - 16*G[le[4], l0[2], le[9], r] - 
          16*G[le[4], l0[2], le[10], r] - 16*G[le[4], l0[2], le[11], r] - 
          16*G[le[4], l0[2], le[12], r] + 8*G[le[4], le[1], le[9], r] + 
          8*G[le[4], le[1], le[10], r] - 8*G[le[4], le[1], le[11], r] - 
          8*G[le[4], le[1], le[12], r] - 8*G[le[4], le[2], le[9], r] - 
          8*G[le[4], le[2], le[10], r] + 8*G[le[4], le[2], le[11], r] + 
          8*G[le[4], le[2], le[12], r] + 8*G[le[4], le[3], le[9], r] + 
          8*G[le[4], le[3], le[10], r] - 8*G[le[4], le[3], le[11], r] - 
          8*G[le[4], le[3], le[12], r] - 8*G[le[4], le[4], le[9], r] - 
          8*G[le[4], le[4], le[10], r] + 8*G[le[4], le[4], le[11], r] + 
          8*G[le[4], le[4], le[12], r]) + 
        8*(32*G[l0[1], l0[2], l0[1], l0[2], r] - 32*G[l0[1], l0[2], l0[2], 
            l0[2], r] + 32*G[l0[1], l0[2], l0[3], l0[2], r] + 
          80*G[l0[2], l0[1], l0[1], l0[2], r] - 48*G[l0[2], l0[1], l0[2], 
            l0[2], r] + 80*G[l0[2], l0[1], l0[3], l0[2], r] - 
          16*G[l0[2], l0[1], le[1], l0[2], r] - 16*G[l0[2], l0[1], le[2], 
            l0[2], r] - 16*G[l0[2], l0[1], le[3], l0[2], r] - 
          16*G[l0[2], l0[1], le[4], l0[2], r] - 48*G[l0[2], l0[2], l0[1], 
            l0[2], r] - 16*G[l0[2], l0[2], l0[2], l0[2], r] - 
          48*G[l0[2], l0[2], l0[3], l0[2], r] + 16*G[l0[2], l0[2], le[1], 
            l0[2], r] + 16*G[l0[2], l0[2], le[2], l0[2], r] + 
          16*G[l0[2], l0[2], le[3], l0[2], r] + 16*G[l0[2], l0[2], le[4], 
            l0[2], r] + 80*G[l0[2], l0[3], l0[1], l0[2], r] - 
          48*G[l0[2], l0[3], l0[2], l0[2], r] + 80*G[l0[2], l0[3], l0[3], 
            l0[2], r] - 16*G[l0[2], l0[3], le[1], l0[2], r] - 
          16*G[l0[2], l0[3], le[2], l0[2], r] - 16*G[l0[2], l0[3], le[3], 
            l0[2], r] - 16*G[l0[2], l0[3], le[4], l0[2], r] - 
          16*G[l0[2], le[1], l0[1], l0[2], r] + 16*G[l0[2], le[1], l0[2], 
            l0[2], r] - 16*G[l0[2], le[1], l0[3], l0[2], r] - 
          8*G[l0[2], le[1], le[1], l0[2], r] + 8*G[l0[2], le[1], le[2], 
            l0[2], r] - 16*G[l0[2], le[2], l0[1], l0[2], r] + 
          16*G[l0[2], le[2], l0[2], l0[2], r] - 16*G[l0[2], le[2], l0[3], 
            l0[2], r] + 8*G[l0[2], le[2], le[1], l0[2], r] - 
          8*G[l0[2], le[2], le[2], l0[2], r] - 16*G[l0[2], le[3], l0[1], 
            l0[2], r] + 16*G[l0[2], le[3], l0[2], l0[2], r] - 
          16*G[l0[2], le[3], l0[3], l0[2], r] - 8*G[l0[2], le[3], le[3], 
            l0[2], r] + 8*G[l0[2], le[3], le[4], l0[2], r] - 
          16*G[l0[2], le[4], l0[1], l0[2], r] + 16*G[l0[2], le[4], l0[2], 
            l0[2], r] - 16*G[l0[2], le[4], l0[3], l0[2], r] + 
          8*G[l0[2], le[4], le[3], l0[2], r] - 8*G[l0[2], le[4], le[4], 
            l0[2], r] + 32*G[l0[3], l0[2], l0[1], l0[2], r] - 
          32*G[l0[3], l0[2], l0[2], l0[2], r] + 32*G[l0[3], l0[2], l0[3], 
            l0[2], r] - 16*G[le[1], l0[2], l0[1], l0[2], r] + 
          16*G[le[1], l0[2], l0[2], l0[2], r] - 16*G[le[1], l0[2], l0[3], 
            l0[2], r] - 8*G[le[1], l0[2], le[1], l0[2], r] + 
          8*G[le[1], l0[2], le[2], l0[2], r] - 8*G[le[1], le[1], l0[2], 
            l0[2], r] + 8*G[le[1], le[2], l0[2], l0[2], r] - 
          16*G[le[2], l0[2], l0[1], l0[2], r] + 16*G[le[2], l0[2], l0[2], 
            l0[2], r] - 16*G[le[2], l0[2], l0[3], l0[2], r] + 
          8*G[le[2], l0[2], le[1], l0[2], r] - 8*G[le[2], l0[2], le[2], 
            l0[2], r] + 8*G[le[2], le[1], l0[2], l0[2], r] - 
          8*G[le[2], le[2], l0[2], l0[2], r] - 16*G[le[3], l0[2], l0[1], 
            l0[2], r] + 16*G[le[3], l0[2], l0[2], l0[2], r] - 
          16*G[le[3], l0[2], l0[3], l0[2], r] - 8*G[le[3], l0[2], le[3], 
            l0[2], r] + 8*G[le[3], l0[2], le[4], l0[2], r] - 
          8*G[le[3], le[3], l0[2], l0[2], r] + 8*G[le[3], le[4], l0[2], 
            l0[2], r] - 16*G[le[4], l0[2], l0[1], l0[2], r] + 
          16*G[le[4], l0[2], l0[2], l0[2], r] - 16*G[le[4], l0[2], l0[3], 
            l0[2], r] + 8*G[le[4], l0[2], le[3], l0[2], r] - 
          8*G[le[4], l0[2], le[4], l0[2], r] + 8*G[le[4], le[3], l0[2], 
            l0[2], r] - 8*G[le[4], le[4], l0[2], l0[2], r])))/
      (4*(-1 + x^2)) - (x^2*((-112*Pi^2*G[l0[2], l0[2], r])/3 - 
        8*G[l0[2], l0[2], u]*(-4*G[le[1], le[1], r] + 4*G[le[1], le[2], r] - 
          4*G[le[1], le[3], r] + 4*G[le[1], le[4], r] + 
          4*G[le[2], le[1], r] - 4*G[le[2], le[2], r] + 
          4*G[le[2], le[3], r] - 4*G[le[2], le[4], r] - 
          4*G[le[3], le[1], r] + 4*G[le[3], le[2], r] - 
          4*G[le[3], le[3], r] + 4*G[le[3], le[4], r] + 
          4*G[le[4], le[1], r] - 4*G[le[4], le[2], r] + 
          4*G[le[4], le[3], r] - 4*G[le[4], le[4], r]) - 
        8*G[l0[2], l0[2], t]*(-4*G[le[1], le[1], r] + 4*G[le[1], le[2], r] + 
          4*G[le[1], le[3], r] - 4*G[le[1], le[4], r] + 
          4*G[le[2], le[1], r] - 4*G[le[2], le[2], r] - 
          4*G[le[2], le[3], r] + 4*G[le[2], le[4], r] + 
          4*G[le[3], le[1], r] - 4*G[le[3], le[2], r] - 
          4*G[le[3], le[3], r] + 4*G[le[3], le[4], r] - 
          4*G[le[4], le[1], r] + 4*G[le[4], le[2], r] + 
          4*G[le[4], le[3], r] - 4*G[le[4], le[4], r]) + 
        (8*G[l0[2], t]*(G[le[13], u] + G[le[14], u] - G[le[15], u] - 
            G[le[16], u]) + 4*G[l0[2], t]*(-2*G[le[13], u] - 2*G[le[14], u] + 
            2*G[le[15], u] + 2*G[le[16], u]) - 8*G[l0[2], l0[2], u])*
         (16*G[l0[2], l0[2], r] + 4*G[le[1], le[1], r] - 
          4*G[le[1], le[2], r] - 4*G[le[1], le[3], r] + 
          4*G[le[1], le[4], r] - 4*G[le[2], le[1], r] + 
          4*G[le[2], le[2], r] + 4*G[le[2], le[3], r] - 
          4*G[le[2], le[4], r] - 4*G[le[3], le[1], r] + 
          4*G[le[3], le[2], r] + 4*G[le[3], le[3], r] - 
          4*G[le[3], le[4], r] + 4*G[le[4], le[1], r] - 
          4*G[le[4], le[2], r] - 4*G[le[4], le[3], r] + 
          4*G[le[4], le[4], r]) - 8*G[l0[2], l0[2], t]*
         (16*G[l0[2], l0[2], r] + 4*G[le[1], le[1], r] - 
          4*G[le[1], le[2], r] + 4*G[le[1], le[3], r] - 
          4*G[le[1], le[4], r] - 4*G[le[2], le[1], r] + 
          4*G[le[2], le[2], r] - 4*G[le[2], le[3], r] + 
          4*G[le[2], le[4], r] + 4*G[le[3], le[1], r] - 
          4*G[le[3], le[2], r] + 4*G[le[3], le[3], r] - 
          4*G[le[3], le[4], r] - 4*G[le[4], le[1], r] + 
          4*G[le[4], le[2], r] - 4*G[le[4], le[3], r] + 
          4*G[le[4], le[4], r]) + (4*G[l0[2], le[1], r] - 
          4*G[l0[2], le[2], r] - 4*G[l0[2], le[3], r] + 
          4*G[l0[2], le[4], r] + 4*G[le[1], l0[2], r] - 
          4*G[le[2], l0[2], r] - 4*G[le[3], l0[2], r] + 4*G[le[4], l0[2], r])*
         (8*G[l0[2], t]*(-2*G[l0[2], u] + 2*G[le[13], u] + 2*G[le[14], u] + 
            2*G[le[15], u] + 2*G[le[16], u] - 2*G[le[17], u] - 
            2*G[le[18], u]) + 4*G[l0[2], t]*(-4*G[le[13], u] - 
            4*G[le[14], u] - 4*G[le[15], u] - 4*G[le[16], u] + 
            8*G[le[17], u] + 8*G[le[18], u]) + 8*(6*G[l0[1], l0[2], t] - 
            4*G[l0[2], l0[2], t] + 2*G[l0[3], l0[2], t]) + 
          8*(2*G[le[17], l0[2], u] - 2*G[le[18], l0[2], u])) + 
        (4*G[l0[2], le[1], r] - 4*G[l0[2], le[2], r] + 4*G[l0[2], le[3], r] - 
          4*G[l0[2], le[4], r] + 4*G[le[1], l0[2], r] - 
          4*G[le[2], l0[2], r] + 4*G[le[3], l0[2], r] - 4*G[le[4], l0[2], r])*
         (4*G[l0[2], t]*(4*G[le[17], u] - 4*G[le[18], u]) + 
          8*(2*G[l0[1], l0[2], u] - 4*G[l0[2], l0[2], u] + 
            2*G[l0[3], l0[2], u] + 2*G[le[17], l0[2], u] + 
            2*G[le[18], l0[2], u])) + 4*G[l0[2], u]*
         (32*G[l0[2], l0[1], le[1], r] - 32*G[l0[2], l0[1], le[2], r] + 
          32*G[l0[2], l0[1], le[3], r] - 32*G[l0[2], l0[1], le[4], r] - 
          16*G[l0[2], l0[2], le[1], r] + 16*G[l0[2], l0[2], le[2], r] - 
          16*G[l0[2], l0[2], le[3], r] + 16*G[l0[2], l0[2], le[4], r] + 
          32*G[l0[2], l0[3], le[1], r] - 32*G[l0[2], l0[3], le[2], r] + 
          32*G[l0[2], l0[3], le[3], r] - 32*G[l0[2], l0[3], le[4], r] + 
          16*G[l0[2], le[1], le[2], r] - 16*G[l0[2], le[1], le[3], r] - 
          16*G[l0[2], le[2], le[1], r] + 16*G[l0[2], le[2], le[4], r] - 
          16*G[l0[2], le[3], le[1], r] + 16*G[l0[2], le[3], le[4], r] + 
          16*G[l0[2], le[4], le[2], r] - 16*G[l0[2], le[4], le[3], r] + 
          8*G[le[1], l0[2], le[1], r] + 8*G[le[1], l0[2], le[2], r] - 
          8*G[le[1], l0[2], le[3], r] - 8*G[le[1], l0[2], le[4], r] - 
          8*G[le[2], l0[2], le[1], r] - 8*G[le[2], l0[2], le[2], r] + 
          8*G[le[2], l0[2], le[3], r] + 8*G[le[2], l0[2], le[4], r] - 
          8*G[le[3], l0[2], le[1], r] - 8*G[le[3], l0[2], le[2], r] + 
          8*G[le[3], l0[2], le[3], r] + 8*G[le[3], l0[2], le[4], r] + 
          8*G[le[4], l0[2], le[1], r] + 8*G[le[4], l0[2], le[2], r] - 
          8*G[le[4], l0[2], le[3], r] - 8*G[le[4], l0[2], le[4], r]) + 
        4*G[l0[2], t]*(32*G[l0[2], l0[1], le[1], r] - 
          32*G[l0[2], l0[1], le[2], r] - 32*G[l0[2], l0[1], le[3], r] + 
          32*G[l0[2], l0[1], le[4], r] - 16*G[l0[2], l0[2], le[1], r] + 
          16*G[l0[2], l0[2], le[2], r] + 16*G[l0[2], l0[2], le[3], r] - 
          16*G[l0[2], l0[2], le[4], r] + 32*G[l0[2], l0[3], le[1], r] - 
          32*G[l0[2], l0[3], le[2], r] - 32*G[l0[2], l0[3], le[3], r] + 
          32*G[l0[2], l0[3], le[4], r] + 16*G[l0[2], le[1], le[2], r] - 
          16*G[l0[2], le[1], le[4], r] - 16*G[l0[2], le[2], le[1], r] + 
          16*G[l0[2], le[2], le[3], r] + 16*G[l0[2], le[3], le[2], r] - 
          16*G[l0[2], le[3], le[4], r] - 16*G[l0[2], le[4], le[1], r] + 
          16*G[l0[2], le[4], le[3], r] + 8*G[le[1], l0[2], le[1], r] + 
          8*G[le[1], l0[2], le[2], r] - 8*G[le[1], l0[2], le[3], r] - 
          8*G[le[1], l0[2], le[4], r] - 8*G[le[2], l0[2], le[1], r] - 
          8*G[le[2], l0[2], le[2], r] + 8*G[le[2], l0[2], le[3], r] + 
          8*G[le[2], l0[2], le[4], r] + 8*G[le[3], l0[2], le[1], r] + 
          8*G[le[3], l0[2], le[2], r] - 8*G[le[3], l0[2], le[3], r] - 
          8*G[le[3], l0[2], le[4], r] - 8*G[le[4], l0[2], le[1], r] - 
          8*G[le[4], l0[2], le[2], r] + 8*G[le[4], l0[2], le[3], r] + 
          8*G[le[4], l0[2], le[4], r]) + 4*G[l0[2], t]*
         (32*G[l0[2], l0[1], le[1], r] - 32*G[l0[2], l0[1], le[2], r] - 
          32*G[l0[2], l0[1], le[3], r] + 32*G[l0[2], l0[1], le[4], r] - 
          32*G[l0[2], l0[2], le[1], r] + 32*G[l0[2], l0[2], le[2], r] + 
          32*G[l0[2], l0[2], le[3], r] - 32*G[l0[2], l0[2], le[4], r] + 
          32*G[l0[2], l0[2], le[5], r] + 32*G[l0[2], l0[2], le[6], r] - 
          32*G[l0[2], l0[2], le[7], r] - 32*G[l0[2], l0[2], le[8], r] + 
          32*G[l0[2], l0[3], le[1], r] - 32*G[l0[2], l0[3], le[2], r] - 
          32*G[l0[2], l0[3], le[3], r] + 32*G[l0[2], l0[3], le[4], r] + 
          16*G[l0[2], le[1], le[1], r] + 16*G[l0[2], le[1], le[2], r] + 
          16*G[l0[2], le[1], le[3], r] + 16*G[l0[2], le[1], le[4], r] - 
          16*G[l0[2], le[1], le[5], r] - 16*G[l0[2], le[1], le[6], r] - 
          16*G[l0[2], le[1], le[7], r] - 16*G[l0[2], le[1], le[8], r] - 
          16*G[l0[2], le[2], le[1], r] - 16*G[l0[2], le[2], le[2], r] - 
          16*G[l0[2], le[2], le[3], r] - 16*G[l0[2], le[2], le[4], r] + 
          16*G[l0[2], le[2], le[5], r] + 16*G[l0[2], le[2], le[6], r] + 
          16*G[l0[2], le[2], le[7], r] + 16*G[l0[2], le[2], le[8], r] - 
          16*G[l0[2], le[3], le[1], r] - 16*G[l0[2], le[3], le[2], r] - 
          16*G[l0[2], le[3], le[3], r] - 16*G[l0[2], le[3], le[4], r] + 
          16*G[l0[2], le[3], le[5], r] + 16*G[l0[2], le[3], le[6], r] + 
          16*G[l0[2], le[3], le[7], r] + 16*G[l0[2], le[3], le[8], r] + 
          16*G[l0[2], le[4], le[1], r] + 16*G[l0[2], le[4], le[2], r] + 
          16*G[l0[2], le[4], le[3], r] + 16*G[l0[2], le[4], le[4], r] - 
          16*G[l0[2], le[4], le[5], r] - 16*G[l0[2], le[4], le[6], r] - 
          16*G[l0[2], le[4], le[7], r] - 16*G[l0[2], le[4], le[8], r] + 
          16*G[le[1], l0[2], le[1], r] + 16*G[le[1], l0[2], le[2], r] + 
          16*G[le[1], l0[2], le[3], r] + 16*G[le[1], l0[2], le[4], r] - 
          16*G[le[1], l0[2], le[5], r] - 16*G[le[1], l0[2], le[6], r] - 
          16*G[le[1], l0[2], le[7], r] - 16*G[le[1], l0[2], le[8], r] + 
          8*G[le[1], le[1], le[5], r] + 8*G[le[1], le[1], le[6], r] - 
          8*G[le[1], le[1], le[7], r] - 8*G[le[1], le[1], le[8], r] - 
          8*G[le[1], le[2], le[5], r] - 8*G[le[1], le[2], le[6], r] + 
          8*G[le[1], le[2], le[7], r] + 8*G[le[1], le[2], le[8], r] - 
          8*G[le[1], le[3], le[5], r] - 8*G[le[1], le[3], le[6], r] + 
          8*G[le[1], le[3], le[7], r] + 8*G[le[1], le[3], le[8], r] + 
          8*G[le[1], le[4], le[5], r] + 8*G[le[1], le[4], le[6], r] - 
          8*G[le[1], le[4], le[7], r] - 8*G[le[1], le[4], le[8], r] - 
          16*G[le[2], l0[2], le[1], r] - 16*G[le[2], l0[2], le[2], r] - 
          16*G[le[2], l0[2], le[3], r] - 16*G[le[2], l0[2], le[4], r] + 
          16*G[le[2], l0[2], le[5], r] + 16*G[le[2], l0[2], le[6], r] + 
          16*G[le[2], l0[2], le[7], r] + 16*G[le[2], l0[2], le[8], r] - 
          8*G[le[2], le[1], le[5], r] - 8*G[le[2], le[1], le[6], r] + 
          8*G[le[2], le[1], le[7], r] + 8*G[le[2], le[1], le[8], r] + 
          8*G[le[2], le[2], le[5], r] + 8*G[le[2], le[2], le[6], r] - 
          8*G[le[2], le[2], le[7], r] - 8*G[le[2], le[2], le[8], r] + 
          8*G[le[2], le[3], le[5], r] + 8*G[le[2], le[3], le[6], r] - 
          8*G[le[2], le[3], le[7], r] - 8*G[le[2], le[3], le[8], r] - 
          8*G[le[2], le[4], le[5], r] - 8*G[le[2], le[4], le[6], r] + 
          8*G[le[2], le[4], le[7], r] + 8*G[le[2], le[4], le[8], r] - 
          16*G[le[3], l0[2], le[1], r] - 16*G[le[3], l0[2], le[2], r] - 
          16*G[le[3], l0[2], le[3], r] - 16*G[le[3], l0[2], le[4], r] + 
          16*G[le[3], l0[2], le[5], r] + 16*G[le[3], l0[2], le[6], r] + 
          16*G[le[3], l0[2], le[7], r] + 16*G[le[3], l0[2], le[8], r] - 
          8*G[le[3], le[1], le[5], r] - 8*G[le[3], le[1], le[6], r] + 
          8*G[le[3], le[1], le[7], r] + 8*G[le[3], le[1], le[8], r] + 
          8*G[le[3], le[2], le[5], r] + 8*G[le[3], le[2], le[6], r] - 
          8*G[le[3], le[2], le[7], r] - 8*G[le[3], le[2], le[8], r] + 
          8*G[le[3], le[3], le[5], r] + 8*G[le[3], le[3], le[6], r] - 
          8*G[le[3], le[3], le[7], r] - 8*G[le[3], le[3], le[8], r] - 
          8*G[le[3], le[4], le[5], r] - 8*G[le[3], le[4], le[6], r] + 
          8*G[le[3], le[4], le[7], r] + 8*G[le[3], le[4], le[8], r] + 
          16*G[le[4], l0[2], le[1], r] + 16*G[le[4], l0[2], le[2], r] + 
          16*G[le[4], l0[2], le[3], r] + 16*G[le[4], l0[2], le[4], r] - 
          16*G[le[4], l0[2], le[5], r] - 16*G[le[4], l0[2], le[6], r] - 
          16*G[le[4], l0[2], le[7], r] - 16*G[le[4], l0[2], le[8], r] + 
          8*G[le[4], le[1], le[5], r] + 8*G[le[4], le[1], le[6], r] - 
          8*G[le[4], le[1], le[7], r] - 8*G[le[4], le[1], le[8], r] - 
          8*G[le[4], le[2], le[5], r] - 8*G[le[4], le[2], le[6], r] + 
          8*G[le[4], le[2], le[7], r] + 8*G[le[4], le[2], le[8], r] - 
          8*G[le[4], le[3], le[5], r] - 8*G[le[4], le[3], le[6], r] + 
          8*G[le[4], le[3], le[7], r] + 8*G[le[4], le[3], le[8], r] + 
          8*G[le[4], le[4], le[5], r] + 8*G[le[4], le[4], le[6], r] - 
          8*G[le[4], le[4], le[7], r] - 8*G[le[4], le[4], le[8], r]) + 
        8*G[l0[2], t]*(-16*G[l0[1], l0[2], le[1], r] + 
          16*G[l0[1], l0[2], le[2], r] + 16*G[l0[1], l0[2], le[3], r] - 
          16*G[l0[1], l0[2], le[4], r] - 16*G[l0[1], le[1], l0[2], r] + 
          16*G[l0[1], le[2], l0[2], r] + 16*G[l0[1], le[3], l0[2], r] - 
          16*G[l0[1], le[4], l0[2], r] - 24*G[l0[2], l0[1], le[1], r] + 
          24*G[l0[2], l0[1], le[2], r] + 24*G[l0[2], l0[1], le[3], r] - 
          24*G[l0[2], l0[1], le[4], r] + 8*G[l0[2], l0[2], le[1], r] - 
          8*G[l0[2], l0[2], le[2], r] - 8*G[l0[2], l0[2], le[3], r] + 
          8*G[l0[2], l0[2], le[4], r] - 16*G[l0[2], l0[2], le[5], r] - 
          16*G[l0[2], l0[2], le[6], r] + 16*G[l0[2], l0[2], le[7], r] + 
          16*G[l0[2], l0[2], le[8], r] - 24*G[l0[2], l0[3], le[1], r] + 
          24*G[l0[2], l0[3], le[2], r] + 24*G[l0[2], l0[3], le[3], r] - 
          24*G[l0[2], l0[3], le[4], r] - 8*G[l0[2], le[1], l0[2], r] + 
          4*G[l0[2], le[1], le[1], r] - 12*G[l0[2], le[1], le[2], r] - 
          12*G[l0[2], le[1], le[3], r] + 4*G[l0[2], le[1], le[4], r] + 
          8*G[l0[2], le[1], le[5], r] + 8*G[l0[2], le[1], le[6], r] + 
          8*G[l0[2], le[1], le[7], r] + 8*G[l0[2], le[1], le[8], r] + 
          8*G[l0[2], le[2], l0[2], r] + 12*G[l0[2], le[2], le[1], r] - 
          4*G[l0[2], le[2], le[2], r] - 4*G[l0[2], le[2], le[3], r] + 
          12*G[l0[2], le[2], le[4], r] - 8*G[l0[2], le[2], le[5], r] - 
          8*G[l0[2], le[2], le[6], r] - 8*G[l0[2], le[2], le[7], r] - 
          8*G[l0[2], le[2], le[8], r] + 8*G[l0[2], le[3], l0[2], r] + 
          12*G[l0[2], le[3], le[1], r] - 4*G[l0[2], le[3], le[2], r] - 
          4*G[l0[2], le[3], le[3], r] + 12*G[l0[2], le[3], le[4], r] - 
          8*G[l0[2], le[3], le[5], r] - 8*G[l0[2], le[3], le[6], r] - 
          8*G[l0[2], le[3], le[7], r] - 8*G[l0[2], le[3], le[8], r] - 
          8*G[l0[2], le[4], l0[2], r] + 4*G[l0[2], le[4], le[1], r] - 
          12*G[l0[2], le[4], le[2], r] - 12*G[l0[2], le[4], le[3], r] + 
          4*G[l0[2], le[4], le[4], r] + 8*G[l0[2], le[4], le[5], r] + 
          8*G[l0[2], le[4], le[6], r] + 8*G[l0[2], le[4], le[7], r] + 
          8*G[l0[2], le[4], le[8], r] - 16*G[l0[3], l0[2], le[1], r] + 
          16*G[l0[3], l0[2], le[2], r] + 16*G[l0[3], l0[2], le[3], r] - 
          16*G[l0[3], l0[2], le[4], r] - 16*G[l0[3], le[1], l0[2], r] + 
          16*G[l0[3], le[2], l0[2], r] + 16*G[l0[3], le[3], l0[2], r] - 
          16*G[l0[3], le[4], l0[2], r] - 8*G[le[1], l0[1], l0[2], r] - 
          8*G[le[1], l0[2], l0[2], r] + 4*G[le[1], l0[2], le[1], r] - 
          12*G[le[1], l0[2], le[2], r] - 12*G[le[1], l0[2], le[3], r] + 
          4*G[le[1], l0[2], le[4], r] + 8*G[le[1], l0[2], le[5], r] + 
          8*G[le[1], l0[2], le[6], r] + 8*G[le[1], l0[2], le[7], r] + 
          8*G[le[1], l0[2], le[8], r] - 8*G[le[1], l0[3], l0[2], r] + 
          12*G[le[1], le[1], l0[2], r] - 4*G[le[1], le[1], le[5], r] - 
          4*G[le[1], le[1], le[6], r] + 4*G[le[1], le[1], le[7], r] + 
          4*G[le[1], le[1], le[8], r] - 4*G[le[1], le[2], l0[2], r] + 
          4*G[le[1], le[2], le[5], r] + 4*G[le[1], le[2], le[6], r] - 
          4*G[le[1], le[2], le[7], r] - 4*G[le[1], le[2], le[8], r] - 
          4*G[le[1], le[3], l0[2], r] + 4*G[le[1], le[3], le[5], r] + 
          4*G[le[1], le[3], le[6], r] - 4*G[le[1], le[3], le[7], r] - 
          4*G[le[1], le[3], le[8], r] + 12*G[le[1], le[4], l0[2], r] - 
          4*G[le[1], le[4], le[5], r] - 4*G[le[1], le[4], le[6], r] + 
          4*G[le[1], le[4], le[7], r] + 4*G[le[1], le[4], le[8], r] + 
          8*G[le[2], l0[1], l0[2], r] + 8*G[le[2], l0[2], l0[2], r] + 
          12*G[le[2], l0[2], le[1], r] - 4*G[le[2], l0[2], le[2], r] - 
          4*G[le[2], l0[2], le[3], r] + 12*G[le[2], l0[2], le[4], r] - 
          8*G[le[2], l0[2], le[5], r] - 8*G[le[2], l0[2], le[6], r] - 
          8*G[le[2], l0[2], le[7], r] - 8*G[le[2], l0[2], le[8], r] + 
          8*G[le[2], l0[3], l0[2], r] + 4*G[le[2], le[1], l0[2], r] + 
          4*G[le[2], le[1], le[5], r] + 4*G[le[2], le[1], le[6], r] - 
          4*G[le[2], le[1], le[7], r] - 4*G[le[2], le[1], le[8], r] - 
          12*G[le[2], le[2], l0[2], r] - 4*G[le[2], le[2], le[5], r] - 
          4*G[le[2], le[2], le[6], r] + 4*G[le[2], le[2], le[7], r] + 
          4*G[le[2], le[2], le[8], r] - 12*G[le[2], le[3], l0[2], r] - 
          4*G[le[2], le[3], le[5], r] - 4*G[le[2], le[3], le[6], r] + 
          4*G[le[2], le[3], le[7], r] + 4*G[le[2], le[3], le[8], r] + 
          4*G[le[2], le[4], l0[2], r] + 4*G[le[2], le[4], le[5], r] + 
          4*G[le[2], le[4], le[6], r] - 4*G[le[2], le[4], le[7], r] - 
          4*G[le[2], le[4], le[8], r] + 8*G[le[3], l0[1], l0[2], r] + 
          8*G[le[3], l0[2], l0[2], r] + 12*G[le[3], l0[2], le[1], r] - 
          4*G[le[3], l0[2], le[2], r] - 4*G[le[3], l0[2], le[3], r] + 
          12*G[le[3], l0[2], le[4], r] - 8*G[le[3], l0[2], le[5], r] - 
          8*G[le[3], l0[2], le[6], r] - 8*G[le[3], l0[2], le[7], r] - 
          8*G[le[3], l0[2], le[8], r] + 8*G[le[3], l0[3], l0[2], r] + 
          4*G[le[3], le[1], l0[2], r] + 4*G[le[3], le[1], le[5], r] + 
          4*G[le[3], le[1], le[6], r] - 4*G[le[3], le[1], le[7], r] - 
          4*G[le[3], le[1], le[8], r] - 12*G[le[3], le[2], l0[2], r] - 
          4*G[le[3], le[2], le[5], r] - 4*G[le[3], le[2], le[6], r] + 
          4*G[le[3], le[2], le[7], r] + 4*G[le[3], le[2], le[8], r] - 
          12*G[le[3], le[3], l0[2], r] - 4*G[le[3], le[3], le[5], r] - 
          4*G[le[3], le[3], le[6], r] + 4*G[le[3], le[3], le[7], r] + 
          4*G[le[3], le[3], le[8], r] + 4*G[le[3], le[4], l0[2], r] + 
          4*G[le[3], le[4], le[5], r] + 4*G[le[3], le[4], le[6], r] - 
          4*G[le[3], le[4], le[7], r] - 4*G[le[3], le[4], le[8], r] - 
          8*G[le[4], l0[1], l0[2], r] - 8*G[le[4], l0[2], l0[2], r] + 
          4*G[le[4], l0[2], le[1], r] - 12*G[le[4], l0[2], le[2], r] - 
          12*G[le[4], l0[2], le[3], r] + 4*G[le[4], l0[2], le[4], r] + 
          8*G[le[4], l0[2], le[5], r] + 8*G[le[4], l0[2], le[6], r] + 
          8*G[le[4], l0[2], le[7], r] + 8*G[le[4], l0[2], le[8], r] - 
          8*G[le[4], l0[3], l0[2], r] + 12*G[le[4], le[1], l0[2], r] - 
          4*G[le[4], le[1], le[5], r] - 4*G[le[4], le[1], le[6], r] + 
          4*G[le[4], le[1], le[7], r] + 4*G[le[4], le[1], le[8], r] - 
          4*G[le[4], le[2], l0[2], r] + 4*G[le[4], le[2], le[5], r] + 
          4*G[le[4], le[2], le[6], r] - 4*G[le[4], le[2], le[7], r] - 
          4*G[le[4], le[2], le[8], r] - 4*G[le[4], le[3], l0[2], r] + 
          4*G[le[4], le[3], le[5], r] + 4*G[le[4], le[3], le[6], r] - 
          4*G[le[4], le[3], le[7], r] - 4*G[le[4], le[3], le[8], r] + 
          12*G[le[4], le[4], l0[2], r] - 4*G[le[4], le[4], le[5], r] - 
          4*G[le[4], le[4], le[6], r] + 4*G[le[4], le[4], le[7], r] + 
          4*G[le[4], le[4], le[8], r]) + 4*G[l0[2], u]*
         (32*G[l0[2], l0[1], le[1], r] - 32*G[l0[2], l0[1], le[2], r] + 
          32*G[l0[2], l0[1], le[3], r] - 32*G[l0[2], l0[1], le[4], r] - 
          32*G[l0[2], l0[2], le[1], r] + 32*G[l0[2], l0[2], le[2], r] - 
          32*G[l0[2], l0[2], le[3], r] + 32*G[l0[2], l0[2], le[4], r] + 
          32*G[l0[2], l0[2], le[9], r] + 32*G[l0[2], l0[2], le[10], r] - 
          32*G[l0[2], l0[2], le[11], r] - 32*G[l0[2], l0[2], le[12], r] + 
          32*G[l0[2], l0[3], le[1], r] - 32*G[l0[2], l0[3], le[2], r] + 
          32*G[l0[2], l0[3], le[3], r] - 32*G[l0[2], l0[3], le[4], r] + 
          16*G[l0[2], le[1], le[1], r] + 16*G[l0[2], le[1], le[2], r] + 
          16*G[l0[2], le[1], le[3], r] + 16*G[l0[2], le[1], le[4], r] - 
          16*G[l0[2], le[1], le[9], r] - 16*G[l0[2], le[1], le[10], r] - 
          16*G[l0[2], le[1], le[11], r] - 16*G[l0[2], le[1], le[12], r] - 
          16*G[l0[2], le[2], le[1], r] - 16*G[l0[2], le[2], le[2], r] - 
          16*G[l0[2], le[2], le[3], r] - 16*G[l0[2], le[2], le[4], r] + 
          16*G[l0[2], le[2], le[9], r] + 16*G[l0[2], le[2], le[10], r] + 
          16*G[l0[2], le[2], le[11], r] + 16*G[l0[2], le[2], le[12], r] + 
          16*G[l0[2], le[3], le[1], r] + 16*G[l0[2], le[3], le[2], r] + 
          16*G[l0[2], le[3], le[3], r] + 16*G[l0[2], le[3], le[4], r] - 
          16*G[l0[2], le[3], le[9], r] - 16*G[l0[2], le[3], le[10], r] - 
          16*G[l0[2], le[3], le[11], r] - 16*G[l0[2], le[3], le[12], r] - 
          16*G[l0[2], le[4], le[1], r] - 16*G[l0[2], le[4], le[2], r] - 
          16*G[l0[2], le[4], le[3], r] - 16*G[l0[2], le[4], le[4], r] + 
          16*G[l0[2], le[4], le[9], r] + 16*G[l0[2], le[4], le[10], r] + 
          16*G[l0[2], le[4], le[11], r] + 16*G[l0[2], le[4], le[12], r] + 
          16*G[le[1], l0[2], le[1], r] + 16*G[le[1], l0[2], le[2], r] + 
          16*G[le[1], l0[2], le[3], r] + 16*G[le[1], l0[2], le[4], r] - 
          16*G[le[1], l0[2], le[9], r] - 16*G[le[1], l0[2], le[10], r] - 
          16*G[le[1], l0[2], le[11], r] - 16*G[le[1], l0[2], le[12], r] + 
          8*G[le[1], le[1], le[9], r] + 8*G[le[1], le[1], le[10], r] - 
          8*G[le[1], le[1], le[11], r] - 8*G[le[1], le[1], le[12], r] - 
          8*G[le[1], le[2], le[9], r] - 8*G[le[1], le[2], le[10], r] + 
          8*G[le[1], le[2], le[11], r] + 8*G[le[1], le[2], le[12], r] + 
          8*G[le[1], le[3], le[9], r] + 8*G[le[1], le[3], le[10], r] - 
          8*G[le[1], le[3], le[11], r] - 8*G[le[1], le[3], le[12], r] - 
          8*G[le[1], le[4], le[9], r] - 8*G[le[1], le[4], le[10], r] + 
          8*G[le[1], le[4], le[11], r] + 8*G[le[1], le[4], le[12], r] - 
          16*G[le[2], l0[2], le[1], r] - 16*G[le[2], l0[2], le[2], r] - 
          16*G[le[2], l0[2], le[3], r] - 16*G[le[2], l0[2], le[4], r] + 
          16*G[le[2], l0[2], le[9], r] + 16*G[le[2], l0[2], le[10], r] + 
          16*G[le[2], l0[2], le[11], r] + 16*G[le[2], l0[2], le[12], r] - 
          8*G[le[2], le[1], le[9], r] - 8*G[le[2], le[1], le[10], r] + 
          8*G[le[2], le[1], le[11], r] + 8*G[le[2], le[1], le[12], r] + 
          8*G[le[2], le[2], le[9], r] + 8*G[le[2], le[2], le[10], r] - 
          8*G[le[2], le[2], le[11], r] - 8*G[le[2], le[2], le[12], r] - 
          8*G[le[2], le[3], le[9], r] - 8*G[le[2], le[3], le[10], r] + 
          8*G[le[2], le[3], le[11], r] + 8*G[le[2], le[3], le[12], r] + 
          8*G[le[2], le[4], le[9], r] + 8*G[le[2], le[4], le[10], r] - 
          8*G[le[2], le[4], le[11], r] - 8*G[le[2], le[4], le[12], r] + 
          16*G[le[3], l0[2], le[1], r] + 16*G[le[3], l0[2], le[2], r] + 
          16*G[le[3], l0[2], le[3], r] + 16*G[le[3], l0[2], le[4], r] - 
          16*G[le[3], l0[2], le[9], r] - 16*G[le[3], l0[2], le[10], r] - 
          16*G[le[3], l0[2], le[11], r] - 16*G[le[3], l0[2], le[12], r] + 
          8*G[le[3], le[1], le[9], r] + 8*G[le[3], le[1], le[10], r] - 
          8*G[le[3], le[1], le[11], r] - 8*G[le[3], le[1], le[12], r] - 
          8*G[le[3], le[2], le[9], r] - 8*G[le[3], le[2], le[10], r] + 
          8*G[le[3], le[2], le[11], r] + 8*G[le[3], le[2], le[12], r] + 
          8*G[le[3], le[3], le[9], r] + 8*G[le[3], le[3], le[10], r] - 
          8*G[le[3], le[3], le[11], r] - 8*G[le[3], le[3], le[12], r] - 
          8*G[le[3], le[4], le[9], r] - 8*G[le[3], le[4], le[10], r] + 
          8*G[le[3], le[4], le[11], r] + 8*G[le[3], le[4], le[12], r] - 
          16*G[le[4], l0[2], le[1], r] - 16*G[le[4], l0[2], le[2], r] - 
          16*G[le[4], l0[2], le[3], r] - 16*G[le[4], l0[2], le[4], r] + 
          16*G[le[4], l0[2], le[9], r] + 16*G[le[4], l0[2], le[10], r] + 
          16*G[le[4], l0[2], le[11], r] + 16*G[le[4], l0[2], le[12], r] - 
          8*G[le[4], le[1], le[9], r] - 8*G[le[4], le[1], le[10], r] + 
          8*G[le[4], le[1], le[11], r] + 8*G[le[4], le[1], le[12], r] + 
          8*G[le[4], le[2], le[9], r] + 8*G[le[4], le[2], le[10], r] - 
          8*G[le[4], le[2], le[11], r] - 8*G[le[4], le[2], le[12], r] - 
          8*G[le[4], le[3], le[9], r] - 8*G[le[4], le[3], le[10], r] + 
          8*G[le[4], le[3], le[11], r] + 8*G[le[4], le[3], le[12], r] + 
          8*G[le[4], le[4], le[9], r] + 8*G[le[4], le[4], le[10], r] - 
          8*G[le[4], le[4], le[11], r] - 8*G[le[4], le[4], le[12], r]) + 
        8*G[l0[2], u]*(-16*G[l0[1], l0[2], le[1], r] + 
          16*G[l0[1], l0[2], le[2], r] - 16*G[l0[1], l0[2], le[3], r] + 
          16*G[l0[1], l0[2], le[4], r] - 16*G[l0[1], le[1], l0[2], r] + 
          16*G[l0[1], le[2], l0[2], r] - 16*G[l0[1], le[3], l0[2], r] + 
          16*G[l0[1], le[4], l0[2], r] - 24*G[l0[2], l0[1], le[1], r] + 
          24*G[l0[2], l0[1], le[2], r] - 24*G[l0[2], l0[1], le[3], r] + 
          24*G[l0[2], l0[1], le[4], r] + 8*G[l0[2], l0[2], le[1], r] - 
          8*G[l0[2], l0[2], le[2], r] + 8*G[l0[2], l0[2], le[3], r] - 
          8*G[l0[2], l0[2], le[4], r] - 16*G[l0[2], l0[2], le[9], r] - 
          16*G[l0[2], l0[2], le[10], r] + 16*G[l0[2], l0[2], le[11], r] + 
          16*G[l0[2], l0[2], le[12], r] - 24*G[l0[2], l0[3], le[1], r] + 
          24*G[l0[2], l0[3], le[2], r] - 24*G[l0[2], l0[3], le[3], r] + 
          24*G[l0[2], l0[3], le[4], r] - 8*G[l0[2], le[1], l0[2], r] + 
          4*G[l0[2], le[1], le[1], r] - 12*G[l0[2], le[1], le[2], r] + 
          4*G[l0[2], le[1], le[3], r] - 12*G[l0[2], le[1], le[4], r] + 
          8*G[l0[2], le[1], le[9], r] + 8*G[l0[2], le[1], le[10], r] + 
          8*G[l0[2], le[1], le[11], r] + 8*G[l0[2], le[1], le[12], r] + 
          8*G[l0[2], le[2], l0[2], r] + 12*G[l0[2], le[2], le[1], r] - 
          4*G[l0[2], le[2], le[2], r] + 12*G[l0[2], le[2], le[3], r] - 
          4*G[l0[2], le[2], le[4], r] - 8*G[l0[2], le[2], le[9], r] - 
          8*G[l0[2], le[2], le[10], r] - 8*G[l0[2], le[2], le[11], r] - 
          8*G[l0[2], le[2], le[12], r] - 8*G[l0[2], le[3], l0[2], r] + 
          4*G[l0[2], le[3], le[1], r] - 12*G[l0[2], le[3], le[2], r] + 
          4*G[l0[2], le[3], le[3], r] - 12*G[l0[2], le[3], le[4], r] + 
          8*G[l0[2], le[3], le[9], r] + 8*G[l0[2], le[3], le[10], r] + 
          8*G[l0[2], le[3], le[11], r] + 8*G[l0[2], le[3], le[12], r] + 
          8*G[l0[2], le[4], l0[2], r] + 12*G[l0[2], le[4], le[1], r] - 
          4*G[l0[2], le[4], le[2], r] + 12*G[l0[2], le[4], le[3], r] - 
          4*G[l0[2], le[4], le[4], r] - 8*G[l0[2], le[4], le[9], r] - 
          8*G[l0[2], le[4], le[10], r] - 8*G[l0[2], le[4], le[11], r] - 
          8*G[l0[2], le[4], le[12], r] - 16*G[l0[3], l0[2], le[1], r] + 
          16*G[l0[3], l0[2], le[2], r] - 16*G[l0[3], l0[2], le[3], r] + 
          16*G[l0[3], l0[2], le[4], r] - 16*G[l0[3], le[1], l0[2], r] + 
          16*G[l0[3], le[2], l0[2], r] - 16*G[l0[3], le[3], l0[2], r] + 
          16*G[l0[3], le[4], l0[2], r] - 8*G[le[1], l0[1], l0[2], r] - 
          8*G[le[1], l0[2], l0[2], r] + 4*G[le[1], l0[2], le[1], r] - 
          12*G[le[1], l0[2], le[2], r] + 4*G[le[1], l0[2], le[3], r] - 
          12*G[le[1], l0[2], le[4], r] + 8*G[le[1], l0[2], le[9], r] + 
          8*G[le[1], l0[2], le[10], r] + 8*G[le[1], l0[2], le[11], r] + 
          8*G[le[1], l0[2], le[12], r] - 8*G[le[1], l0[3], l0[2], r] + 
          12*G[le[1], le[1], l0[2], r] - 4*G[le[1], le[1], le[9], r] - 
          4*G[le[1], le[1], le[10], r] + 4*G[le[1], le[1], le[11], r] + 
          4*G[le[1], le[1], le[12], r] - 4*G[le[1], le[2], l0[2], r] + 
          4*G[le[1], le[2], le[9], r] + 4*G[le[1], le[2], le[10], r] - 
          4*G[le[1], le[2], le[11], r] - 4*G[le[1], le[2], le[12], r] + 
          12*G[le[1], le[3], l0[2], r] - 4*G[le[1], le[3], le[9], r] - 
          4*G[le[1], le[3], le[10], r] + 4*G[le[1], le[3], le[11], r] + 
          4*G[le[1], le[3], le[12], r] - 4*G[le[1], le[4], l0[2], r] + 
          4*G[le[1], le[4], le[9], r] + 4*G[le[1], le[4], le[10], r] - 
          4*G[le[1], le[4], le[11], r] - 4*G[le[1], le[4], le[12], r] + 
          8*G[le[2], l0[1], l0[2], r] + 8*G[le[2], l0[2], l0[2], r] + 
          12*G[le[2], l0[2], le[1], r] - 4*G[le[2], l0[2], le[2], r] + 
          12*G[le[2], l0[2], le[3], r] - 4*G[le[2], l0[2], le[4], r] - 
          8*G[le[2], l0[2], le[9], r] - 8*G[le[2], l0[2], le[10], r] - 
          8*G[le[2], l0[2], le[11], r] - 8*G[le[2], l0[2], le[12], r] + 
          8*G[le[2], l0[3], l0[2], r] + 4*G[le[2], le[1], l0[2], r] + 
          4*G[le[2], le[1], le[9], r] + 4*G[le[2], le[1], le[10], r] - 
          4*G[le[2], le[1], le[11], r] - 4*G[le[2], le[1], le[12], r] - 
          12*G[le[2], le[2], l0[2], r] - 4*G[le[2], le[2], le[9], r] - 
          4*G[le[2], le[2], le[10], r] + 4*G[le[2], le[2], le[11], r] + 
          4*G[le[2], le[2], le[12], r] + 4*G[le[2], le[3], l0[2], r] + 
          4*G[le[2], le[3], le[9], r] + 4*G[le[2], le[3], le[10], r] - 
          4*G[le[2], le[3], le[11], r] - 4*G[le[2], le[3], le[12], r] - 
          12*G[le[2], le[4], l0[2], r] - 4*G[le[2], le[4], le[9], r] - 
          4*G[le[2], le[4], le[10], r] + 4*G[le[2], le[4], le[11], r] + 
          4*G[le[2], le[4], le[12], r] - 8*G[le[3], l0[1], l0[2], r] - 
          8*G[le[3], l0[2], l0[2], r] + 4*G[le[3], l0[2], le[1], r] - 
          12*G[le[3], l0[2], le[2], r] + 4*G[le[3], l0[2], le[3], r] - 
          12*G[le[3], l0[2], le[4], r] + 8*G[le[3], l0[2], le[9], r] + 
          8*G[le[3], l0[2], le[10], r] + 8*G[le[3], l0[2], le[11], r] + 
          8*G[le[3], l0[2], le[12], r] - 8*G[le[3], l0[3], l0[2], r] + 
          12*G[le[3], le[1], l0[2], r] - 4*G[le[3], le[1], le[9], r] - 
          4*G[le[3], le[1], le[10], r] + 4*G[le[3], le[1], le[11], r] + 
          4*G[le[3], le[1], le[12], r] - 4*G[le[3], le[2], l0[2], r] + 
          4*G[le[3], le[2], le[9], r] + 4*G[le[3], le[2], le[10], r] - 
          4*G[le[3], le[2], le[11], r] - 4*G[le[3], le[2], le[12], r] + 
          12*G[le[3], le[3], l0[2], r] - 4*G[le[3], le[3], le[9], r] - 
          4*G[le[3], le[3], le[10], r] + 4*G[le[3], le[3], le[11], r] + 
          4*G[le[3], le[3], le[12], r] - 4*G[le[3], le[4], l0[2], r] + 
          4*G[le[3], le[4], le[9], r] + 4*G[le[3], le[4], le[10], r] - 
          4*G[le[3], le[4], le[11], r] - 4*G[le[3], le[4], le[12], r] + 
          8*G[le[4], l0[1], l0[2], r] + 8*G[le[4], l0[2], l0[2], r] + 
          12*G[le[4], l0[2], le[1], r] - 4*G[le[4], l0[2], le[2], r] + 
          12*G[le[4], l0[2], le[3], r] - 4*G[le[4], l0[2], le[4], r] - 
          8*G[le[4], l0[2], le[9], r] - 8*G[le[4], l0[2], le[10], r] - 
          8*G[le[4], l0[2], le[11], r] - 8*G[le[4], l0[2], le[12], r] + 
          8*G[le[4], l0[3], l0[2], r] + 4*G[le[4], le[1], l0[2], r] + 
          4*G[le[4], le[1], le[9], r] + 4*G[le[4], le[1], le[10], r] - 
          4*G[le[4], le[1], le[11], r] - 4*G[le[4], le[1], le[12], r] - 
          12*G[le[4], le[2], l0[2], r] - 4*G[le[4], le[2], le[9], r] - 
          4*G[le[4], le[2], le[10], r] + 4*G[le[4], le[2], le[11], r] + 
          4*G[le[4], le[2], le[12], r] + 4*G[le[4], le[3], l0[2], r] + 
          4*G[le[4], le[3], le[9], r] + 4*G[le[4], le[3], le[10], r] - 
          4*G[le[4], le[3], le[11], r] - 4*G[le[4], le[3], le[12], r] - 
          12*G[le[4], le[4], l0[2], r] - 4*G[le[4], le[4], le[9], r] - 
          4*G[le[4], le[4], le[10], r] + 4*G[le[4], le[4], le[11], r] + 
          4*G[le[4], le[4], le[12], r]) + 
        8*(64*G[l0[1], l0[1], l0[2], l0[2], r] + 32*G[l0[1], l0[2], l0[2], 
            l0[2], r] - 16*G[l0[1], l0[2], le[1], l0[2], r] - 
          16*G[l0[1], l0[2], le[2], l0[2], r] - 16*G[l0[1], l0[2], le[3], 
            l0[2], r] - 16*G[l0[1], l0[2], le[4], l0[2], r] + 
          64*G[l0[1], l0[3], l0[2], l0[2], r] - 32*G[l0[1], le[1], l0[2], 
            l0[2], r] - 32*G[l0[1], le[2], l0[2], l0[2], r] - 
          32*G[l0[1], le[3], l0[2], l0[2], r] - 32*G[l0[1], le[4], l0[2], 
            l0[2], r] - 64*G[l0[2], l0[1], l0[1], l0[2], r] + 
          48*G[l0[2], l0[1], l0[2], l0[2], r] - 64*G[l0[2], l0[1], l0[3], 
            l0[2], r] + 8*G[l0[2], l0[1], le[1], l0[2], r] + 
          8*G[l0[2], l0[1], le[2], l0[2], r] + 8*G[l0[2], l0[1], le[3], 
            l0[2], r] + 8*G[l0[2], l0[1], le[4], l0[2], r] + 
          48*G[l0[2], l0[2], l0[1], l0[2], r] + 16*G[l0[2], l0[2], l0[2], 
            l0[2], r] + 48*G[l0[2], l0[2], l0[3], l0[2], r] - 
          16*G[l0[2], l0[2], le[1], l0[2], r] - 16*G[l0[2], l0[2], le[2], 
            l0[2], r] - 16*G[l0[2], l0[2], le[3], l0[2], r] - 
          16*G[l0[2], l0[2], le[4], l0[2], r] - 64*G[l0[2], l0[3], l0[1], 
            l0[2], r] + 48*G[l0[2], l0[3], l0[2], l0[2], r] - 
          64*G[l0[2], l0[3], l0[3], l0[2], r] + 8*G[l0[2], l0[3], le[1], 
            l0[2], r] + 8*G[l0[2], l0[3], le[2], l0[2], r] + 
          8*G[l0[2], l0[3], le[3], l0[2], r] + 8*G[l0[2], l0[3], le[4], 
            l0[2], r] + 8*G[l0[2], le[1], l0[1], l0[2], r] - 
          16*G[l0[2], le[1], l0[2], l0[2], r] + 8*G[l0[2], le[1], l0[3], 
            l0[2], r] + 12*G[l0[2], le[1], le[1], l0[2], r] - 
          4*G[l0[2], le[1], le[2], l0[2], r] + 4*G[l0[2], le[1], le[3], 
            l0[2], r] + 4*G[l0[2], le[1], le[4], l0[2], r] + 
          8*G[l0[2], le[2], l0[1], l0[2], r] - 16*G[l0[2], le[2], l0[2], 
            l0[2], r] + 8*G[l0[2], le[2], l0[3], l0[2], r] - 
          4*G[l0[2], le[2], le[1], l0[2], r] + 12*G[l0[2], le[2], le[2], 
            l0[2], r] + 4*G[l0[2], le[2], le[3], l0[2], r] + 
          4*G[l0[2], le[2], le[4], l0[2], r] + 8*G[l0[2], le[3], l0[1], 
            l0[2], r] - 16*G[l0[2], le[3], l0[2], l0[2], r] + 
          8*G[l0[2], le[3], l0[3], l0[2], r] + 4*G[l0[2], le[3], le[1], 
            l0[2], r] + 4*G[l0[2], le[3], le[2], l0[2], r] + 
          12*G[l0[2], le[3], le[3], l0[2], r] - 4*G[l0[2], le[3], le[4], 
            l0[2], r] + 8*G[l0[2], le[4], l0[1], l0[2], r] - 
          16*G[l0[2], le[4], l0[2], l0[2], r] + 8*G[l0[2], le[4], l0[3], 
            l0[2], r] + 4*G[l0[2], le[4], le[1], l0[2], r] + 
          4*G[l0[2], le[4], le[2], l0[2], r] - 4*G[l0[2], le[4], le[3], 
            l0[2], r] + 12*G[l0[2], le[4], le[4], l0[2], r] + 
          64*G[l0[3], l0[1], l0[2], l0[2], r] + 32*G[l0[3], l0[2], l0[2], 
            l0[2], r] - 16*G[l0[3], l0[2], le[1], l0[2], r] - 
          16*G[l0[3], l0[2], le[2], l0[2], r] - 16*G[l0[3], l0[2], le[3], 
            l0[2], r] - 16*G[l0[3], l0[2], le[4], l0[2], r] + 
          64*G[l0[3], l0[3], l0[2], l0[2], r] - 32*G[l0[3], le[1], l0[2], 
            l0[2], r] - 32*G[l0[3], le[2], l0[2], l0[2], r] - 
          32*G[l0[3], le[3], l0[2], l0[2], r] - 32*G[l0[3], le[4], l0[2], 
            l0[2], r] - 32*G[le[1], l0[1], l0[2], l0[2], r] - 
          16*G[le[1], l0[2], l0[2], l0[2], r] + 16*G[le[1], l0[2], le[1], 
            l0[2], r] + 8*G[le[1], l0[2], le[3], l0[2], r] + 
          8*G[le[1], l0[2], le[4], l0[2], r] - 32*G[le[1], l0[3], l0[2], 
            l0[2], r] + 24*G[le[1], le[1], l0[2], l0[2], r] + 
          8*G[le[1], le[2], l0[2], l0[2], r] + 16*G[le[1], le[3], l0[2], 
            l0[2], r] + 16*G[le[1], le[4], l0[2], l0[2], r] - 
          32*G[le[2], l0[1], l0[2], l0[2], r] - 16*G[le[2], l0[2], l0[2], 
            l0[2], r] + 16*G[le[2], l0[2], le[2], l0[2], r] + 
          8*G[le[2], l0[2], le[3], l0[2], r] + 8*G[le[2], l0[2], le[4], 
            l0[2], r] - 32*G[le[2], l0[3], l0[2], l0[2], r] + 
          8*G[le[2], le[1], l0[2], l0[2], r] + 24*G[le[2], le[2], l0[2], 
            l0[2], r] + 16*G[le[2], le[3], l0[2], l0[2], r] + 
          16*G[le[2], le[4], l0[2], l0[2], r] - 32*G[le[3], l0[1], l0[2], 
            l0[2], r] - 16*G[le[3], l0[2], l0[2], l0[2], r] + 
          8*G[le[3], l0[2], le[1], l0[2], r] + 8*G[le[3], l0[2], le[2], 
            l0[2], r] + 16*G[le[3], l0[2], le[3], l0[2], r] - 
          32*G[le[3], l0[3], l0[2], l0[2], r] + 16*G[le[3], le[1], l0[2], 
            l0[2], r] + 16*G[le[3], le[2], l0[2], l0[2], r] + 
          24*G[le[3], le[3], l0[2], l0[2], r] + 8*G[le[3], le[4], l0[2], 
            l0[2], r] - 32*G[le[4], l0[1], l0[2], l0[2], r] - 
          16*G[le[4], l0[2], l0[2], l0[2], r] + 8*G[le[4], l0[2], le[1], 
            l0[2], r] + 8*G[le[4], l0[2], le[2], l0[2], r] + 
          16*G[le[4], l0[2], le[4], l0[2], r] - 32*G[le[4], l0[3], l0[2], 
            l0[2], r] + 16*G[le[4], le[1], l0[2], l0[2], r] + 
          16*G[le[4], le[2], l0[2], l0[2], r] + 8*G[le[4], le[3], l0[2], 
            l0[2], r] + 24*G[le[4], le[4], l0[2], l0[2], r])))/
      (4*(-1 + x^2)) - (x^2*((-224*Pi^2*G[l0[2], l0[2], r])/3 + 
        8*(G[l0[1], l0[2], u] - G[l0[2], l0[2], u] + G[l0[3], l0[2], u])*
         (16*G[l0[2], le[1], r] - 16*G[l0[2], le[2], r] + 
          16*G[l0[2], le[3], r] - 16*G[l0[2], le[4], r] + 
          16*G[le[1], l0[2], r] - 16*G[le[2], l0[2], r] + 
          16*G[le[3], l0[2], r] - 16*G[le[4], l0[2], r]) + 
        8*(G[l0[1], l0[2], t] - G[l0[2], l0[2], t] + G[l0[3], l0[2], t])*
         (16*G[l0[2], le[1], r] - 16*G[l0[2], le[2], r] - 
          16*G[l0[2], le[3], r] + 16*G[l0[2], le[4], r] + 
          16*G[le[1], l0[2], r] - 16*G[le[2], l0[2], r] - 
          16*G[le[3], l0[2], r] + 16*G[le[4], l0[2], r]) - 
        16*G[l0[2], l0[2], u]*(-8*G[le[1], le[1], r] + 8*G[le[1], le[2], r] - 
          8*G[le[1], le[3], r] + 8*G[le[1], le[4], r] + 
          8*G[le[2], le[1], r] - 8*G[le[2], le[2], r] + 
          8*G[le[2], le[3], r] - 8*G[le[2], le[4], r] - 
          8*G[le[3], le[1], r] + 8*G[le[3], le[2], r] - 
          8*G[le[3], le[3], r] + 8*G[le[3], le[4], r] + 
          8*G[le[4], le[1], r] - 8*G[le[4], le[2], r] + 
          8*G[le[4], le[3], r] - 8*G[le[4], le[4], r]) - 
        16*G[l0[2], l0[2], t]*(-8*G[le[1], le[1], r] + 8*G[le[1], le[2], r] + 
          8*G[le[1], le[3], r] - 8*G[le[1], le[4], r] + 
          8*G[le[2], le[1], r] - 8*G[le[2], le[2], r] - 
          8*G[le[2], le[3], r] + 8*G[le[2], le[4], r] + 
          8*G[le[3], le[1], r] - 8*G[le[3], le[2], r] - 
          8*G[le[3], le[3], r] + 8*G[le[3], le[4], r] - 
          8*G[le[4], le[1], r] + 8*G[le[4], le[2], r] + 
          8*G[le[4], le[3], r] - 8*G[le[4], le[4], r]) - 
        8*G[l0[2], t]*G[l0[2], u]*(-16*G[le[1], le[1], r] + 
          16*G[le[1], le[2], r] + 16*G[le[2], le[1], r] - 
          16*G[le[2], le[2], r] + 16*G[le[3], le[3], r] - 
          16*G[le[3], le[4], r] - 16*G[le[4], le[3], r] + 
          16*G[le[4], le[4], r]) + 4*G[l0[2], u]*
         (-64*G[l0[1], l0[2], le[1], r] + 64*G[l0[1], l0[2], le[2], r] - 
          64*G[l0[1], l0[2], le[3], r] + 64*G[l0[1], l0[2], le[4], r] - 
          64*G[l0[1], le[1], l0[2], r] + 64*G[l0[1], le[2], l0[2], r] - 
          64*G[l0[1], le[3], l0[2], r] + 64*G[l0[1], le[4], l0[2], r] - 
          32*G[l0[2], l0[1], le[1], r] + 32*G[l0[2], l0[1], le[2], r] - 
          32*G[l0[2], l0[1], le[3], r] + 32*G[l0[2], l0[1], le[4], r] - 
          32*G[l0[2], l0[3], le[1], r] + 32*G[l0[2], l0[3], le[2], r] - 
          32*G[l0[2], l0[3], le[3], r] + 32*G[l0[2], l0[3], le[4], r] + 
          16*G[l0[2], le[1], le[1], r] - 16*G[l0[2], le[1], le[2], r] + 
          16*G[l0[2], le[1], le[3], r] - 16*G[l0[2], le[1], le[4], r] + 
          16*G[l0[2], le[2], le[1], r] - 16*G[l0[2], le[2], le[2], r] + 
          16*G[l0[2], le[2], le[3], r] - 16*G[l0[2], le[2], le[4], r] + 
          16*G[l0[2], le[3], le[1], r] - 16*G[l0[2], le[3], le[2], r] + 
          16*G[l0[2], le[3], le[3], r] - 16*G[l0[2], le[3], le[4], r] + 
          16*G[l0[2], le[4], le[1], r] - 16*G[l0[2], le[4], le[2], r] + 
          16*G[l0[2], le[4], le[3], r] - 16*G[l0[2], le[4], le[4], r] - 
          64*G[l0[3], l0[2], le[1], r] + 64*G[l0[3], l0[2], le[2], r] - 
          64*G[l0[3], l0[2], le[3], r] + 64*G[l0[3], l0[2], le[4], r] - 
          64*G[l0[3], le[1], l0[2], r] + 64*G[l0[3], le[2], l0[2], r] - 
          64*G[l0[3], le[3], l0[2], r] + 64*G[l0[3], le[4], l0[2], r] - 
          32*G[le[1], l0[1], l0[2], r] + 32*G[le[1], l0[2], le[1], r] - 
          32*G[le[1], l0[2], le[2], r] + 32*G[le[1], l0[2], le[3], r] - 
          32*G[le[1], l0[2], le[4], r] - 32*G[le[1], l0[3], l0[2], r] + 
          48*G[le[1], le[1], l0[2], r] - 16*G[le[1], le[2], l0[2], r] + 
          48*G[le[1], le[3], l0[2], r] - 16*G[le[1], le[4], l0[2], r] + 
          32*G[le[2], l0[1], l0[2], r] + 32*G[le[2], l0[2], le[1], r] - 
          32*G[le[2], l0[2], le[2], r] + 32*G[le[2], l0[2], le[3], r] - 
          32*G[le[2], l0[2], le[4], r] + 32*G[le[2], l0[3], l0[2], r] + 
          16*G[le[2], le[1], l0[2], r] - 48*G[le[2], le[2], l0[2], r] + 
          16*G[le[2], le[3], l0[2], r] - 48*G[le[2], le[4], l0[2], r] - 
          32*G[le[3], l0[1], l0[2], r] + 32*G[le[3], l0[2], le[1], r] - 
          32*G[le[3], l0[2], le[2], r] + 32*G[le[3], l0[2], le[3], r] - 
          32*G[le[3], l0[2], le[4], r] - 32*G[le[3], l0[3], l0[2], r] + 
          48*G[le[3], le[1], l0[2], r] - 16*G[le[3], le[2], l0[2], r] + 
          48*G[le[3], le[3], l0[2], r] - 16*G[le[3], le[4], l0[2], r] + 
          32*G[le[4], l0[1], l0[2], r] + 32*G[le[4], l0[2], le[1], r] - 
          32*G[le[4], l0[2], le[2], r] + 32*G[le[4], l0[2], le[3], r] - 
          32*G[le[4], l0[2], le[4], r] + 32*G[le[4], l0[3], l0[2], r] + 
          16*G[le[4], le[1], l0[2], r] - 48*G[le[4], le[2], l0[2], r] + 
          16*G[le[4], le[3], l0[2], r] - 48*G[le[4], le[4], l0[2], r]) + 
        4*G[l0[2], t]*(-64*G[l0[1], l0[2], le[1], r] + 
          64*G[l0[1], l0[2], le[2], r] + 64*G[l0[1], l0[2], le[3], r] - 
          64*G[l0[1], l0[2], le[4], r] - 64*G[l0[1], le[1], l0[2], r] + 
          64*G[l0[1], le[2], l0[2], r] + 64*G[l0[1], le[3], l0[2], r] - 
          64*G[l0[1], le[4], l0[2], r] - 32*G[l0[2], l0[1], le[1], r] + 
          32*G[l0[2], l0[1], le[2], r] + 32*G[l0[2], l0[1], le[3], r] - 
          32*G[l0[2], l0[1], le[4], r] - 32*G[l0[2], l0[3], le[1], r] + 
          32*G[l0[2], l0[3], le[2], r] + 32*G[l0[2], l0[3], le[3], r] - 
          32*G[l0[2], l0[3], le[4], r] + 16*G[l0[2], le[1], le[1], r] - 
          16*G[l0[2], le[1], le[2], r] - 16*G[l0[2], le[1], le[3], r] + 
          16*G[l0[2], le[1], le[4], r] + 16*G[l0[2], le[2], le[1], r] - 
          16*G[l0[2], le[2], le[2], r] - 16*G[l0[2], le[2], le[3], r] + 
          16*G[l0[2], le[2], le[4], r] + 16*G[l0[2], le[3], le[1], r] - 
          16*G[l0[2], le[3], le[2], r] - 16*G[l0[2], le[3], le[3], r] + 
          16*G[l0[2], le[3], le[4], r] + 16*G[l0[2], le[4], le[1], r] - 
          16*G[l0[2], le[4], le[2], r] - 16*G[l0[2], le[4], le[3], r] + 
          16*G[l0[2], le[4], le[4], r] - 64*G[l0[3], l0[2], le[1], r] + 
          64*G[l0[3], l0[2], le[2], r] + 64*G[l0[3], l0[2], le[3], r] - 
          64*G[l0[3], l0[2], le[4], r] - 64*G[l0[3], le[1], l0[2], r] + 
          64*G[l0[3], le[2], l0[2], r] + 64*G[l0[3], le[3], l0[2], r] - 
          64*G[l0[3], le[4], l0[2], r] - 32*G[le[1], l0[1], l0[2], r] + 
          32*G[le[1], l0[2], le[1], r] - 32*G[le[1], l0[2], le[2], r] - 
          32*G[le[1], l0[2], le[3], r] + 32*G[le[1], l0[2], le[4], r] - 
          32*G[le[1], l0[3], l0[2], r] + 48*G[le[1], le[1], l0[2], r] - 
          16*G[le[1], le[2], l0[2], r] - 16*G[le[1], le[3], l0[2], r] + 
          48*G[le[1], le[4], l0[2], r] + 32*G[le[2], l0[1], l0[2], r] + 
          32*G[le[2], l0[2], le[1], r] - 32*G[le[2], l0[2], le[2], r] - 
          32*G[le[2], l0[2], le[3], r] + 32*G[le[2], l0[2], le[4], r] + 
          32*G[le[2], l0[3], l0[2], r] + 16*G[le[2], le[1], l0[2], r] - 
          48*G[le[2], le[2], l0[2], r] - 48*G[le[2], le[3], l0[2], r] + 
          16*G[le[2], le[4], l0[2], r] + 32*G[le[3], l0[1], l0[2], r] + 
          32*G[le[3], l0[2], le[1], r] - 32*G[le[3], l0[2], le[2], r] - 
          32*G[le[3], l0[2], le[3], r] + 32*G[le[3], l0[2], le[4], r] + 
          32*G[le[3], l0[3], l0[2], r] + 16*G[le[3], le[1], l0[2], r] - 
          48*G[le[3], le[2], l0[2], r] - 48*G[le[3], le[3], l0[2], r] + 
          16*G[le[3], le[4], l0[2], r] - 32*G[le[4], l0[1], l0[2], r] + 
          32*G[le[4], l0[2], le[1], r] - 32*G[le[4], l0[2], le[2], r] - 
          32*G[le[4], l0[2], le[3], r] + 32*G[le[4], l0[2], le[4], r] - 
          32*G[le[4], l0[3], l0[2], r] + 48*G[le[4], le[1], l0[2], r] - 
          16*G[le[4], le[2], l0[2], r] - 16*G[le[4], le[3], l0[2], r] + 
          48*G[le[4], le[4], l0[2], r]) + 
        8*(128*G[l0[1], l0[1], l0[2], l0[2], r] + 
          64*G[l0[1], l0[2], l0[1], l0[2], r] + 64*G[l0[1], l0[2], l0[3], 
            l0[2], r] - 32*G[l0[1], l0[2], le[1], l0[2], r] - 
          32*G[l0[1], l0[2], le[2], l0[2], r] - 32*G[l0[1], l0[2], le[3], 
            l0[2], r] - 32*G[l0[1], l0[2], le[4], l0[2], r] + 
          128*G[l0[1], l0[3], l0[2], l0[2], r] - 64*G[l0[1], le[1], l0[2], 
            l0[2], r] - 64*G[l0[1], le[2], l0[2], l0[2], r] - 
          64*G[l0[1], le[3], l0[2], l0[2], r] - 64*G[l0[1], le[4], l0[2], 
            l0[2], r] + 32*G[l0[2], l0[1], l0[1], l0[2], r] + 
          32*G[l0[2], l0[1], l0[3], l0[2], r] - 16*G[l0[2], l0[1], le[1], 
            l0[2], r] - 16*G[l0[2], l0[1], le[2], l0[2], r] - 
          16*G[l0[2], l0[1], le[3], l0[2], r] - 16*G[l0[2], l0[1], le[4], 
            l0[2], r] + 32*G[l0[2], l0[3], l0[1], l0[2], r] + 
          32*G[l0[2], l0[3], l0[3], l0[2], r] - 16*G[l0[2], l0[3], le[1], 
            l0[2], r] - 16*G[l0[2], l0[3], le[2], l0[2], r] - 
          16*G[l0[2], l0[3], le[3], l0[2], r] - 16*G[l0[2], l0[3], le[4], 
            l0[2], r] - 16*G[l0[2], le[1], l0[1], l0[2], r] - 
          16*G[l0[2], le[1], l0[3], l0[2], r] + 8*G[l0[2], le[1], le[1], 
            l0[2], r] + 8*G[l0[2], le[1], le[2], l0[2], r] + 
          8*G[l0[2], le[1], le[3], l0[2], r] + 8*G[l0[2], le[1], le[4], 
            l0[2], r] - 16*G[l0[2], le[2], l0[1], l0[2], r] - 
          16*G[l0[2], le[2], l0[3], l0[2], r] + 8*G[l0[2], le[2], le[1], 
            l0[2], r] + 8*G[l0[2], le[2], le[2], l0[2], r] + 
          8*G[l0[2], le[2], le[3], l0[2], r] + 8*G[l0[2], le[2], le[4], 
            l0[2], r] - 16*G[l0[2], le[3], l0[1], l0[2], r] - 
          16*G[l0[2], le[3], l0[3], l0[2], r] + 8*G[l0[2], le[3], le[1], 
            l0[2], r] + 8*G[l0[2], le[3], le[2], l0[2], r] + 
          8*G[l0[2], le[3], le[3], l0[2], r] + 8*G[l0[2], le[3], le[4], 
            l0[2], r] - 16*G[l0[2], le[4], l0[1], l0[2], r] - 
          16*G[l0[2], le[4], l0[3], l0[2], r] + 8*G[l0[2], le[4], le[1], 
            l0[2], r] + 8*G[l0[2], le[4], le[2], l0[2], r] + 
          8*G[l0[2], le[4], le[3], l0[2], r] + 8*G[l0[2], le[4], le[4], 
            l0[2], r] + 128*G[l0[3], l0[1], l0[2], l0[2], r] + 
          64*G[l0[3], l0[2], l0[1], l0[2], r] + 64*G[l0[3], l0[2], l0[3], 
            l0[2], r] - 32*G[l0[3], l0[2], le[1], l0[2], r] - 
          32*G[l0[3], l0[2], le[2], l0[2], r] - 32*G[l0[3], l0[2], le[3], 
            l0[2], r] - 32*G[l0[3], l0[2], le[4], l0[2], r] + 
          128*G[l0[3], l0[3], l0[2], l0[2], r] - 64*G[l0[3], le[1], l0[2], 
            l0[2], r] - 64*G[l0[3], le[2], l0[2], l0[2], r] - 
          64*G[l0[3], le[3], l0[2], l0[2], r] - 64*G[l0[3], le[4], l0[2], 
            l0[2], r] - 64*G[le[1], l0[1], l0[2], l0[2], r] - 
          32*G[le[1], l0[2], l0[1], l0[2], r] - 32*G[le[1], l0[2], l0[3], 
            l0[2], r] + 16*G[le[1], l0[2], le[1], l0[2], r] + 
          16*G[le[1], l0[2], le[2], l0[2], r] + 16*G[le[1], l0[2], le[3], 
            l0[2], r] + 16*G[le[1], l0[2], le[4], l0[2], r] - 
          64*G[le[1], l0[3], l0[2], l0[2], r] + 32*G[le[1], le[1], l0[2], 
            l0[2], r] + 32*G[le[1], le[2], l0[2], l0[2], r] + 
          32*G[le[1], le[3], l0[2], l0[2], r] + 32*G[le[1], le[4], l0[2], 
            l0[2], r] - 64*G[le[2], l0[1], l0[2], l0[2], r] - 
          32*G[le[2], l0[2], l0[1], l0[2], r] - 32*G[le[2], l0[2], l0[3], 
            l0[2], r] + 16*G[le[2], l0[2], le[1], l0[2], r] + 
          16*G[le[2], l0[2], le[2], l0[2], r] + 16*G[le[2], l0[2], le[3], 
            l0[2], r] + 16*G[le[2], l0[2], le[4], l0[2], r] - 
          64*G[le[2], l0[3], l0[2], l0[2], r] + 32*G[le[2], le[1], l0[2], 
            l0[2], r] + 32*G[le[2], le[2], l0[2], l0[2], r] + 
          32*G[le[2], le[3], l0[2], l0[2], r] + 32*G[le[2], le[4], l0[2], 
            l0[2], r] - 64*G[le[3], l0[1], l0[2], l0[2], r] - 
          32*G[le[3], l0[2], l0[1], l0[2], r] - 32*G[le[3], l0[2], l0[3], 
            l0[2], r] + 16*G[le[3], l0[2], le[1], l0[2], r] + 
          16*G[le[3], l0[2], le[2], l0[2], r] + 16*G[le[3], l0[2], le[3], 
            l0[2], r] + 16*G[le[3], l0[2], le[4], l0[2], r] - 
          64*G[le[3], l0[3], l0[2], l0[2], r] + 32*G[le[3], le[1], l0[2], 
            l0[2], r] + 32*G[le[3], le[2], l0[2], l0[2], r] + 
          32*G[le[3], le[3], l0[2], l0[2], r] + 32*G[le[3], le[4], l0[2], 
            l0[2], r] - 64*G[le[4], l0[1], l0[2], l0[2], r] - 
          32*G[le[4], l0[2], l0[1], l0[2], r] - 32*G[le[4], l0[2], l0[3], 
            l0[2], r] + 16*G[le[4], l0[2], le[1], l0[2], r] + 
          16*G[le[4], l0[2], le[2], l0[2], r] + 16*G[le[4], l0[2], le[3], 
            l0[2], r] + 16*G[le[4], l0[2], le[4], l0[2], r] - 
          64*G[le[4], l0[3], l0[2], l0[2], r] + 32*G[le[4], le[1], l0[2], 
            l0[2], r] + 32*G[le[4], le[2], l0[2], l0[2], r] + 
          32*G[le[4], le[3], l0[2], l0[2], r] + 32*G[le[4], le[4], l0[2], 
            l0[2], r])))/(8*(-1 + x^2)))/8)


==> anc/cS2_nf.m <==
(* ::Package:: *)

(* The coefficient of CF*nf*Tf for the NNLO non-logarithm term of the exclusive soft function in Laplace space. *)
-8*(-1/9*(Pi^2*(4*Sqrt[-1 + x^2] - 4*x^2*Sqrt[-1 + x^2] + 4*x*G[l0[2], r] - 
       4*x^3*G[l0[2], r]))/(-1 + x^2)^(3/2) + 
   (224/27 - (28*Pi^2)/9 - (16*y*(5*G[l0[2], t] + 12*G[l0[1], l0[2], t] - 
        12*G[l0[2], l0[2], t] + 12*G[l0[3], l0[2], t]))/(9*Sqrt[-1 + y^2]) - 
     (16*z*(5*G[l0[2], u] + 12*G[l0[1], l0[2], u] - 12*G[l0[2], l0[2], u] + 
        12*G[l0[3], l0[2], u]))/(9*Sqrt[-1 + z^2]) - 
     (x*((-224*G[l0[2], r])/27 + 
        (5*(4*G[l0[2], t]*(-4*G[le[1], r] + 4*G[le[2], r] + 4*G[le[3], r] - 
             4*G[le[4], r]) + 4*G[l0[2], u]*(-4*G[le[1], r] + 4*G[le[2], r] - 
             4*G[le[3], r] + 4*G[le[4], r]) + 8*(4*G[l0[1], l0[2], r] + 
             4*G[l0[3], l0[2], r] - 2*G[le[1], l0[2], r] - 
             2*G[le[2], l0[2], r] - 2*G[le[3], l0[2], r] - 
             2*G[le[4], l0[2], r])))/9 + ((28*Pi^2*G[l0[2], r])/3 + 
          8*(-4*G[le[1], r] + 4*G[le[2], r] + 4*G[le[3], r] - 4*G[le[4], r])*
           (2*G[l0[1], l0[2], t] - 2*G[l0[2], l0[2], t] + 
            2*G[l0[3], l0[2], t]) + 8*(-4*G[le[1], r] + 4*G[le[2], r] - 
            4*G[le[3], r] + 4*G[le[4], r])*(2*G[l0[1], l0[2], u] - 
            2*G[l0[2], l0[2], u] + 2*G[l0[3], l0[2], u]) + 
          4*G[l0[2], t]*(16*G[l0[1], le[1], r] - 16*G[l0[1], le[2], r] - 
            16*G[l0[1], le[3], r] + 16*G[l0[1], le[4], r] + 
            16*G[l0[3], le[1], r] - 16*G[l0[3], le[2], r] - 
            16*G[l0[3], le[3], r] + 16*G[l0[3], le[4], r] - 
            8*G[le[1], le[1], r] + 8*G[le[1], le[2], r] + 
            8*G[le[1], le[3], r] - 8*G[le[1], le[4], r] - 
            8*G[le[2], le[1], r] + 8*G[le[2], le[2], r] + 
            8*G[le[2], le[3], r] - 8*G[le[2], le[4], r] - 
            8*G[le[3], le[1], r] + 8*G[le[3], le[2], r] + 
            8*G[le[3], le[3], r] - 8*G[le[3], le[4], r] - 
            8*G[le[4], le[1], r] + 8*G[le[4], le[2], r] + 
            8*G[le[4], le[3], r] - 8*G[le[4], le[4], r]) + 
          4*G[l0[2], u]*(16*G[l0[1], le[1], r] - 16*G[l0[1], le[2], r] + 
            16*G[l0[1], le[3], r] - 16*G[l0[1], le[4], r] + 
            16*G[l0[3], le[1], r] - 16*G[l0[3], le[2], r] + 
            16*G[l0[3], le[3], r] - 16*G[l0[3], le[4], r] - 
            8*G[le[1], le[1], r] + 8*G[le[1], le[2], r] - 
            8*G[le[1], le[3], r] + 8*G[le[1], le[4], r] - 
            8*G[le[2], le[1], r] + 8*G[le[2], le[2], r] - 
            8*G[le[2], le[3], r] + 8*G[le[2], le[4], r] - 
            8*G[le[3], le[1], r] + 8*G[le[3], le[2], r] - 
            8*G[le[3], le[3], r] + 8*G[le[3], le[4], r] - 
            8*G[le[4], le[1], r] + 8*G[le[4], le[2], r] - 
            8*G[le[4], le[3], r] + 8*G[le[4], le[4], r]) + 
          8*(-16*G[l0[1], l0[1], l0[2], r] - 16*G[l0[1], l0[3], l0[2], r] + 
            8*G[l0[1], le[1], l0[2], r] + 8*G[l0[1], le[2], l0[2], r] + 
            8*G[l0[1], le[3], l0[2], r] + 8*G[l0[1], le[4], l0[2], r] - 
            16*G[l0[3], l0[1], l0[2], r] - 16*G[l0[3], l0[3], l0[2], r] + 
            8*G[l0[3], le[1], l0[2], r] + 8*G[l0[3], le[2], l0[2], r] + 
            8*G[l0[3], le[3], l0[2], r] + 8*G[l0[3], le[4], l0[2], r] + 
            8*G[le[1], l0[1], l0[2], r] + 8*G[le[1], l0[3], l0[2], r] - 
            4*G[le[1], le[1], l0[2], r] - 4*G[le[1], le[2], l0[2], r] - 
            4*G[le[1], le[3], l0[2], r] - 4*G[le[1], le[4], l0[2], r] + 
            8*G[le[2], l0[1], l0[2], r] + 8*G[le[2], l0[3], l0[2], r] - 
            4*G[le[2], le[1], l0[2], r] - 4*G[le[2], le[2], l0[2], r] - 
            4*G[le[2], le[3], l0[2], r] - 4*G[le[2], le[4], l0[2], r] + 
            8*G[le[3], l0[1], l0[2], r] + 8*G[le[3], l0[3], l0[2], r] - 
            4*G[le[3], le[1], l0[2], r] - 4*G[le[3], le[2], l0[2], r] - 
            4*G[le[3], le[3], l0[2], r] - 4*G[le[3], le[4], l0[2], r] + 
            8*G[le[4], l0[1], l0[2], r] + 8*G[le[4], l0[3], l0[2], r] - 
            4*G[le[4], le[1], l0[2], r] - 4*G[le[4], le[2], l0[2], r] - 
            4*G[le[4], le[3], l0[2], r] - 4*G[le[4], le[4], l0[2], r]))/3))/
      Sqrt[-1 + x^2])/8) + 
 (4*(Pi^2 - (24*(G[l0[1], l0[2], t] - G[l0[2], l0[2], t] + 
       G[l0[3], l0[2], t]))/Sqrt[1 - y^(-2)] - 
    (24*(G[l0[1], l0[2], u] - G[l0[2], l0[2], u] + G[l0[3], l0[2], u]))/
     Sqrt[1 - z^(-2)] + (3*x*((Pi^2*G[l0[2], r])/3 + 
       8*(G[le[1], r] - G[le[2], r] - G[le[3], r] + G[le[4], r])*
        (G[l0[1], l0[2], t] - G[l0[2], l0[2], t] + G[l0[3], l0[2], t]) + 
       8*(G[le[1], r] - G[le[2], r] + G[le[3], r] - G[le[4], r])*
        (G[l0[1], l0[2], u] - G[l0[2], l0[2], u] + G[l0[3], l0[2], u]) - 
       4*G[l0[2], t]*(2*G[l0[1], le[1], r] - 2*G[l0[1], le[2], r] - 
         2*G[l0[1], le[3], r] + 2*G[l0[1], le[4], r] + 2*G[l0[3], le[1], r] - 
         2*G[l0[3], le[2], r] - 2*G[l0[3], le[3], r] + 2*G[l0[3], le[4], r] - 
         G[le[1], le[1], r] + G[le[1], le[2], r] + G[le[1], le[3], r] - 
         G[le[1], le[4], r] - G[le[2], le[1], r] + G[le[2], le[2], r] + 
         G[le[2], le[3], r] - G[le[2], le[4], r] - G[le[3], le[1], r] + 
         G[le[3], le[2], r] + G[le[3], le[3], r] - G[le[3], le[4], r] - 
         G[le[4], le[1], r] + G[le[4], le[2], r] + G[le[4], le[3], r] - 
         G[le[4], le[4], r]) - 4*G[l0[2], u]*(2*G[l0[1], le[1], r] - 
         2*G[l0[1], le[2], r] + 2*G[l0[1], le[3], r] - 2*G[l0[1], le[4], r] + 
         2*G[l0[3], le[1], r] - 2*G[l0[3], le[2], r] + 2*G[l0[3], le[3], r] - 
         2*G[l0[3], le[4], r] - G[le[1], le[1], r] + G[le[1], le[2], r] - 
         G[le[1], le[3], r] + G[le[1], le[4], r] - G[le[2], le[1], r] + 
         G[le[2], le[2], r] - G[le[2], le[3], r] + G[le[2], le[4], r] - 
         G[le[3], le[1], r] + G[le[3], le[2], r] - G[le[3], le[3], r] + 
         G[le[3], le[4], r] - G[le[4], le[1], r] + G[le[4], le[2], r] - 
         G[le[4], le[3], r] + G[le[4], le[4], r]) + 
       4*(4*G[l0[1], l0[1], l0[2], r] + 4*G[l0[1], l0[3], l0[2], r] - 
         2*G[l0[1], le[1], l0[2], r] - 2*G[l0[1], le[2], l0[2], r] - 
         2*G[l0[1], le[3], l0[2], r] - 2*G[l0[1], le[4], l0[2], r] + 
         4*G[l0[3], l0[1], l0[2], r] + 4*G[l0[3], l0[3], l0[2], r] - 
         2*G[l0[3], le[1], l0[2], r] - 2*G[l0[3], le[2], l0[2], r] - 
         2*G[l0[3], le[3], l0[2], r] - 2*G[l0[3], le[4], l0[2], r] - 
         2*G[le[1], l0[1], l0[2], r] - 2*G[le[1], l0[3], l0[2], r] + 
         G[le[1], le[1], l0[2], r] + G[le[1], le[2], l0[2], r] + 
         G[le[1], le[3], l0[2], r] + G[le[1], le[4], l0[2], r] - 
         2*G[le[2], l0[1], l0[2], r] - 2*G[le[2], l0[3], l0[2], r] + 
         G[le[2], le[1], l0[2], r] + G[le[2], le[2], l0[2], r] + 
         G[le[2], le[3], l0[2], r] + G[le[2], le[4], l0[2], r] - 
         2*G[le[3], l0[1], l0[2], r] - 2*G[le[3], l0[3], l0[2], r] + 
         G[le[3], le[1], l0[2], r] + G[le[3], le[2], l0[2], r] + 
         G[le[3], le[3], l0[2], r] + G[le[3], le[4], l0[2], r] - 
         2*G[le[4], l0[1], l0[2], r] - 2*G[le[4], l0[3], l0[2], r] + 
         G[le[4], le[1], l0[2], r] + G[le[4], le[2], l0[2], r] + 
         G[le[4], le[3], l0[2], r] + G[le[4], le[4], l0[2], r])))/
     Sqrt[-1 + x^2]))/9


==> anc/letters.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{l0[1] -> 0, l0[2] -> 1, l0[3] -> 2, l0[4] -> 1 - y, l0[5] -> (-1 + y)/y, 
 le[1] -> 1 - y*z - Sqrt[(-1 + y^2)*(-1 + z^2)] - 
   Sqrt[-z^2 + 2*y*z*Sqrt[(-1 + y^2)*(-1 + z^2)] + y^2*(-1 + 2*z^2)], 
 le[2] -> 1 - y*z - Sqrt[(-1 + y^2)*(-1 + z^2)] + 
   Sqrt[-z^2 + 2*y*z*Sqrt[(-1 + y^2)*(-1 + z^2)] + y^2*(-1 + 2*z^2)], 
 le[3] -> 1 - y*z + Sqrt[(-1 + y^2)*(-1 + z^2)] - 
   Sqrt[-z^2 - 2*y*z*Sqrt[(-1 + y^2)*(-1 + z^2)] + y^2*(-1 + 2*z^2)], 
 le[4] -> 1 - y*z + Sqrt[(-1 + y^2)*(-1 + z^2)] + 
   Sqrt[-z^2 - 2*y*z*Sqrt[(-1 + y^2)*(-1 + z^2)] + y^2*(-1 + 2*z^2)], 
 le[5] -> 1 - y*z + Sqrt[(-1 + y^2)*z^2] - 
   Sqrt[-1 + (-1 + 2*y^2)*z^2 - 2*y*z*Sqrt[(-1 + y^2)*z^2]], 
 le[6] -> 1 - y*z + Sqrt[(-1 + y^2)*z^2] + 
   Sqrt[-1 + (-1 + 2*y^2)*z^2 - 2*y*z*Sqrt[(-1 + y^2)*z^2]], 
 le[7] -> 1 - y*z - Sqrt[(-1 + y^2)*z^2] - 
   Sqrt[-1 + (-1 + 2*y^2)*z^2 + 2*y*z*Sqrt[(-1 + y^2)*z^2]], 
 le[8] -> 1 - y*z - Sqrt[(-1 + y^2)*z^2] + 
   Sqrt[-1 + (-1 + 2*y^2)*z^2 + 2*y*z*Sqrt[(-1 + y^2)*z^2]], 
 le[9] -> 1 - y*z + Sqrt[y^2*(-1 + z^2)] - 
   Sqrt[-1 - 2*y*z*Sqrt[y^2*(-1 + z^2)] + y^2*(-1 + 2*z^2)], 
 le[10] -> 1 - y*z + Sqrt[y^2*(-1 + z^2)] + 
   Sqrt[-1 - 2*y*z*Sqrt[y^2*(-1 + z^2)] + y^2*(-1 + 2*z^2)], 
 le[11] -> 1 - y*z - Sqrt[y^2*(-1 + z^2)] - 
   Sqrt[-1 + 2*y*z*Sqrt[y^2*(-1 + z^2)] + y^2*(-1 + 2*z^2)], 
 le[12] -> 1 - y*z - Sqrt[y^2*(-1 + z^2)] + 
   Sqrt[-1 + 2*y*z*Sqrt[y^2*(-1 + z^2)] + y^2*(-1 + 2*z^2)], 
 le[13] -> 1 - y + Sqrt[-1 + y^2] - 
   Sqrt[2]*Sqrt[-1 + y^2 - y*Sqrt[-1 + y^2]], 
 le[14] -> 1 - y + Sqrt[-1 + y^2] + 
   Sqrt[2]*Sqrt[-1 + y^2 - y*Sqrt[-1 + y^2]], 
 le[15] -> 1 - y - Sqrt[-1 + y^2] - 
   Sqrt[2]*Sqrt[-1 + y^2 + y*Sqrt[-1 + y^2]], 
 le[16] -> 1 - y - Sqrt[-1 + y^2] + 
   Sqrt[2]*Sqrt[-1 + y^2 + y*Sqrt[-1 + y^2]], 
 le[17] -> 1 - y - Sqrt[-1 + y^2], le[18] -> 1 - y + Sqrt[-1 + y^2]}


==> anc/vars.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{t -> 1 - y + Sqrt[-1 + y^2], u -> 1 - z + Sqrt[-1 + z^2], 
 r -> 1 - x + Sqrt[-1 + x^2]}

